Exact center symmetry and first-order phase transition in QCD with three degenerate dynamical quarks

We study QCD with three degenerate flavors of dynamical quarks using first-principles lattice simulations. For a specific choice of imaginary isospin chemical potential, this theory possesses an exact center symmetry, just like pure gauge theory. This exact symmetry is expected to be intact at low temperatures and spontaneously broken in the high-temperature regime. By analyzing the finite-size scaling of the Polyakov loop distribution, obtained with a dedicated multi-histogram approach, we demonstrate that there is a first-order deconfinement phase transition in between. Our results are obtained employing stout-smeared rooted staggered quarks at one lattice spacing. Using simulations at different quark masses we sketch the behavior of QCD in the mass-isospin chemical potential plane, shedding new light on this corner of the fundamental phase diagram of the strong interactions and the relationship between chiral symmetry breaking and deconfinement.

==> anc/Figure-2.dat <==
MC-time     P-loop-real          P-loop-imaginary
   1        -2.8164020847e-01    -4.8035789593e-01
   2        -3.5000713973e-01    -4.8585813868e-01
   3        -3.0162132582e-01    -4.9980391361e-01
   4        -2.6644652442e-01    -5.0809607136e-01
   5        -2.9030394357e-01    -4.5057898428e-01
   6        -2.1140960693e-01    -4.0375442268e-01
   7        -2.0386670071e-01    -3.5201216617e-01
   8        -2.2337312221e-01    -4.1939051160e-01
   9        -2.4972563938e-01    -3.3957986309e-01
  10        -2.4027338743e-01    -3.6582467520e-01
  11        -2.3909318943e-01    -4.1484298960e-01
  12        -2.3472603688e-01    -4.1432744689e-01
  13        -2.3554733538e-01    -3.7933621412e-01
  14        -2.5420854893e-01    -4.6049568983e-01
  15        -2.7066277165e-01    -4.7804299812e-01
  16        -2.0294571535e-01    -3.6371748190e-01
  17        -2.0519167925e-01    -2.7458375521e-01
  18        -2.3806343473e-01    -3.4624767047e-01
  19        -1.9405137795e-01    -3.5828981631e-01
  20        -2.1527617097e-01    -3.5878232012e-01
  21        -2.0486621517e-01    -2.7481430645e-01
  22        -2.0466551846e-01    -1.9821630831e-01
  23        -2.4804100465e-01    -2.6290731601e-01
  24        -2.4920540581e-01    -3.2942359200e-01
  25        -1.8374898550e-01    -4.0220821228e-01
  26        -1.7069520409e-01    -2.7831625626e-01
  27        -1.8069922134e-01    -3.5508658271e-01
  28        -1.8878432740e-01    -3.1315999688e-01
  29        -1.5963363548e-01    -2.9042229692e-01
  30        -1.4895643324e-01    -3.9750756028e-01
  31        -1.5013596931e-01    -3.5712933820e-01
  32        -1.2627518474e-01    -3.4049489170e-01
  33        -1.7919957709e-01    -3.7694566141e-01
  34        -2.9085663280e-01    -4.6787282286e-01
  35        -2.9144654465e-01    -4.5155983513e-01
  36        -2.6373129603e-01    -4.6399967595e-01
  37        -2.5931777829e-01    -4.3087829191e-01
  38        -2.6428171996e-01    -4.6144582664e-01
  39        -2.2154024184e-01    -5.0086018467e-01
  40        -2.3082881812e-01    -4.7325304952e-01
  41        -2.7897808441e-01    -4.7598426292e-01
  42        -2.6595430528e-01    -4.6731048331e-01
  43        -3.1404148663e-01    -5.1027649634e-01
  44        -3.1295670317e-01    -5.5884741138e-01
  45        -3.2017599331e-01    -6.2986346792e-01
  46        -3.5401948405e-01    -6.2219735545e-01
  47        -3.7334320282e-01    -5.9857547454e-01
  48        -2.5965688365e-01    5.4209378613e-01
  49        -2.8442384262e-01    5.6659008976e-01
  50        -2.0625912015e-01    4.7061661674e-01
  51        -2.7757313392e-01    5.2135772728e-01
  52        -2.5998429733e-01    5.0975225803e-01
  53        -3.6990115656e-01    6.1187805915e-01
  54        -3.0682984175e-01    4.6583142101e-01
  55        -3.2006397416e-01    4.7082973999e-01
  56        -2.7476854792e-01    4.9964077830e-01
  57        -2.9646836992e-01    4.8579051907e-01
  58        -2.7784113037e-01    4.1110437370e-01
  59        -2.4846444232e-01    4.5131373827e-01
  60        -1.7928724383e-01    4.4973622628e-01
  61        -2.0702255797e-01    3.8549201950e-01
  62        -2.1774394607e-01    4.1995900652e-01
  63        -2.5783821810e-01    3.6746472909e-01
  64        -3.1543890646e-01    4.7028739181e-01
  65        -2.0331393956e-01    3.3209654518e-01
  66        -1.2655929773e-01    3.3872224396e-01
  67        -1.9996322469e-01    4.3893207821e-01
  68        -2.2503019031e-01    4.1916475537e-01
  69        -2.9190600195e-01    4.9194089993e-01
  70        -2.9482010633e-01    5.4391320325e-01
  71        -2.5360062635e-01    5.6023076045e-01
  72        -2.3436896315e-01    4.8131308714e-01
  73        -1.8580799203e-01    4.6394887558e-01
  74        -1.6461147801e-01    3.7875272117e-01
  75        -1.5350796599e-01    3.6210124745e-01
  76        -1.9415714080e-01    4.6768925316e-01
  77        -1.8136241056e-01    4.3586790150e-01
  78        -2.4538459642e-01    4.6786988267e-01
  79        -2.5256763029e-01    4.4303195188e-01
  80        -2.8265284798e-01    4.7832070475e-01
  81        -3.3857257262e-01    5.5957683352e-01
  82        -3.3190535884e-01    5.2142559707e-01
  83        -3.4243898864e-01    5.8208121634e-01
  84        -3.5082153130e-01    5.3618966706e-01
  85        -3.1250846528e-01    5.4551127307e-01
  86        -2.9418403056e-01    4.6994622542e-01
  87        -2.5441222567e-01    4.4795040496e-01
  88        -1.9641934064e-01    3.9741457344e-01
  89        -2.3543575250e-01    4.3168127413e-01
  90        -1.5533751577e-01    3.7399710540e-01
  91        -1.9656817717e-01    3.8480798513e-01
  92        -2.2864372918e-01    4.3985483979e-01
  93        -2.5874631881e-01    4.8494895871e-01
  94        -2.3355277671e-01    4.0110513541e-01
  95        -1.9454696804e-01    4.0454201365e-01
  96        -2.6864379652e-01    4.4367213042e-01
  97        -2.9772911308e-01    4.3419424460e-01
  98        -2.4378246941e-01    5.0208393116e-01
  99        -3.0675787818e-01    5.2891298644e-01
 100        -2.9425255027e-01    5.0744605143e-01
 101        -2.4595030658e-01    4.8994782230e-01
 102        -1.9820075537e-01    3.8221272005e-01
 103        -2.2210263483e-01    3.6137286930e-01
 104        -2.0275147023e-01    3.8359196737e-01
 105        -2.4700211823e-01    4.0437733156e-01
 106        -2.2223661429e-01    4.8117435722e-01
 107        -2.2308771550e-01    4.3662880144e-01
 108        -2.5948496871e-01    4.1713312819e-01
 109        -3.0682392133e-01    4.7993914040e-01
 110        -3.4067272960e-01    5.7500878604e-01
 111        -2.4342567009e-01    5.1265514957e-01
 112        -2.3916850397e-01    4.3594449004e-01
 113        -2.4120937551e-01    4.3161176114e-01
 114        -2.7333354151e-01    4.7292606846e-01
 115        -2.3666948776e-01    4.5874585475e-01
 116        -2.5012540275e-01    4.4643987653e-01
 117        -2.6295080950e-01    4.8814684705e-01
 118        -3.1666708865e-01    4.6313233645e-01
 119        -2.9711093300e-01    4.0800934351e-01
 120        -2.2684095997e-01    3.5367793453e-01
 121        -2.1459064092e-01    3.6339843842e-01
 122        -3.0618778849e-01    4.7824008505e-01
 123        -2.4996674385e-01    4.8113545518e-01
 124        -2.9633872615e-01    4.5758277985e-01
 125        -3.1526097888e-01    4.7488632113e-01
 126        -2.8231459699e-01    4.1072317179e-01
 127        -2.6289352167e-01    4.4121204016e-01
 128        -3.0917145997e-01    4.8004119285e-01
 129        -2.4088798271e-01    4.3958660867e-01
 130        -2.3235403507e-01    4.0066639994e-01
 131        -2.3172206649e-01    3.9677352767e-01
 132        -1.8546643355e-01    4.2636716181e-01
 133        -2.3899258221e-01    5.0208375713e-01
 134        -2.7453815305e-01    5.1608323100e-01
 135        -2.2088287210e-01    4.6586687747e-01
 136        -2.6652289951e-01    4.6633831789e-01
 137        -2.6990478700e-01    4.4068700128e-01
 138        -2.5440668647e-01    4.8242494832e-01
 139        -2.7300700054e-01    4.4216106816e-01
 140        -2.3972870599e-01    4.0521260664e-01
 141        -2.3355591719e-01    3.5988486943e-01
 142        -2.3294058981e-01    3.7993720447e-01
 143        -2.9968498302e-01    5.0068719466e-01
 144        -2.8593424555e-01    4.6423054416e-01
 145        -2.5521812040e-01    4.6364041012e-01
 146        -2.4389246607e-01    3.6835212392e-01
 147        -2.0765569086e-01    3.5235786247e-01
 148        -2.5658850244e-01    4.2639925787e-01
 149        -2.0089188712e-01    3.7543467255e-01
 150        -1.6712092615e-01    3.7981545488e-01
 151        -2.0466561031e-01    4.1395034774e-01
 152        -1.8134081793e-01    3.8723585747e-01
 153        -2.5342198999e-01    4.2366319443e-01
 154        -2.7531848755e-01    4.4453353266e-01
 155        -2.8281974859e-01    4.3525262136e-01
 156        -2.5705288664e-01    3.9582131212e-01
 157        -2.1655232753e-01    4.3459102221e-01
 158        -2.4969716068e-01    4.6601049989e-01
 159        -2.7281331555e-01    4.3945899249e-01
 160        -2.4867657480e-01    4.2992600374e-01
 161        -2.9397548072e-01    4.4282822429e-01
 162        -2.7840251852e-01    4.2125926397e-01
 163        -3.1622997521e-01    5.5109118095e-01
 164        -3.1228734783e-01    5.0923339083e-01
 165        -2.4716540620e-01    5.0683921204e-01
 166        -2.6946321863e-01    5.2301980151e-01
 167        -3.1553788218e-01    5.4356196888e-01
 168        -2.9891581976e-01    5.2415467395e-01
 169        -2.9858027009e-01    4.7310600364e-01
 170        -2.8566344661e-01    5.2220845126e-01
 171        -3.6241466786e-01    4.5770769688e-01
 172        -3.4761897319e-01    5.6172070669e-01
 173        -3.7137051518e-01    6.0277842418e-01
 174        -3.0217179939e-01    5.6661018317e-01
 175        -3.4491501599e-01    6.0838980039e-01
 176        -2.9110924581e-01    5.8643641721e-01
 177        -3.0239789686e-01    5.4656011196e-01
 178        -2.9497337601e-01    5.5304648832e-01
 179        -3.4994721542e-01    5.9301213949e-01
 180        -3.4984757097e-01    5.6037236729e-01
 181        -3.1572086915e-01    5.5358336897e-01
 182        -3.4208221631e-01    5.2479644593e-01
 183        -2.5048545013e-01    4.7013376078e-01
 184        -2.4856531250e-01    4.5595280157e-01
 185        -2.3880603186e-01    4.3991362317e-01
 186        -2.3449944122e-01    4.1430875914e-01
 187        -2.7553222882e-01    4.0602509038e-01
 188        -2.9883577779e-01    4.5204278702e-01
 189        -2.3050677885e-01    4.1945627654e-01
 190        -2.6194533111e-01    4.5877549072e-01
 191        -2.8218183277e-01    4.5275520834e-01
 192        -2.6530103355e-01    4.5719760054e-01
 193        -2.8726415165e-01    4.3589596626e-01
 194        -2.5215927758e-01    4.6858652377e-01
 195        -2.0577380764e-01    3.3031096856e-01
 196        -2.4531056584e-01    3.7642444976e-01
 197        -2.3187313961e-01    3.3015069617e-01
 198        -2.7570184617e-01    4.4001900211e-01
 199        -2.4673978553e-01    4.2869429747e-01
 200        -2.4956454611e-01    4.4597431122e-01
 201        -3.3369611666e-01    5.4073296215e-01
 202        -2.4167002850e-01    5.3252656855e-01
 203        -2.2968579338e-01    5.0385730156e-01
 204        -2.1871165629e-01    4.8195725446e-01
 205        -2.3987572714e-01    5.2845269864e-01
 206        -2.1818326515e-01    3.9880272155e-01
 207        -2.1243295139e-01    4.6340442656e-01
 208        -2.5385637523e-01    5.3029285676e-01
 209        -1.9522609814e-01    4.2994045395e-01
 210        -1.9834722916e-01    4.2142657197e-01
 211        -2.1389273480e-01    5.0548171368e-01
 212        -2.8356372209e-01    4.9709980357e-01
 213        -2.2935887223e-01    4.4912799392e-01
 214        -1.5819175546e-01    4.1539604620e-01
 215        -2.3170675093e-01    3.8226792746e-01
 216        -2.2125958883e-01    3.5460792642e-01
 217        -2.0439437595e-01    3.1816728437e-01
 218        -2.4514495805e-01    2.9275821465e-01
 219        -2.2077206895e-01    2.5916459377e-01
 220        -1.1895637729e-01    2.0534515644e-01
 221        -1.6328017630e-01    2.1760904804e-01
 222        -1.9848985649e-01    2.9400552093e-01
 223        -1.6564593811e-01    2.7527495373e-01
 224        -1.9929580750e-01    3.0863280078e-01
 225        -1.8222540191e-01    1.9564541377e-01
 226        -1.9467027836e-01    1.4537746710e-01
 227        -2.1175835268e-01    1.2755218382e-01
 228        -2.0702881048e-01    1.6318602686e-02
 229        -2.1674678739e-01    -3.0232547555e-02
 230        -1.5910775847e-01    -1.3584254785e-01
 231        -2.1826670204e-01    -7.1540640441e-02
 232        -2.5401831298e-01    -1.1111585168e-01
 233        -2.4612515808e-01    -4.3427245860e-02
 234        -2.9469936105e-01    -4.6070901291e-02
 235        -2.6788348114e-01    1.0586858279e-01
 236        -1.9623641832e-01    -4.5753916340e-02
 237        -2.3104408790e-01    -1.4235640668e-01
 238        -1.9845086241e-01    -1.1673220268e-01
 239        -2.4245069617e-01    -2.4980883712e-01
 240        -2.6243179840e-01    -3.4584888401e-01
 241        -2.3188858333e-01    -3.1507572802e-01
 242        -2.8742197028e-01    -3.3492416529e-01
 243        -2.8974916287e-01    -3.4663382089e-01
 244        -2.6658600283e-01    -3.1668196161e-01
 245        -2.2708286173e-01    -3.7913068627e-01
 246        -2.3655524610e-01    -4.2620880199e-01
 247        -2.2316440464e-01    -3.6286132331e-01
 248        -2.0211152334e-01    -3.2113854279e-01
 249        -2.1788215176e-01    -2.6261299786e-01
 250        -1.5065746633e-01    -2.6094063001e-01
 251        -1.6320835272e-01    -3.2977242378e-01
 252        -2.2460162985e-01    -3.7100999856e-01
 253        -1.6236327795e-01    -3.0393376310e-01
 254        -1.6639962367e-01    -3.2987957734e-01
 255        -2.1490417832e-01    -4.0201799616e-01
 256        -1.4962740621e-01    -3.8442268967e-01
 257        -1.8467154036e-01    -3.3965914170e-01
 258        -2.0756321809e-01    -3.6132008425e-01
 259        -1.7225337811e-01    -3.7625495050e-01
 260        -2.8532701076e-01    -3.4313521011e-01
 261        -1.7139062969e-01    -3.5841178293e-01
 262        -2.2489591290e-01    -3.4808072701e-01
 263        -2.6033826653e-01    -3.1880768705e-01
 264        -1.6288730143e-01    -2.9453827808e-01
 265        -1.6286495620e-01    -2.8303803057e-01
 266        -1.9733316933e-01    -3.2713535662e-01
 267        -1.9257866508e-01    -2.8261446764e-01
 268        -1.7971813614e-01    -3.8877483693e-01
 269        -1.6578543083e-01    -3.7454979240e-01
 270        -1.6776851244e-01    -3.5334695780e-01
 271        -2.2437508495e-01    -3.9221109314e-01
 272        -1.7681897251e-01    -4.2158661382e-01
 273        -2.2476480418e-01    -3.9016565085e-01
 274        -1.8082389566e-01    -3.6106222784e-01
 275        -2.0955154193e-01    -3.8595538867e-01
 276        -1.8694772086e-01    -3.7703046285e-01
 277        -2.6266412932e-01    -4.5643201142e-01
 278        -2.3219451186e-01    -3.7215192096e-01
 279        -2.3846382214e-01    -4.4917072607e-01
 280        -2.3650779107e-01    -4.0076907836e-01
 281        -2.8186899150e-01    -3.9689640579e-01
 282        -2.9214697124e-01    -4.5225081381e-01
 283        -2.8201699931e-01    -3.8509673106e-01
 284        -2.4176035882e-01    -3.9409777613e-01
 285        -2.9518375444e-01    -4.7675771637e-01
 286        -2.5999083317e-01    -4.1342926593e-01
 287        -2.8071766548e-01    -3.9888857195e-01
 288        -2.2911333002e-01    -3.7376132242e-01
 289        -2.5618115520e-01    -3.8731799043e-01
 290        -2.5780312740e-01    -4.0152867801e-01
 291        -2.8434477414e-01    -4.7417606762e-01
 292        -2.7254881594e-01    -4.4246859100e-01
 293        -3.0341154682e-01    -4.3421057640e-01
 294        -3.5640817136e-01    -5.5556302826e-01
 295        -3.0456510412e-01    -5.3507833937e-01
 296        -3.5124151226e-01    -5.7070667840e-01
 297        -3.0422205921e-01    -4.8046603331e-01
 298        -1.8802679986e-01    -4.1650070977e-01
 299        -2.2821301854e-01    -3.8952817754e-01
 300        -2.3345829244e-01    -4.1640115509e-01
 301        -2.4529337336e-01    -4.0416715066e-01
 302        -3.1767697610e-01    -4.9112457243e-01
 303        -3.0807973009e-01    -5.3839027886e-01
 304        -2.9106279632e-01    -5.3445292890e-01
 305        -2.9829774343e-01    -5.7313392288e-01
 306        -2.5308391634e-01    -5.5370369052e-01
 307        -2.7485552026e-01    -4.8359639001e-01
 308        -3.1441849329e-01    -5.0779751323e-01
 309        -3.2905513424e-01    -6.3386585769e-01
 310        -3.5188807303e-01    -5.6525204764e-01
 311        -3.1744882088e-01    -5.4751720268e-01
 312        -2.8054519787e-01    -5.6570699670e-01
 313        -2.5916041004e-01    -5.1107353292e-01
 314        -2.5372363442e-01    -4.8399889432e-01
 315        -2.3172795660e-01    -5.2724885480e-01
 316        -2.7422634387e-01    -4.9923321981e-01
 317        -2.9797556256e-01    -5.5555102663e-01
 318        -3.6046676654e-01    -5.7739106412e-01
 319        -3.0658147520e-01    -5.7802162359e-01
 320        -3.0732582065e-01    -5.1198736329e-01
 321        -3.1094343087e-01    -4.6129300458e-01
 322        -2.7469644356e-01    -5.4148614365e-01
 323        -2.6388034384e-01    -4.9615887021e-01
 324        -2.6971600773e-01    -4.4405457685e-01
 325        -3.0180207980e-01    -4.6605502958e-01
 326        -2.8960012071e-01    -4.9583643067e-01
 327        -2.9070594356e-01    -4.9996213608e-01
 328        -2.7852597353e-01    -5.1089097058e-01
 329        -2.4495499473e-01    -5.2341644784e-01
 330        -2.8168179963e-01    -5.0752242475e-01
 331        -2.3929650075e-01    -4.6566027803e-01
 332        -1.8644067825e-01    -4.5518522002e-01
 333        -2.7694526157e-01    -4.6175341086e-01
 334        -2.4519415340e-01    -4.8085620009e-01
 335        -2.4817409341e-01    -4.7230569914e-01
 336        -2.5312821006e-01    -4.1842287248e-01
 337        -3.1756306121e-01    -4.6642443512e-01
 338        -3.0119674156e-01    -5.1892595675e-01
 339        -2.1508137714e-01    -4.6895372284e-01
 340        -1.9755139352e-01    -4.2543938193e-01
 341        -2.5701884487e-01    -4.7935879247e-01
 342        -2.7135402880e-01    -4.6972186404e-01
 343        -2.7199240797e-01    -4.7667618149e-01
 344        -2.3906069146e-01    -4.2898033441e-01
 345        -1.5978109650e-01    -4.4926459207e-01
 346        -2.0182743325e-01    -4.2805965599e-01
 347        -1.9747635968e-01    -4.3976814793e-01
 348        -2.3233866586e-01    -4.7886965341e-01
 349        -3.2464838099e-01    -5.5491988741e-01
 350        -3.3005037962e-01    -5.2175496334e-01
 351        -3.2432760195e-01    -5.3789672810e-01
 352        -2.8931454697e-01    -4.8712098842e-01
 353        -2.5560790110e-01    -4.3052799657e-01
 354        -2.9077341650e-01    -4.5917330642e-01
 355        -2.7871799767e-01    -5.0497539394e-01
 356        -2.8533167063e-01    -4.5785928347e-01
 357        -3.1279026601e-01    -4.8763421884e-01
 358        -2.5431847180e-01    -4.4004287370e-01
 359        -1.8909841405e-01    -4.0724495938e-01
 360        -1.6223425422e-01    -4.2851240633e-01
 361        -2.2167012172e-01    -4.7764704780e-01
 362        -2.5290658718e-01    -4.9169901727e-01
 363        -2.0507436156e-01    -4.7334606807e-01
 364        -2.0922118337e-01    -4.4304311186e-01
 365        -2.6380439677e-01    -4.9869097975e-01
 366        -1.6181954967e-01    -3.8629578457e-01
 367        -2.1824637221e-01    -3.6545378739e-01
 368        -1.0489709115e-01    -3.9575005022e-01
 369        -1.5248956045e-01    -4.0096814784e-01
 370        -1.5410257466e-01    -3.6811889991e-01
 371        -1.5347570771e-01    -3.8127591200e-01
 372        -1.9040087251e-01    -3.7270603159e-01
 373        -1.6863971374e-01    -2.8794459412e-01
 374        -1.0727690570e-01    -3.2589887688e-01
 375        -1.7639551065e-01    -3.6895557893e-01
 376        -2.5351963686e-01    -4.3593722818e-01
 377        -2.4617861302e-01    -4.8846982430e-01
 378        -2.4937628758e-01    -5.0495680802e-01
 379        -2.3160174969e-01    -4.1783912626e-01
 380        -1.7149005507e-01    -4.3907167041e-01
 381        -1.9529572095e-01    -4.6058769262e-01
 382        -2.0978260962e-01    -4.1503806351e-01
 383        -2.1983388339e-01    -4.4768559499e-01
 384        -1.7477344967e-01    -3.5407740880e-01
 385        -2.6598628555e-01    -4.3373498335e-01
 386        -2.2123500198e-01    -3.8662920282e-01
 387        -2.0459707573e-01    -3.8567609373e-01
 388        -1.7082565746e-01    -3.8590772160e-01
 389        -1.5355945001e-01    -3.3133699050e-01
 390        -1.7265564467e-01    -3.9149363229e-01
 391        -1.9009500824e-01    -4.5936477618e-01
 392        -2.1268570209e-01    -4.0771791952e-01
 393        -1.7132081358e-01    -3.6464233614e-01
 394        -1.8007914950e-01    -4.2620748120e-01
 395        -2.3533069013e-01    -4.2703275511e-01
 396        -2.2798691510e-01    -3.2714882659e-01
 397        -1.8966074433e-01    -3.5116663415e-01
 398        -2.1931195145e-01    -3.3306654252e-01
 399        -2.9391434969e-01    -3.8568923953e-01
 400        -2.9172760366e-01    -4.0222375129e-01
 401        -2.2585178962e-01    -4.1120349759e-01
 402        -2.6140451458e-01    -3.8837400504e-01
 403        -2.7375064500e-01    -3.6788257768e-01
 404        -3.0042239283e-01    -5.6628007232e-01
 405        -1.7500277432e-01    -4.5587979126e-01
 406        -2.8600746384e-01    -5.4484974786e-01
 407        -2.8902083167e-01    -5.1671471131e-01
 408        -3.2424280546e-01    -5.4845652082e-01
 409        -3.1655967578e-01    -5.3942994495e-01
 410        -2.9875401656e-01    -5.4016015406e-01
 411        -2.8254748297e-01    -4.8301261546e-01
 412        -2.7418338364e-01    -4.6820170923e-01
 413        -3.5851683224e-01    -5.5509821030e-01
 414        -3.6464728592e-01    -5.2395718326e-01
 415        -3.1927984059e-01    -4.9333609391e-01
 416        -3.1332448074e-01    -3.3188120090e-01
 417        -2.5618675728e-01    -3.7149351464e-01
 418        -2.3605134702e-01    -3.4849538236e-01
 419        -2.5334358864e-01    -3.9700318878e-01
 420        -2.8016250840e-01    -4.7680547389e-01
 421        -2.7100392995e-01    -4.9767057585e-01
 422        -2.8539203577e-01    -4.5557945848e-01
 423        -2.1819204111e-01    -4.1164734086e-01
 424        -1.9538566293e-01    -4.2235801977e-01
 425        -2.6740718492e-01    -4.2230905839e-01
 426        -2.0529986609e-01    -3.8070824955e-01
 427        -2.4009053237e-01    -4.8589098909e-01
 428        -2.7549348349e-01    -5.2962615618e-01
 429        -2.8402961408e-01    -5.7616963171e-01
 430        -2.8183778100e-01    -4.9971205562e-01
 431        -2.8109789694e-01    -5.4205518162e-01
 432        -3.3746173608e-01    -5.8640894859e-01
 433        -3.4497305070e-01    -6.0940041423e-01
 434        -3.3101365828e-01    -5.9228682508e-01
 435        -3.4642945250e-01    -5.8263647483e-01
 436        -3.1847909545e-01    -5.4065234008e-01
 437        -3.2415290560e-01    -5.1403326399e-01
 438        -3.8700010523e-01    -6.1359696221e-01
 439        -3.3553436009e-01    -6.1889480129e-01
 440        -3.4612694055e-01    -5.8035712930e-01
 441        -3.0102793957e-01    -5.2223436953e-01
 442        -2.9373615103e-01    -5.3966835670e-01
 443        -2.9336015826e-01    -4.4129706059e-01
 444        -2.7626759084e-01    -4.5270647915e-01
 445        -2.9896409546e-01    -4.2637018691e-01
 446        -2.7517614829e-01    -4.7089480719e-01
 447        -2.8265824278e-01    -4.9245328618e-01
 448        -3.1438022721e-01    -5.0949798719e-01
 449        -2.7466139059e-01    -4.5114386254e-01
 450        -2.8209179995e-01    -4.7379676045e-01
 451        -2.6437692455e-01    -4.5091947745e-01
 452        -2.5162102248e-01    -4.4579743911e-01
 453        -2.4943005910e-01    -3.9879564360e-01
 454        -1.8875515934e-01    -4.4234419682e-01
 455        -1.7531847417e-01    -5.1911312940e-01
 456        -2.3323178905e-01    -4.1333869607e-01
 457        -2.3991848678e-01    -4.3378472598e-01
 458        -2.2155583970e-01    -4.4014870002e-01
 459        -2.1847432681e-01    -4.3881779945e-01
 460        -1.4107084311e-01    -4.0550444079e-01
 461        -1.8273055925e-01    -4.2043653045e-01
 462        -1.3031450213e-01    -2.8532983588e-01
 463        -1.3350036456e-01    -3.0217853929e-01
 464        -1.3451131601e-01    -3.3225969455e-01
 465        -2.0927309386e-01    -3.7294141847e-01
 466        -1.7690336382e-01    -3.6525975241e-01
 467        -2.0188469821e-01    -4.0249807966e-01
 468        -1.9303853917e-01    -3.4839749581e-01
 469        -1.0147329422e-01    -3.2488641906e-01
 470        -1.5002715393e-01    -3.9176145155e-01
 471        -1.3126957991e-01    -3.5814138065e-01
 472        -1.4030283474e-01    -4.2427581626e-01
 473        -1.9711873171e-01    -3.6387869088e-01
 474        -1.2508442250e-01    -3.7838550177e-01
 475        -1.9504419120e-01    -4.0810937587e-01
 476        -2.1508396843e-01    -4.1597551014e-01
 477        -1.6997197697e-01    -3.9471806578e-01
 478        -1.6837058355e-01    -4.0580640176e-01
 479        -2.2121957906e-01    -3.3944216181e-01
 480        -2.0951830873e-01    -4.4743320920e-01
 481        -1.7785775333e-01    -3.9878593554e-01
 482        -1.8522875251e-01    -4.9102955650e-01
 483        -2.8239389500e-01    -4.7167324527e-01
 484        -2.9180742573e-01    -5.6291875961e-01
 485        -2.3262386375e-01    -4.3574104121e-01
 486        -2.6015249017e-01    -4.8258988863e-01
 487        -2.5384151700e-01    -4.0428145226e-01
 488        -2.5475894077e-01    -4.3024783283e-01
 489        -2.3627833487e-01    -4.2676903838e-01
 490        -2.4439800188e-01    -4.0872314327e-01
 491        -2.0090259752e-01    -3.4902374086e-01
 492        -1.8935844760e-01    -3.1166511634e-01
 493        -2.2014008822e-01    -3.8595743043e-01
 494        -1.5334358892e-01    -2.5771642034e-01
 495        -1.2507914129e-01    -2.8132775552e-01
 496        -1.4673152106e-01    -2.4716378622e-01
 497        -7.5519065591e-02    -2.4748080471e-01
 498        -5.9988270011e-02    -2.1788500087e-01
 499        -8.2317591536e-02    -2.0290080760e-01
 500        -1.1287065902e-01    -2.0825756587e-01
 501        -1.4892851850e-01    -3.2346061353e-01
 502        -1.0923844819e-01    -2.5141164865e-01
 503        -1.1356817458e-01    -2.6077939833e-01
 504        -7.4628860311e-02    -2.7894218128e-01
 505        -1.6410103186e-01    -3.0118878787e-01
 506        -2.0795116633e-01    -3.5729750653e-01
 507        -1.5191542413e-01    -2.9125761316e-01
 508        -1.7865192635e-01    -3.3189430167e-01
 509        -2.3416010864e-01    -3.1465874216e-01
 510        -1.6524320730e-01    -2.9742109490e-01
 511        -1.8420663794e-01    -3.1310514514e-01
 512        -1.6445377767e-01    -3.1832017515e-01
 513        -2.0009352074e-01    -3.7273787391e-01
 514        -2.9200835150e-01    -4.5035187557e-01
 515        -2.9293581273e-01    -4.2709053161e-01
 516        -2.6693910654e-01    -4.2238907246e-01
 517        -2.5413349700e-01    -4.8773356536e-01
 518        -2.0207742544e-01    -4.6971691434e-01
 519        -1.7893126401e-01    -4.7624520336e-01
 520        -1.8597002555e-01    -4.3218826078e-01
 521        -1.8631064788e-01    -3.4214144532e-01
 522        -1.9809134765e-01    -3.8353988804e-01
 523        -2.1412638984e-01    -4.3990636178e-01
 524        -2.4162518580e-01    -3.9885040340e-01
 525        -1.8330572387e-01    -4.5450227117e-01
 526        -2.4226185570e-01    -4.4529592519e-01
 527        -1.9474529924e-01    -4.2979024477e-01
 528        -1.4749461948e-01    -4.0749815393e-01
 529        -7.9908066951e-02    -3.9573980712e-01
 530        -7.7319077069e-02    -3.7488495160e-01
 531        -1.9224345954e-01    -4.3355575192e-01
 532        -1.6989825750e-01    -3.2067899695e-01
 533        -1.7307972430e-01    -3.6839699090e-01
 534        -1.5616621701e-01    -3.9571894107e-01
 535        -1.1678504199e-01    -3.3216610879e-01
 536        -1.3930257737e-01    -3.2133371753e-01
 537        -1.1257792100e-01    -3.1843377359e-01
 538        -1.6838331477e-01    -3.6603163127e-01
 539        -1.9918911244e-01    -3.6671124450e-01
 540        -2.5039051466e-01    -3.9517083631e-01
 541        -2.2212239314e-01    -3.9302393953e-01
 542        -2.1394142393e-01    -2.9554374432e-01
 543        -2.1284544785e-01    -4.1072222877e-01
 544        -1.8531697910e-01    -3.6039677390e-01
 545        -1.6640532097e-01    -2.8113598343e-01
 546        -1.0074463953e-01    -2.7462336232e-01
 547        -1.0308202648e-01    -1.9858097826e-01
 548        -3.8460059652e-02    -1.6440059715e-01
 549        -1.1642067158e-01    -2.1205143485e-01
 550        -1.2994925997e-01    -2.3962357752e-01
 551        -8.1303282260e-02    -1.9579854534e-01
 552        -9.1518910756e-02    -1.5094501154e-01
 553        -1.0144316367e-01    -1.5214688135e-01
 554        -1.3541686731e-01    -1.8912066876e-01
 555        -1.2424793791e-01    -1.8169539216e-01
 556        -1.3518546258e-01    -2.2471968974e-01
 557        -1.6490030807e-01    -1.5359259119e-01
 558        -1.3150274345e-01    -2.3375693409e-01
 559        -1.3341016183e-01    -2.4220690800e-01
 560        -8.1347710885e-02    -1.9067672525e-01
 561        -1.1774206607e-01    -2.0551460220e-01
 562        -7.2864928880e-02    -2.1445256114e-01
 563        -9.4079727574e-02    -1.6813669535e-01
 564        -9.9698660336e-02    -1.2185304550e-01
 565        -1.1040155985e-01    -1.0141653704e-01
 566        -1.6367620915e-01    -8.9734241504e-02
 567        -6.8405352526e-02    -5.9740079198e-03
 568        -5.3370429439e-02    -7.2248725337e-04
 569        -1.7499874819e-01    4.5674704363e-02
 570        -2.1398930926e-01    2.4749610489e-02
 571        -2.0535683616e-01    6.4330463939e-02
 572        -2.2778162176e-01    9.7621064280e-02
 573        -2.1439453906e-01    5.1426448564e-02
 574        -1.2187321308e-01    4.8728611428e-03
 575        -1.2758514359e-01    -9.3081958403e-03
 576        -8.3703936250e-02    7.3567160857e-03
 577        -1.2960450328e-01    3.3243045910e-02
 578        -1.2128077729e-01    -1.9977609988e-02
 579        -1.2777712578e-01    3.1203439176e-02
 580        -8.7413829015e-02    5.2663206377e-02
 581        -1.6408481940e-01    2.9362602972e-02
 582        -1.6171812835e-01    -7.3455600361e-02
 583        -1.6980379031e-01    -5.6894185576e-02
 584        -1.8095728213e-01    -2.0098354068e-02
 585        -2.0063471023e-01    -8.2070964768e-03
 586        -1.7292908346e-01    -9.4837273115e-02
 587        -7.6986532896e-02    -5.9031283901e-02
 588        -9.0704211178e-02    -6.6409561962e-02
 589        -2.1548903942e-02    -2.0515969501e-02
 590        9.7185814657e-03    -4.2979633909e-02
 591        2.7283611568e-02    -4.9969292801e-02
 592        -4.6821647872e-02    -8.3203856232e-02
 593        -8.4703084705e-02    -1.5761394805e-01
 594        -1.5123581207e-02    -1.6692859107e-01
 595        -9.0715293222e-02    -1.2204372948e-01
 596        -8.5695600865e-03    -1.3557501057e-01
 597        -2.9861274142e-02    -1.6947773402e-01
 598        -6.1276923975e-02    -1.8651773287e-01
 599        -3.1402483899e-02    -1.3724247183e-01
 600        -6.2757421135e-02    -1.6627833714e-01
 601        -7.0914340358e-02    -1.2807521452e-01
 602        -1.0282494829e-01    -1.8235308093e-01
 603        -1.5145959448e-01    -2.0569924983e-01
 604        -1.7029560812e-01    -1.6523239569e-01
 605        -1.1401459267e-01    -1.2759174088e-01
 606        -1.9609032537e-01    -1.7092920579e-01
 607        -1.7113572541e-01    -1.4248486077e-01
 608        -1.7696256145e-01    -1.0756401717e-01
 609        -9.3354632522e-02    -5.1418383920e-02
 610        -9.3365512272e-02    -6.6362391170e-02
 611        -1.7024018577e-01    -4.9466930206e-02
 612        -1.5019739873e-01    -5.3637697826e-02
 613        -5.7422864505e-02    -4.6889853718e-02
 614        -7.5098613214e-02    4.9722848943e-02
 615        -1.7742909627e-01    -3.1212000522e-02
 616        -3.7168866943e-02    3.0392999963e-02
 617        -6.3624210108e-02    3.1838150525e-02
 618        -8.8841419879e-02    6.9767968288e-02
 619        -1.1770697855e-01    3.8886179064e-02
 620        -9.2592961683e-02    3.9812933874e-02
 621        -7.5914646013e-02    3.6179398935e-02
 622        -5.8235423735e-02    1.0073881314e-01
 623        -1.0883079490e-01    8.1426914780e-02
 624        -1.8829033039e-01    2.3418225252e-02
 625        -1.5858732945e-01    -4.7297346580e-02
 626        -1.6459163010e-01    -4.4767094623e-02
 627        -7.3044762824e-02    -2.5830050050e-02
 628        -1.4312950196e-01    -4.7372053860e-02
 629        -9.6116432842e-02    -2.8138778943e-02
 630        -9.0465510866e-02    4.7251238383e-02
 631        -8.6452059064e-02    6.4457371554e-03
 632        -7.5863918495e-02    -2.5721839047e-03
 633        -6.6389093799e-02    1.1089908706e-02
 634        -7.9044493497e-02    3.5639703455e-02
 635        -1.2682142711e-01    5.2701407299e-02
 636        -9.2137022606e-02    1.2090328803e-01
 637        -9.4206477290e-02    9.8970971842e-02
 638        -9.4899484882e-02    1.0264789653e-01
 639        -6.3994713219e-02    1.2666320736e-01
 640        -9.9298316424e-02    1.0680663272e-01
 641        -8.5037072821e-02    1.4453117532e-01
 642        -9.7790035508e-02    9.2428762406e-02
 643        -1.3448116517e-01    2.0772239129e-01
 644        -1.7938946802e-01    2.8278910341e-01
 645        -1.6836508891e-01    2.0443731269e-01
 646        -1.5261402128e-01    2.1504380674e-01
 647        -1.3203408906e-01    1.7301188862e-01
 648        -1.3230660320e-01    2.4377923802e-01
 649        -9.6572591456e-02    1.8289020129e-01
 650        -1.5339313808e-01    1.4140795288e-01
 651        -1.4172902934e-01    1.1416706433e-01
 652        -1.4090912942e-01    1.7771491123e-01
 653        -1.3223223424e-01    1.8381519148e-01
 654        -1.3376576565e-01    1.6111873809e-01
 655        -9.0655739846e-02    1.3955114965e-01
 656        -1.4483043511e-01    1.8136246292e-01
 657        -1.1675260890e-01    1.6276171109e-01
 658        -8.4340184092e-02    2.3283401369e-01
 659        -6.5040425327e-02    2.1756010252e-01
 660        -1.1260993989e-01    1.9344793427e-01
 661        -7.3114013343e-02    1.8638108971e-01
 662        -1.8213831242e-02    1.5188396742e-01
 663        -5.7085821994e-02    2.2112607662e-01
 664        -1.2827030651e-01    2.5639617890e-01
 665        -1.0247474236e-01    2.1665733331e-01
 666        -1.5869361454e-02    1.4015869350e-01
 667        -3.6293457706e-02    2.0551078965e-01
 668        -1.6498787325e-02    2.3383052708e-01
 669        7.2599056334e-03    2.3314476792e-01
 670        -4.3484066688e-02    2.2956213281e-01
 671        -3.0489848292e-02    7.4623288326e-02
 672        -1.7409003993e-02    4.9778346495e-02
 673        2.1873513691e-02    1.4785978299e-01
 674        -8.7959566294e-02    1.2391697581e-01
 675        -7.2673071068e-02    1.8930100227e-01
 676        -1.9370926995e-02    2.4466779651e-01
 677        -1.0250325238e-02    1.7244726702e-01
 678        1.0333046445e-01    1.8532506963e-01
 679        1.4363546924e-01    1.2074395485e-01
 680        8.8622795693e-02    6.2759202449e-02
 681        6.1104235117e-02    1.3074618670e-01
 682        1.4581210634e-01    1.4054962120e-01
 683        5.6254114023e-02    1.1894515026e-01
 684        1.4889468947e-01    1.6046392657e-01
 685        1.0835136678e-01    1.5129569571e-01
 686        1.4202976164e-01    9.9326480230e-02
 687        2.0066542981e-01    1.4539824753e-01
 688        1.7517528409e-01    1.2979054571e-01
 689        2.1883590434e-01    1.3883609185e-01
 690        1.9765500607e-01    1.3175135302e-01
 691        1.2452302166e-01    1.4467705752e-01
 692        1.6192311272e-01    5.7441305518e-02
 693        1.4504699417e-01    1.3492570830e-01
 694        2.1950787075e-01    7.9706578394e-02
 695        1.9681962431e-01    1.1209790859e-01
 696        2.0224456452e-01    5.1431833328e-02
 697        1.4609791092e-01    4.6922616556e-02
 698        9.9410350485e-02    4.9634804045e-03
 699        1.2655034448e-01    7.7265922377e-02
 700        1.4455343462e-01    1.4398288704e-01
 701        1.4026599882e-01    1.0881465963e-01
 702        1.3246466996e-01    3.6377339807e-03
 703        6.8499565977e-02    6.7660644547e-02
 704        5.3288670318e-02    -3.6313994929e-03
 705        1.3282751484e-01    -1.2976168367e-02
 706        5.2472200704e-02    2.7435326812e-02
 707        1.3806545972e-01    6.2774271475e-02
 708        1.9901972251e-01    5.1853451874e-02
 709        2.4550116850e-01    7.3674484356e-02
 710        2.2269586630e-01    3.5887654802e-02
 711        2.1641430832e-01    -2.2701628714e-02
 712        1.8889339649e-01    -3.8626889494e-02
 713        1.8841190646e-01    1.1373078558e-02
 714        1.8249395637e-01    -2.4005684167e-02
 715        1.3655198591e-01    1.0474342898e-03
 716        2.2394609707e-01    -4.8595324493e-02
 717        1.8026860154e-01    -7.9538782037e-02
 718        1.2948319331e-01    -2.8432504993e-02
 719        1.4215885643e-01    -7.7375547782e-02
 720        1.3986837357e-01    -9.5571657979e-02
 721        1.1323548380e-01    -9.5497641795e-02
 722        9.1931142567e-02    -4.9215789989e-02
 723        4.8332637391e-02    -1.0335405918e-01
 724        1.5162486025e-01    -8.0616739961e-02
 725        1.1558250506e-01    -1.0950224790e-01
 726        9.2874782179e-02    -5.1768038567e-02
 727        1.2680446121e-01    -4.0545197206e-02
 728        1.5416585661e-01    -1.2030524357e-01
 729        1.6460166612e-01    -1.1344732063e-01
 730        1.2413445413e-01    -9.4179773191e-02
 731        1.0040702507e-01    -1.5337380351e-01
 732        6.7030134313e-02    -1.0741150193e-01
 733        -2.5123605640e-02    -5.8447273906e-02
 734        -2.2378884465e-02    -7.3141209408e-02
 735        -3.5634641158e-02    -5.7072140577e-02
 736        -2.9780601256e-02    -4.7470840446e-02
 737        -3.5254810860e-02    -9.1205057719e-02
 738        -6.7079627398e-02    -1.1183992624e-01
 739        -6.7756055673e-02    -9.6222685708e-02
 740        -1.2263611830e-01    -1.4251914593e-01
 741        -1.4352199735e-01    -1.9948472417e-01
 742        -1.3113552230e-01    -2.9824170141e-01
 743        -2.1600341831e-02    -1.6733640036e-01
 744        3.0190050206e-03    -1.9569435850e-01
 745        -3.0861411464e-02    -2.2379017520e-01
 746        7.1403066995e-03    -1.7114129661e-01
 747        -7.7176480202e-02    -1.9528716632e-01
 748        -6.8634863064e-03    -1.7692395880e-01
 749        4.0599351078e-03    -1.3740745593e-01
 750        5.6880831320e-02    -1.3213923468e-01
 751        2.2647004219e-02    -8.5460267823e-02
 752        3.7377975968e-02    -9.0414555224e-02
 753        1.1507984581e-01    -9.6915780492e-02
 754        1.8390814842e-01    -7.7741189565e-02
 755        1.6531922037e-01    -9.5025010750e-02
 756        1.1323792109e-01    -6.5945174855e-02
 757        1.2711591146e-01    -6.5184187356e-02
 758        1.3427825524e-01    -2.8585891141e-03
 759        8.9130426613e-02    4.1533580773e-02
 760        1.0849422502e-01    3.6387263129e-02
 761        4.5911350860e-02    2.2812573218e-02
 762        2.8684283108e-02    1.0060368596e-01
 763        1.0646790348e-01    6.9552652381e-02
 764        1.3440687645e-01    8.9172432296e-02
 765        9.0473781997e-02    1.1705889040e-01
 766        4.5922187332e-02    9.5207982738e-02
 767        6.7975332762e-02    9.4252505413e-02
 768        1.2513372842e-01    1.5151731913e-01
 769        1.1446690413e-01    1.0201612157e-01
 770        1.3338999718e-01    1.0657776727e-01
 771        1.7198658332e-01    8.2704058590e-02
 772        1.3540599135e-01    -1.9446377328e-02
 773        6.2575306197e-02    -3.6669654492e-03
 774        7.2984967515e-02    -1.9779765419e-02
 775        5.7336336658e-02    -4.0516662714e-02
 776        8.3730377237e-02    -2.3692185969e-03
 777        6.4696221646e-02    -2.7806227754e-02
 778        5.1037257685e-02    2.5510725932e-02
 779        4.9437086059e-02    3.3488148918e-02
 780        1.1577127152e-01    1.1026317927e-02
 781        1.2676945071e-01    1.0854576943e-02
 782        1.2992632947e-01    9.0458658481e-02
 783        6.1377332154e-02    1.0693862530e-01
 784        9.2221371073e-02    5.8525427333e-02
 785        1.0879916849e-01    1.1319634801e-01
 786        8.4551180025e-02    8.2195578165e-02
 787        6.2452533445e-02    2.6159117244e-02
 788        7.4127858058e-02    8.2717138288e-02
 789        1.3233675442e-01    1.1804382958e-01
 790        8.5117706244e-02    1.0501708232e-01
 791        1.1220644739e-01    1.0159030084e-01
 792        6.7882420964e-02    2.2117937644e-02
 793        6.9363313119e-02    5.3931878665e-02
 794        1.3707322660e-01    -4.3743460243e-02
 795        1.7054554932e-01    -4.7055313671e-02
 796        1.4150180700e-01    4.5082120850e-02
 797        3.5891943382e-02    4.4800385267e-02
 798        6.8130200787e-02    2.6316765418e-02
 799        5.1482021557e-02    1.9270035352e-02
 800        3.9697162403e-02    4.6271512183e-02
 801        7.4066955225e-02    1.0981717396e-01
 802        1.3866492940e-01    1.0750591782e-01
 803        1.3989268198e-01    8.4339725693e-02
 804        1.5733732005e-01    1.2154503570e-01
 805        1.8962719289e-01    5.3402122354e-02
 806        2.9501744500e-01    -3.4842794357e-03
 807        2.5313556682e-01    -1.4641551276e-02
 808        3.0776618320e-01    1.1614348999e-02
 809        3.2222038527e-01    3.2019745991e-02
 810        3.2812089241e-01    -2.4313848780e-03
 811        3.9504935427e-01    -9.3128945136e-03
 812        3.8966673497e-01    -1.1979091954e-02
 813        3.4714266100e-01    -3.4289931577e-02
 814        2.8302724108e-01    1.6682139663e-02
 815        2.3100127850e-01    2.9219107754e-02
 816        2.1650077341e-01    5.6812594770e-02
 817        2.3929062544e-01    8.0076635497e-02
 818        2.1811793051e-01    1.9154026018e-02
 819        2.4855467618e-01    7.7837707489e-02
 820        2.1945063647e-01    -2.1335695162e-02
 821        2.3345167445e-01    3.6859585804e-02
 822        1.9480809324e-01    3.4323213770e-02
 823        1.8551570663e-01    1.8641015393e-02
 824        1.5811306658e-01    4.8141739025e-02
 825        2.0512424930e-01    2.5342254586e-02
 826        1.8100440765e-01    4.0738180378e-03
 827        3.2242005342e-01    2.0988729664e-02
 828        2.9386698388e-01    7.8013155380e-03
 829        2.6096772252e-01    5.8253145885e-02
 830        3.3072904925e-01    2.7823216321e-02
 831        2.3148018106e-01    5.5481135623e-03
 832        3.0075451956e-01    3.5488032099e-02
 833        2.6450943723e-01    3.5418506301e-02
 834        2.3595211165e-01    3.3284479102e-02
 835        3.6681505994e-01    8.8202174776e-02
 836        4.2314089867e-01    5.8772922968e-02
 837        3.6603229316e-01    2.6032186423e-02
 838        3.9577395072e-01    5.7366513912e-02
 839        3.7553544423e-01    -8.3980945110e-03
 840        4.0630079227e-01    2.8544150688e-02
 841        4.7144288519e-01    8.4630492158e-03
 842        4.6792724705e-01    -2.4768482352e-02
 843        4.9187845170e-01    -2.9364389222e-02
 844        4.4199411079e-01    5.0215404904e-03
 845        4.2780504436e-01    3.2119108912e-02
 846        5.0739796369e-01    4.3412535118e-02
 847        5.4947935847e-01    4.1711162769e-02
 848        5.3490569894e-01    3.0519993909e-02
 849        5.6814283558e-01    -7.3662426032e-03
 850        6.4306223588e-01    2.0691977772e-02
 851        6.4995330208e-01    -2.2353313173e-02
 852        5.4080404577e-01    6.5027558885e-03
 853        5.1805842068e-01    2.2608071723e-02
 854        5.4057541424e-01    5.3791811483e-02
 855        4.7348309431e-01    3.2725770491e-02
 856        4.9207522609e-01    1.6771639734e-02
 857        5.4231830573e-01    7.9146125522e-03
 858        5.2460496349e-01    1.6904321708e-02
 859        5.8882334850e-01    -3.2108049154e-03
 860        5.9264422809e-01    -6.5742614057e-03
 861        5.8141231006e-01    -2.1202096987e-02
 862        6.0522822854e-01    2.7627459128e-02
 863        7.5630099964e-01    -1.9691075879e-02
 864        6.8992859024e-01    4.4745598047e-03
 865        6.9462654441e-01    5.0401344752e-03
 866        6.7341256701e-01    3.3931372718e-02
 867        7.0391950926e-01    1.0050139761e-02
 868        6.8465657164e-01    2.4670670788e-02
 869        6.6313722104e-01    1.4447693868e-02
 870        5.4502068981e-01    -1.9033709607e-02
 871        5.4411843479e-01    2.9563497340e-02
 872        5.2541761134e-01    7.3598609470e-04
 873        4.7656161733e-01    -3.4690383600e-03
 874        4.6304321927e-01    1.4139945320e-02
 875        3.6681453157e-01    -1.4184490862e-02
 876        2.3702232580e-01    -2.5594663059e-02
 877        2.3041486700e-01    -2.7720841164e-02
 878        2.2084858129e-01    -2.2840507952e-02
 879        2.4512639357e-01    -6.2559494767e-02
 880        2.7935609690e-01    -4.6524716998e-02
 881        1.8580903677e-01    -4.9553048456e-02
 882        2.0759917424e-01    -9.4471301660e-02
 883        1.8747135847e-01    -4.9463419993e-02
 884        1.8719285636e-01    -6.8058302540e-02
 885        2.5377096417e-01    -2.9733750712e-02
 886        2.9236163971e-01    -1.2456757310e-01
 887        1.5713497836e-01    -7.7386296983e-02
 888        1.3762196712e-01    -1.4266497701e-01
 889        1.7082248516e-01    -9.6479187943e-02
 890        1.7223555500e-01    -4.5397629244e-02
 891        2.0110938719e-01    -3.3167502644e-02
 892        1.9680335031e-01    -3.0733519880e-02
 893        2.1064118437e-01    -1.1315518286e-02
 894        2.8584787655e-01    -1.4868530885e-02
 895        2.6148374179e-01    -6.9823258358e-02
 896        2.7374227660e-01    -5.2865275226e-02
 897        3.0329293177e-01    -9.0987828381e-02
 898        2.9220127459e-01    -6.9268385317e-02
 899        3.9352574700e-01    -3.4208146798e-02
 900        4.1843396119e-01    -2.3337283937e-02
 901        3.5172321724e-01    -5.6141331986e-02
 902        3.2066052947e-01    -1.1894771758e-01
 903        3.8676657100e-01    -4.8192912392e-02
 904        3.5747653128e-01    -4.9488007989e-02
 905        4.2710541252e-01    -3.5802616020e-02
 906        4.3603771075e-01    -3.6581587932e-02
 907        5.4398415279e-01    -8.6357469695e-03
 908        4.8137021358e-01    -1.6064955514e-02
 909        4.6276393246e-01    5.9188578070e-03
 910        3.8403695684e-01    3.6382428035e-02
 911        4.3826651153e-01    -1.6950159723e-02
 912        4.7306053332e-01    -1.5673083257e-02
 913        4.5975076340e-01    1.4102141448e-02
 914        4.7128820234e-01    1.2131541271e-02
 915        4.4512937489e-01    2.3742290211e-02
 916        3.8922296850e-01    4.1527810370e-02
 917        5.1378305034e-01    4.4597821284e-02
 918        3.8817363200e-01    9.1408844630e-02
 919        3.0872844582e-01    3.9522246600e-02
 920        4.0085389119e-01    4.6159603269e-02
 921        4.1499054776e-01    4.3024624440e-02
 922        4.7225504664e-01    4.3004660141e-02
 923        5.8567128132e-01    6.2320523248e-02
 924        5.4023155525e-01    4.3334686729e-02
 925        4.7013336221e-01    2.0230860785e-02
 926        3.7619820495e-01    3.6696766806e-02
 927        4.1549421940e-01    3.2254574387e-02
 928        4.4375649820e-01    4.0305751370e-02
 929        3.6844846690e-01    4.5677821994e-02
 930        5.3868719266e-01    3.4934249201e-02
 931        5.3596224370e-01    5.9438218791e-03
 932        5.6047669764e-01    3.8574436343e-02
 933        5.2887229185e-01    7.6635733891e-02
 934        6.1780466012e-01    8.6839671712e-04
 935        5.8990379757e-01    -8.4094531167e-04
 936        5.2527820036e-01    5.5471122565e-02
 937        5.8044309536e-01    2.1137911975e-02
 938        6.0259560444e-01    1.9476313999e-02
 939        7.1246534668e-01    -8.6127036229e-03
 940        6.4761073702e-01    -1.3142898855e-02
 941        6.5866092380e-01    -2.2045393459e-02
 942        6.8987706287e-01    -1.5227365447e-02
 943        6.8419450337e-01    1.6844731590e-04
 944        6.3229032024e-01    -4.4140452412e-02
 945        6.5843916470e-01    -3.8507340360e-02
 946        6.6944320422e-01    -1.5358075598e-02
 947        7.2061745623e-01    -1.2739506820e-02
 948        6.9212185192e-01    2.5090224335e-04
 949        6.2030264592e-01    2.1122070429e-02
 950        6.1398358387e-01    4.8484893216e-02
 951        6.6633490839e-01    3.4742417923e-02
 952        6.1736999159e-01    1.0180115008e-02
 953        5.6295008575e-01    -3.0314363275e-02
 954        6.6063595928e-01    -7.5451568493e-03
 955        6.9648264223e-01    -2.4097105441e-02
 956        7.1911563763e-01    2.1061156045e-02
 957        6.6487637702e-01    4.7120680802e-02
 958        6.7834185137e-01    -2.1456442276e-02
 959        6.7793385637e-01    8.9923565561e-03
 960        7.0321422899e-01    1.6477602364e-02
 961        6.4821635126e-01    -7.5410672939e-03
 962        6.3930287017e-01    -4.0430007275e-03
 963        5.8946914053e-01    1.0648888899e-02
 964        5.7629885119e-01    -3.9200110039e-02
 965        6.4954250204e-01    -3.0923640393e-03
 966        6.6148930788e-01    -4.4208488884e-02
 967        6.9825438161e-01    -1.6436368053e-02
 968        7.1398063410e-01    -1.0342297986e-02
 969        7.1206342970e-01    -4.1335831331e-02
 970        6.8000692966e-01    -6.3205658853e-04
 971        6.4168005277e-01    -3.4083114684e-02
 972        6.3960491384e-01    -2.2617235229e-03
 973        6.0019596319e-01    -2.2233843344e-02
 974        5.7094330981e-01    2.3928945327e-02
 975        4.8771457902e-01    -4.5107989929e-02
 976        4.4897003108e-01    2.6642021226e-03
 977        4.3692969360e-01    4.7987129636e-02
 978        4.7820232008e-01    1.4278736406e-02
 979        4.4424640725e-01    -2.0578282436e-02
 980        5.2741506916e-01    -4.8546259163e-03
 981        5.6772157442e-01    4.8249397855e-03
 982        5.1673493162e-01    -7.8056984917e-03
 983        5.2350598966e-01    -6.5673178051e-02
 984        5.8093099567e-01    2.0947280203e-02
 985        6.1535516657e-01    7.8546631726e-03
 986        7.1653814438e-01    -1.1681014634e-02
 987        6.8006988979e-01    2.4886025978e-02
 988        6.2602186751e-01    2.0304130128e-02
 989        6.0482162432e-01    -3.9459845921e-03
 990        5.8205622923e-01    3.8938696691e-02
 991        5.2431423717e-01    1.3104448326e-03
 992        6.1906823504e-01    1.1748678595e-02
 993        5.2119618172e-01    -2.0991971613e-02
 994        5.4186349143e-01    -6.5166261645e-02
 995        5.1312509294e-01    -8.2097390637e-03
 996        3.9868786256e-01    -5.1708035644e-02
 997        4.3439604160e-01    -7.1602544868e-02
 998        4.1385699176e-01    -2.2641926370e-02
 999        4.7436660176e-01    -8.0253789984e-02
1000        3.9342778273e-01    -3.7746059521e-02
1001        5.2167763621e-01    -4.1134272560e-02
1002        5.3391186654e-01    -4.2633506439e-02
1003        5.1141847967e-01    -1.4888136596e-02
1004        4.7955245533e-01    2.2020886124e-02
1005        4.8948561879e-01    -1.9669788684e-02
1006        5.5964690785e-01    3.8255396253e-02
1007        5.9326240386e-01    3.3276137128e-02
1008        4.8593414167e-01    3.7218599756e-02
1009        5.4860804648e-01    3.9921039736e-02
1010        5.5404231760e-01    1.5040728519e-02
1011        4.2075070513e-01    4.8308920851e-02
1012        4.4267213011e-01    2.6749140721e-02
1013        4.1921419351e-01    -1.2170885764e-02
1014        3.9735267098e-01    -2.3007649948e-02
1015        3.8340142734e-01    -4.6866902761e-02
1016        3.3221719816e-01    5.0326897413e-03
1017        3.0453843158e-01    1.0504179753e-02
1018        3.2275162175e-01    4.1507106155e-02
1019        3.6948088674e-01    3.9661110174e-02
1020        3.9592596221e-01    2.5543088515e-02
1021        4.1617727053e-01    -9.4022737080e-03
1022        5.1834871029e-01    5.0330941157e-02
1023        5.1784492772e-01    -2.5421881680e-02
1024        4.4696926636e-01    -3.9000714285e-02
1025        4.1069207622e-01    -2.4327858622e-02
1026        4.9992471485e-01    -4.1950124335e-02
1027        4.8691619764e-01    -4.7800037848e-02
1028        5.2178846090e-01    3.0507879005e-03
1029        4.9621668107e-01    -2.4076561165e-02
1030        5.5096452442e-01    -4.1756350233e-02
1031        4.8288574912e-01    -8.2748108298e-03
1032        5.0906240502e-01    1.7921365258e-02
1033        6.0086065493e-01    -1.2727626229e-02
1034        5.1721945841e-01    4.7002706542e-03
1035        4.7957453117e-01    3.5889973461e-02
1036        5.2725340995e-01    -2.4552281720e-03
1037        4.9798810116e-01    -2.8681689783e-02
1038        4.6467957327e-01    -7.4278432380e-03
1039        5.0019817763e-01    2.3929879742e-02
1040        4.5379272202e-01    1.7566633928e-02
1041        4.2514323499e-01    4.1767816640e-02
1042        3.9122807116e-01    -2.0967186104e-02
1043        3.5018642639e-01    -5.0095777824e-02
1044        4.2551276946e-01    6.9334916589e-04
1045        4.9123529158e-01    -1.1230010798e-02
1046        4.5317260442e-01    5.2295789430e-02
1047        4.4468262390e-01    -9.3055077932e-03
1048        4.2182078742e-01    -8.8011328762e-03
1049        4.7451851815e-01    5.0187517163e-03
1050        4.7407510435e-01    -2.0481894112e-02
1051        4.4739577847e-01    -3.5826453496e-02
1052        5.5577794908e-01    1.3656835252e-02
1053        4.9565760028e-01    2.1188843190e-02
1054        5.3516605287e-01    -3.2943388019e-02
1055        5.9341060281e-01    -2.3104394891e-03
1056        5.4479368440e-01    -1.3541576191e-03
1057        4.6250432275e-01    2.4334303936e-02
1058        4.7458061676e-01    2.8375163819e-02
1059        4.1122185105e-01    4.5671153548e-02
1060        4.9108008860e-01    3.1649706679e-02
1061        5.8482246019e-01    2.3479716974e-02
1062        4.7524263003e-01    5.8173991405e-02
1063        4.9644258624e-01    3.1291655874e-02
1064        5.1187497632e-01    -6.1057467778e-03
1065        4.4632541809e-01    2.1612426634e-02
1066        5.2616253351e-01    -9.3365275661e-03
1067        5.7276498483e-01    -1.9608191717e-02
1068        5.8727213643e-01    3.2064425907e-02
1069        4.4557749566e-01    -1.7836235270e-03
1070        5.0524614169e-01    5.2445706012e-02
1071        4.6533614382e-01    1.9873528222e-02
1072        4.1923572047e-01    -5.7816762297e-02
1073        3.1936927134e-01    4.4465262797e-02
1074        4.3330114764e-01    4.0207617572e-02
1075        4.4124551764e-01    1.1785854712e-02
1076        4.2446148682e-01    6.1288720280e-02
1077        4.3291423173e-01    4.3690653332e-02
1078        4.8219462957e-01    1.9665530926e-02
1079        5.1387233326e-01    -3.0526679601e-02
1080        5.6318142981e-01    -1.9966191052e-02
1081        5.6266539086e-01    -9.4194290336e-03
1082        5.1468464697e-01    -2.2771114150e-02
1083        4.6633141745e-01    -3.0559514272e-02
1084        4.6591476798e-01    -3.6619461335e-02
1085        5.2760918666e-01    -1.0561294423e-02
1086        4.7537936934e-01    1.2871706825e-02
1087        4.9335014841e-01    1.4893837087e-02
1088        4.7918910390e-01    -1.4655649050e-02
1089        4.9774884046e-01    -8.2542716809e-03
1090        4.9218462332e-01    -4.5191898107e-02
1091        4.0107087980e-01    2.2936208567e-02
1092        4.7441114981e-01    2.6427427206e-02
1093        4.1273345591e-01    1.2011663479e-02
1094        4.9959390523e-01    1.7572662625e-02
1095        4.9929789491e-01    5.4382693866e-02
1096        4.8425155977e-01    1.6090025218e-02
1097        6.3092688794e-01    3.9661011951e-03
1098        6.0872030313e-01    6.6945913613e-03
1099        5.9009639777e-01    2.6665707946e-03
1100        6.4112700030e-01    2.6333018791e-02
1101        5.5456443625e-01    2.5661470017e-02
1102        5.9207864715e-01    -2.3810825205e-03
1103        5.1796935382e-01    -1.7210995219e-02
1104        5.6036746526e-01    8.6678152495e-03
1105        6.2842316815e-01    8.7138033305e-03
1106        5.5590023790e-01    1.5821281253e-02
1107        6.6841657169e-01    1.3611436981e-02
1108        7.1489229372e-01    2.0226461015e-02
1109        6.2567163242e-01    2.7565349488e-02
1110        6.1444234418e-01    2.7158140044e-02
1111        6.2956357555e-01    2.3252742985e-03
1112        6.4510725253e-01    -1.3841116743e-03
1113        6.1673382560e-01    3.6284651569e-02
1114        5.9423084487e-01    -5.4037316900e-03
1115        5.1938109562e-01    -4.4748308689e-02
1116        5.5494147308e-01    -6.1043010719e-03
1117        6.2509202839e-01    -6.6340485091e-05
1118        6.0653709653e-01    2.6636345235e-02
1119        5.5455891816e-01    -1.2899196804e-03
1120        5.5372310993e-01    4.5991760921e-02
1121        6.1097348082e-01    -1.3625587067e-03
1122        5.3784283255e-01    -1.4599188183e-02
1123        4.8991165945e-01    -8.6935883786e-02
1124        5.3799581004e-01    -2.3304295770e-02
1125        4.4981794760e-01    -1.9849740185e-02
1126        4.8732887548e-01    1.7950718834e-02
1127        4.9782144311e-01    -9.8104479162e-03
1128        4.8153000710e-01    -1.7676089356e-03
1129        4.8886324331e-01    -1.7417249410e-02
1130        4.2042831997e-01    -6.6046644583e-03
1131        3.8050665671e-01    -1.7092687385e-02
1132        4.5117243443e-01    -2.6487885205e-02
1133        4.2686554629e-01    2.8947597328e-02
1134        3.1287625828e-01    1.1793830048e-02
1135        3.7095946507e-01    -6.8475171519e-02
1136        3.7041107858e-01    1.6264266793e-02
1137        3.2462105205e-01    1.7008688892e-03
1138        2.9094807148e-01    -2.9762250678e-02
1139        3.5711798870e-01    -4.8765485754e-02
1140        2.6295624846e-01    -3.7076182586e-02
1141        3.7160832135e-01    2.4993692257e-02
1142        3.7732898252e-01    4.1015992125e-02
1143        2.8900642964e-01    2.0036052343e-02
1144        4.5528751123e-01    2.7601054829e-02
1145        4.9728733380e-01    1.7454471870e-02
1146        4.4545177176e-01    -2.6770933577e-02
1147        5.1072387637e-01    4.7065057359e-02
1148        4.9655436822e-01    2.3782446409e-02
1149        3.6500416204e-01    1.2184091802e-02
1150        4.0244033842e-01    -4.0903135382e-02
1151        3.4475676652e-01    -2.7699524581e-02
1152        3.5844439452e-01    -5.9606160530e-03
1153        3.7540930794e-01    -7.7256549380e-03
1154        4.4061013435e-01    1.7807569947e-02
1155        4.4441509446e-01    -5.1974085800e-03
1156        4.5714451797e-01    -2.1830943400e-02
1157        4.5160753463e-01    -6.8776621269e-02
1158        4.9747250042e-01    -4.0449475621e-02
1159        5.1352720769e-01    -2.3982802571e-02
1160        4.9125346879e-01    -2.4190827388e-02
1161        5.3759095448e-01    1.4074485671e-03
1162        4.3138848613e-01    3.0257257471e-02
1163        5.1554684560e-01    -3.0739098041e-02
1164        4.4014222456e-01    -1.9741115866e-03
1165        4.7550130131e-01    -2.9672039972e-02
1166        4.3767492331e-01    -2.7279891540e-02
1167        5.2355360109e-01    -8.2502411740e-03
1168        5.0770313979e-01    -5.7831883968e-02
1169        5.0255557758e-01    -2.8636650627e-02
1170        5.5265280351e-01    -5.5597646686e-02
1171        5.9630598324e-01    -3.3329466818e-02
1172        6.2946958394e-01    -4.8536688367e-02
1173        6.1563992323e-01    -2.6431209318e-02
1174        5.9556312403e-01    -1.7695335752e-02
1175        5.8219177274e-01    -4.2649286220e-03
1176        6.2826211211e-01    -4.9822446930e-02
1177        6.4224108843e-01    1.9638750119e-02
1178        6.2233865638e-01    1.7658282923e-04
1179        6.5097832268e-01    -1.4754749329e-02
1180        6.5963469905e-01    -1.1033086781e-02
1181        5.5518557111e-01    -3.5400709631e-02
1182        6.1392418271e-01    -2.4592849025e-02
1183        6.1314798266e-01    -3.4204985443e-02
1184        5.5765640262e-01    -3.4993919349e-02
1185        4.3681849858e-01    -8.1362617002e-03
1186        4.5503241627e-01    -2.5193801920e-02
1187        4.7326801666e-01    4.1648253624e-02
1188        4.9186687598e-01    1.8448405050e-02
1189        3.8657511471e-01    -5.5207857984e-02
1190        4.5118195660e-01    -8.9123300895e-03
1191        4.0605089020e-01    -6.5674822689e-02
1192        3.5571814579e-01    -6.7422427751e-02
1193        4.6464788999e-01    -5.0847007231e-02
1194        4.1357460696e-01    -5.9905392883e-02
1195        3.8644863035e-01    -5.2035624703e-02
1196        4.8843709663e-01    -5.0775823659e-02
1197        4.5944616595e-01    -6.4990884968e-02
1198        5.1752699200e-01    -5.7341636404e-02
1199        4.3582610007e-01    -4.4009505133e-02
1200        5.0461139637e-01    -2.0641283066e-02
1201        5.2594092342e-01    -3.1406763321e-02
1202        5.8051576613e-01    -2.0186043459e-02
1203        5.3008633601e-01    -7.6389883166e-03
1204        4.8315608214e-01    -5.3384595276e-03
1205        3.5746578937e-01    3.4187618725e-02
1206        3.6940046393e-01    -6.2041166231e-02
1207        3.6620972979e-01    -2.2074724173e-02
1208        4.0914182783e-01    -2.9563732730e-02
1209        4.0675500995e-01    -2.3331954371e-02
1210        4.0272020081e-01    -2.3696234081e-02
1211        3.5281642125e-01    -1.6773560482e-02
1212        3.2226043354e-01    -2.8832274890e-02
1213        2.7188818404e-01    -3.7480462878e-02
1214        2.2550088966e-01    -3.2443298545e-02
1215        3.1543236189e-01    1.4131976179e-02
1216        2.4742069335e-01    -5.3294191513e-02
1217        2.6580452584e-01    -4.9217566694e-02
1218        2.1361845192e-01    -4.5018017967e-02
1219        2.0706189461e-01    -2.3172614983e-02
1220        3.3275746171e-01    4.4370524704e-02
1221        2.7366452486e-01    4.1270475312e-02
1222        3.0450781135e-01    -4.0515889886e-02
1223        3.4018605814e-01    -4.5270098306e-02
1224        3.1145389483e-01    -2.9176631261e-02
1225        3.4985721582e-01    9.5600919121e-03
1226        3.5964864000e-01    1.0064779022e-02
1227        3.7207410312e-01    -6.3086400769e-04
1228        3.1545928587e-01    1.9056686429e-02
1229        3.5828606427e-01    -3.0698945845e-02
1230        3.6812850328e-01    -2.3726432495e-02
1231        3.4069852542e-01    2.2071636038e-02
1232        3.6036713422e-01    6.0587206909e-02
1233        3.6844773800e-01    2.9404392024e-02
1234        3.5429252848e-01    -7.9193953065e-03
1235        3.7784614783e-01    3.7937242387e-03
1236        4.0537081112e-01    -3.2763793121e-02
1237        4.0016964088e-01    -2.0626000646e-02
1238        3.9584981098e-01    1.6040607088e-03
1239        3.3274559102e-01    5.0630287548e-02
1240        3.7160091402e-01    2.1342445141e-02
1241        3.2373336520e-01    7.2473686218e-02
1242        2.8002996258e-01    2.2140249236e-02
1243        3.2310388997e-01    2.7719013267e-02
1244        3.2591069630e-01    7.5400630671e-02
1245        1.8856133051e-01    4.0055183317e-02
1246        1.6995810507e-01    1.0545052906e-01
1247        2.2463870751e-01    6.5901092262e-02
1248        1.5532333213e-01    7.3437903940e-02
1249        1.9825782836e-01    1.3020402546e-01
1250        2.2806897589e-01    9.4979587074e-02
1251        2.6860501800e-01    9.1937187459e-02
1252        3.3172455282e-01    6.0909277599e-02
1253        3.9607787775e-01    7.3648285966e-02
1254        2.4426368616e-01    3.9001544127e-02
1255        3.2998416718e-01    7.3240037450e-02
1256        3.0199549303e-01    4.3277098198e-02
1257        2.8395017277e-01    1.3087379773e-02
1258        3.2588021671e-01    6.7466672649e-03
1259        2.7772426497e-01    2.0398426380e-02
1260        2.9550845043e-01    3.5817261978e-02
1261        4.0293158448e-01    1.3779116739e-02
1262        2.5951777523e-01    1.1307706278e-01
1263        2.8162448764e-01    7.3283663652e-02
1264        1.6951089941e-01    7.4295229845e-02
1265        1.9285185695e-01    1.4003100331e-01
1266        1.8964188746e-01    7.8702313060e-02
1267        1.5457562234e-01    1.6346977282e-01
1268        1.5269327858e-01    1.5340245089e-01
1269        1.0410703452e-01    1.3191100430e-01
1270        8.5619289215e-02    2.1723028623e-01
1271        4.6684961796e-02    2.3222629198e-01
1272        1.8912369757e-02    2.9249819453e-01
1273        4.8222878232e-02    2.0710890172e-01
1274        1.1825354634e-01    1.3972075763e-01
1275        1.4858334698e-01    1.5327395334e-01
1276        5.8655204344e-02    1.0873284230e-01
1277        9.8558513436e-02    1.4107482794e-01
1278        1.1934863136e-01    3.3287822767e-02
1279        2.2055932329e-01    8.2012022262e-02
1280        2.3403529445e-01    8.1368129388e-02
1281        2.4227332114e-01    3.1611986287e-02
1282        3.2396151986e-01    7.5632620293e-02
1283        3.1432974369e-01    8.4127697642e-02
1284        3.0290212533e-01    4.9459782900e-02
1285        2.9778974024e-01    6.1728075387e-02
1286        3.5382245122e-01    1.9793526383e-02
1287        2.4895028609e-01    -3.3194761497e-02
1288        2.2974391157e-01    1.6353813642e-02
1289        1.8639323254e-01    1.1562837135e-01
1290        2.7886152491e-01    3.4619642503e-02
1291        2.1888055079e-01    2.3799984326e-02
1292        2.0003569189e-01    1.7739992013e-02
1293        1.9750037621e-01    4.8335995072e-02
1294        2.6846752058e-01    7.0434582925e-02
1295        3.0416128925e-01    1.0354105776e-01
1296        2.4930444586e-01    4.7573814804e-02
1297        1.7619009256e-01    6.2511258352e-02
1298        2.0006545873e-01    -1.3507554404e-02
1299        1.6410530864e-01    -4.7684556437e-02
1300        1.9559954872e-01    2.0115158263e-02
1301        2.4230912291e-01    4.0702577562e-02
1302        1.8906863774e-01    6.2884026222e-02
1303        3.1226959988e-01    -1.9024135830e-02
1304        2.5037224924e-01    -2.2697859792e-02
1305        2.8048793265e-01    -1.4672485526e-02
1306        2.6542570070e-01    -2.4372130060e-02
1307        3.1649790403e-01    3.0255494820e-02
1308        3.7636468148e-01    -3.9298842075e-02
1309        3.9684178017e-01    -2.7033776270e-02
1310        2.4257411202e-01    -3.3090355249e-02
1311        3.4471754012e-01    -6.5674528811e-02
1312        3.5062977866e-01    -6.4275112694e-02
1313        4.0006737201e-01    -7.4319764963e-02
1314        4.1392121855e-01    -1.8147873773e-02
1315        3.6648978893e-01    -3.2181772871e-02
1316        4.0402310322e-01    -7.0882260787e-02
1317        4.2876784416e-01    1.1770992285e-02
1318        3.7037758139e-01    -3.1360436524e-03
1319        4.2707439735e-01    7.3725976747e-03
1320        4.8205499824e-01    4.5533968261e-02
1321        4.5184902476e-01    2.6309340964e-02
1322        5.2596183081e-01    -3.5366148241e-02
1323        4.6734625533e-01    1.4281134411e-02
1324        4.7060628705e-01    3.2088560345e-03
1325        5.1048430213e-01    1.0082960906e-02
1326        5.9073441794e-01    3.1997276961e-02
1327        6.1781164852e-01    2.9873949266e-02
1328        5.9896273831e-01    2.0757301555e-02
1329        5.2018777697e-01    -4.6479635449e-02
1330        4.6567471475e-01    9.1941797109e-06
1331        4.0285759914e-01    -2.6077702776e-02
1332        4.2235713889e-01    -3.0793497654e-03
1333        4.7132168199e-01    -2.2804247530e-02
1334        4.9377748216e-01    -1.2084685271e-02
1335        5.1212174367e-01    3.4620934134e-02
1336        4.0563347055e-01    1.5499618407e-02
1337        3.6974366595e-01    3.7501654810e-02
1338        2.8378536002e-01    -6.8275069957e-03
1339        3.6625461898e-01    1.0135255298e-02
1340        4.6953132857e-01    2.1380673676e-02
1341        5.1983409016e-01    1.0478349477e-02
1342        5.9129124408e-01    5.4218943401e-02
1343        5.4819522626e-01    7.1682121607e-03
1344        5.5835152728e-01    -8.0838149056e-03
1345        6.2391097997e-01    -6.3733229754e-03
1346        6.2328497616e-01    9.9411533288e-03
1347        5.8733590533e-01    1.7764096166e-02
1348        5.7167452045e-01    3.8301429594e-02
1349        6.3770975704e-01    1.8792157821e-02
1350        5.6162790924e-01    -6.0579398155e-03
1351        6.0337712496e-01    -4.1097245327e-02
1352        6.0035148089e-01    -3.4503109937e-02
1353        6.3044247067e-01    -3.1499111780e-02
1354        5.3450386693e-01    3.9924629932e-03
1355        7.0066423764e-01    -3.1723423528e-02
1356        5.8375223254e-01    -2.8267930144e-02
1357        6.7386914367e-01    -2.5725157584e-03
1358        6.8391114910e-01    1.8142856233e-02
1359        7.0835769231e-01    2.1319351075e-02
1360        6.8182695415e-01    -7.9263706791e-03
1361        6.9293978102e-01    -3.5826878325e-02
1362        7.8093663648e-01    -1.5919601360e-02
1363        6.9335810937e-01    -1.6999218167e-02
1364        7.0994731300e-01    -1.0189559409e-02
1365        7.1599045201e-01    5.7128229661e-02
1366        7.3066056369e-01    1.1281039941e-02
1367        6.3700353200e-01    -1.2329806977e-02
1368        6.6428836524e-01    1.0747703011e-02
1369        6.7243229958e-01    -2.6113552543e-02
1370        7.2216454370e-01    -8.3550474769e-03
1371        6.2628411732e-01    -7.7212917681e-03
1372        6.0291584186e-01    -5.9893915492e-02
1373        5.8603389097e-01    -4.2553879832e-02
1374        5.3266904262e-01    4.9000797208e-03
1375        5.2549098817e-01    8.2234819793e-03
1376        4.9431508775e-01    -6.7001362459e-04
1377        5.1676345027e-01    -2.4669339707e-02
1378        4.1102253010e-01    2.9093297536e-02
1379        4.5308498786e-01    -1.5412172731e-02
1380        4.0353483314e-01    4.5995678179e-03
1381        5.1757641539e-01    2.7316557887e-02
1382        4.1204052471e-01    -4.1068271519e-02
1383        4.3712061983e-01    -3.8475387059e-02
1384        5.3391482008e-01    -2.2940426749e-02
1385        5.3696500092e-01    -4.5595514570e-02
1386        5.0603487045e-01    -6.2468516344e-03
1387        4.6209309097e-01    -4.9437292621e-02
1388        4.5987694185e-01    -5.9183949089e-02
1389        4.5832849987e-01    -6.4823654810e-02
1390        5.2093684129e-01    -1.9709173095e-02
1391        4.8508050513e-01    -2.3521817123e-02
1392        4.3372243226e-01    1.6184345947e-02
1393        4.0689922275e-01    -1.3294319663e-02
1394        4.3104983255e-01    -3.2548390782e-02
1395        5.2921459827e-01    2.7574994612e-02
1396        4.5102126307e-01    1.0541194858e-02
1397        4.9761855758e-01    6.0147158329e-02
1398        4.8234064393e-01    -2.5682929449e-02
1399        5.2081775488e-01    2.5895474008e-02
1400        5.0736795215e-01    7.1857203429e-02
1401        4.6843337719e-01    1.2771653453e-02
1402        5.0959054439e-01    2.2566159012e-02
1403        4.7541998110e-01    2.1152162341e-02
1404        5.1399414007e-01    1.5212285760e-02
1405        5.2684421715e-01    -3.6287571917e-02
1406        7.0799755135e-01    3.1881451879e-02
1407        6.5215897663e-01    -2.8762701882e-03
1408        6.7890542394e-01    2.1790548897e-02
1409        6.8879511872e-01    -3.0033244937e-02
1410        7.2321934117e-01    -7.0083921682e-03
1411        5.8937803834e-01    7.3714475338e-03
1412        5.9172270062e-01    -2.6076213238e-02
1413        6.2112296071e-01    -6.9849274302e-02
1414        6.0659184617e-01    -3.6117809930e-02
1415        6.0736667209e-01    -2.8508276167e-02
1416        6.4750790893e-01    -4.4697390980e-02
1417        6.2614139020e-01    -5.6440737979e-02
1418        6.3706802849e-01    -5.1384016797e-04
1419        6.6080313869e-01    -3.6070683578e-02
1420        7.0800181511e-01    9.3910492019e-03
1421        7.7153022655e-01    -5.3808888870e-03
1422        7.0488457284e-01    -8.9529512773e-03
1423        6.8259252888e-01    4.6620524336e-02
1424        7.3527487521e-01    2.3014846634e-02
1425        6.2007472363e-01    1.3056374021e-02
1426        6.9810634098e-01    -2.0809044747e-02
1427        7.1657070431e-01    5.9343156609e-03
1428        6.8046815134e-01    -4.2585596730e-03
1429        6.7107236349e-01    -1.0689143194e-02
1430        7.2922148059e-01    -3.2735552782e-03
1431        6.2902769299e-01    2.3120908795e-03
1432        6.8444609434e-01    -2.2375967349e-02
1433        6.8358951319e-01    -2.0818181973e-02
1434        6.8090787473e-01    4.7886734210e-03
1435        7.0970726073e-01    -1.3116471109e-05
1436        7.4268987257e-01    -2.6235151094e-02
1437        6.7999522959e-01    -2.0167292059e-03
1438        7.0537309775e-01    1.2564739322e-02
1439        6.0246238544e-01    -6.0438058113e-03
1440        5.8191484711e-01    3.5682713078e-02
1441        5.5175007240e-01    1.1077518502e-04
1442        6.2043394708e-01    -9.9015644651e-04
1443        5.0472868928e-01    2.3362372145e-02
1444        5.3146489360e-01    3.3226639044e-02
1445        5.7827795469e-01    -5.0560475779e-03
1446        5.6244327679e-01    -3.4359129999e-02
1447        4.9607185424e-01    9.4286582244e-03
1448        4.3355892549e-01    -1.1261660802e-03
1449        4.5245721645e-01    -4.3521035986e-03
1450        5.4037835525e-01    -5.6221497689e-03
1451        5.1060363957e-01    -1.1940071458e-02
1452        4.6541080797e-01    -3.7331747376e-02
1453        5.5264752550e-01    -4.2502534195e-02
1454        5.5224125301e-01    -2.0629199213e-02
1455        5.5754131905e-01    -3.0395167246e-02
1456        6.1584041134e-01    5.3630761431e-03
1457        6.3885373673e-01    1.3540415884e-02
1458        6.0124154433e-01    5.8573183118e-02
1459        6.9155490373e-01    -2.4391103207e-02
1460        5.6488420051e-01    -9.7593513542e-03
1461        6.0915891053e-01    -4.8363802328e-02
1462        6.5232939149e-01    -1.0415714031e-02
1463        6.6499164659e-01    -1.4031228261e-03
1464        6.5306390748e-01    -4.1766639136e-02
1465        6.3523385996e-01    -3.9055104268e-02
1466        6.3653855038e-01    -2.4138518873e-02
1467        6.3910968331e-01    1.7206617464e-02
1468        7.0866390182e-01    7.1991959762e-03
1469        6.9589571726e-01    -3.2991135949e-02
1470        6.9443846935e-01    -1.3484342796e-02
1471        6.7768795605e-01    -1.7389184402e-02
1472        6.5087547066e-01    -5.8609974315e-02
1473        5.5178295655e-01    -3.8081913407e-02
1474        5.3501091339e-01    -6.4271182151e-02
1475        5.2090405355e-01    -4.1171151767e-02
1476        4.8411718338e-01    -7.4967212544e-02
1477        5.5187341269e-01    3.0270812013e-02
1478        4.4673736862e-01    1.0920868629e-02
1479        4.4640395564e-01    1.2314065243e-03
1480        4.4803958150e-01    2.7062916184e-02
1481        5.3526089880e-01    -2.9798289728e-02
1482        4.3862321251e-01    -3.2159763068e-02
1483        4.6625632096e-01    -3.9822623798e-02
1484        4.7044080964e-01    -3.3082794364e-02
1485        5.1033464261e-01    -6.2871111095e-03
1486        5.0725191763e-01    1.1686777808e-02
1487        4.7439415262e-01    -3.8490718225e-04
1488        5.2383932286e-01    -1.5499651776e-02
1489        5.2431670218e-01    -1.1167792843e-02
1490        5.1692329236e-01    -4.9621008276e-02
1491        5.0301172541e-01    -3.4565749664e-02
1492        4.9262317842e-01    -5.9943084716e-02
1493        4.4746381489e-01    -1.4736814823e-02
1494        5.4284647261e-01    -1.6704705315e-02
1495        5.5436759651e-01    9.3442641773e-03
1496        4.9366537071e-01    -9.2471672488e-03
1497        4.3270003247e-01    1.7812577677e-02
1498        4.0814497857e-01    -2.0621422695e-02
1499        4.2969451012e-01    -6.0080863760e-02
1500        4.2742648226e-01    -4.3938920226e-02
1501        4.6057005674e-01    -2.4841974497e-02
1502        4.7284343526e-01    -4.1023961211e-02
1503        4.3521047726e-01    -2.5841466536e-02
1504        4.5956602442e-01    2.4158553751e-02
1505        4.5055280817e-01    -1.1718059511e-02
1506        5.0852149874e-01    -2.2122006546e-02
1507        5.2323489378e-01    -6.8029320003e-02
1508        5.0324410511e-01    -5.2414691165e-02
1509        5.4058408876e-01    -3.4155258236e-03
1510        5.9012537283e-01    -1.1212091212e-02
1511        5.9575657691e-01    1.1377641878e-02
1512        5.4668526240e-01    -4.9283087137e-03
1513        6.7933222398e-01    -2.0371318852e-02
1514        6.0346846330e-01    -5.2273196603e-02
1515        6.2977955214e-01    1.7123931375e-03
1516        6.3675290415e-01    1.3570858602e-02
1517        6.1652870470e-01    -1.8067360125e-02
1518        6.0903642386e-01    -2.4751377620e-02
1519        4.8579735201e-01    -8.2792974063e-03
1520        6.3276974817e-01    -1.0770494270e-02
1521        6.1224118890e-01    -2.0672057303e-03
1522        5.3186108803e-01    -2.0108851595e-02
1523        5.8711725355e-01    -1.2893194440e-02
1524        6.1800724228e-01    -1.7968141348e-02
1525        6.9890816372e-01    -4.5885892905e-03
1526        6.3368535089e-01    -1.8451395254e-02
1527        5.8486474729e-01    1.9914562989e-02
1528        5.9829764913e-01    3.4514589410e-02
1529        6.1802345008e-01    -2.5820388312e-02
1530        5.7034992135e-01    -1.0102479230e-02
1531        5.8570248010e-01    -1.7031073717e-02
1532        6.1880159616e-01    -2.9218370274e-02
1533        6.6283463135e-01    -1.9930205994e-02
1534        6.7524934662e-01    1.7329864101e-02
1535        7.7804573336e-01    1.0492872329e-03
1536        7.1040533759e-01    4.3122115098e-02
1537        7.0095234424e-01    2.8940740878e-02
1538        7.2295848624e-01    -9.8757640685e-03
1539        6.6707262976e-01    1.1275020015e-03
1540        6.4370096346e-01    6.3168589668e-03
1541        6.6202520162e-01    -7.8469677187e-03
1542        6.6519142423e-01    -8.0608122735e-03
1543        7.1826767661e-01    -2.0498865024e-02
1544        6.6830402217e-01    2.1195283056e-02
1545        6.5939531498e-01    -1.5063846833e-02
1546        6.3881969918e-01    -1.4384182212e-02
1547        5.9864078437e-01    -2.6137553269e-02
1548        5.6537088504e-01    -2.2359160575e-03
1549        5.4947782334e-01    6.2013154848e-03
1550        6.4602084876e-01    -5.4150278329e-03
1551        6.5086266290e-01    -2.7083689843e-02
1552        6.7140091452e-01    -1.4837540280e-02
1553        6.4397524737e-01    -4.6505421072e-02
1554        6.2468885583e-01    -1.7318849350e-02
1555        6.5995711277e-01    1.3218186868e-02
1556        5.5442615313e-01    -8.6251606845e-03
1557        5.4724807184e-01    5.7901235137e-03
1558        5.8764258863e-01    4.1351602827e-02
1559        6.4851890350e-01    -2.0244426614e-03
1560        5.8234426729e-01    1.0787147606e-02
1561        5.8802753431e-01    -3.1668487370e-02
1562        6.1957586335e-01    8.8564166974e-03
1563        6.0914520685e-01    1.5674468837e-02
1564        5.8520141935e-01    -3.7834653773e-02
1565        5.7203241884e-01    -9.6997416676e-04
1566        4.8081364208e-01    -5.1019698817e-03
1567        4.5650438419e-01    -1.8594656955e-02
1568        5.0581823871e-01    2.6870818450e-02
1569        4.4205582306e-01    -4.3443910375e-02
1570        4.5295477410e-01    -6.3464937285e-02
1571        4.7103563645e-01    4.2832132313e-02
1572        4.6837723811e-01    2.0390919382e-02
1573        4.9185116827e-01    5.4654854528e-02
1574        5.1289498073e-01    -1.0553388845e-02
1575        5.5213660043e-01    -3.7589963708e-02
1576        5.1817713675e-01    9.9027649180e-03
1577        5.5293885579e-01    -4.1231055911e-04
1578        6.0370308501e-01    -5.4647607235e-03
1579        6.5847395114e-01    1.7977281719e-02
1580        7.6515785064e-01    9.9975982421e-03
1581        7.4173938114e-01    1.3181707373e-02
1582        7.0831217289e-01    -1.5584234502e-02
1583        7.3008355789e-01    -1.7220066490e-02
1584        6.6899606587e-01    -3.4588034460e-02
1585        6.4032308376e-01    2.4027849321e-02
1586        6.2807961171e-01    -8.5101610280e-03
1587        5.6880380908e-01    5.8683644746e-02
1588        5.5328685077e-01    -1.8120811645e-02
1589        4.4106087497e-01    -2.7713646708e-02
1590        5.1691050659e-01    1.9173573158e-02
1591        4.8977163578e-01    -4.2317086354e-03
1592        4.3312290910e-01    -2.6990966686e-02
1593        5.2233822651e-01    -1.4137024043e-02
1594        5.5663401322e-01    -1.6993518803e-02
1595        5.9306072994e-01    -1.9863716498e-02
1596        6.0427916926e-01    -2.2820430668e-02
1597        5.4694015500e-01    -1.4217704247e-02
1598        5.5144329880e-01    1.2993300848e-02
1599        4.3033289540e-01    -3.7285301117e-02
1600        4.0584872225e-01    -1.6316680189e-02
1601        4.4642574763e-01    2.2274570977e-02
1602        4.8026526719e-01    4.3398461226e-02
1603        4.5502732729e-01    -1.2675311909e-02
1604        3.9258463053e-01    1.4896250019e-02
1605        4.3539996005e-01    -4.1048424926e-02
1606        4.3055357098e-01    -2.1583967377e-03
1607        2.7125394384e-01    1.8299583531e-02
1608        3.5316995869e-01    6.1245670263e-03
1609        3.7809921082e-01    -5.4196078490e-02
1610        4.8714267315e-01    -2.0516720236e-02
1611        5.0146874876e-01    -5.0968695355e-02
1612        5.6986063679e-01    -3.1391722852e-02
1613        6.1679239791e-01    -1.3439391178e-02
1614        5.4592596946e-01    -1.1897966234e-02
1615        5.1064073020e-01    -3.6350652244e-02
1616        5.8220075464e-01    -2.7562035940e-02
1617        5.2567841869e-01    3.8388315555e-02
1618        5.7249423863e-01    -1.6887895308e-03
1619        6.8839992761e-01    5.7924967127e-03
1620        6.7568409210e-01    -7.4938678172e-03
1621        6.8346169773e-01    2.5672382621e-02
1622        6.7343692988e-01    3.4127225808e-02
1623        6.0044865742e-01    4.9520526836e-03
1624        5.8616595173e-01    -3.7055117210e-02
1625        5.7128913423e-01    -3.1909481130e-02
1626        5.9752969431e-01    -1.1989997854e-02
1627        6.6482853827e-01    1.7218381746e-02
1628        6.8595556449e-01    3.4726401118e-02
1629        7.7678625286e-01    -8.2409218912e-03
1630        6.1038471419e-01    8.7475963014e-03
1631        5.8687447848e-01    -1.8397697276e-02
1632        5.9672443151e-01    -3.6715037606e-02
1633        6.3687602634e-01    1.1501233318e-02
1634        7.2220463163e-01    -1.1688727803e-02
1635        7.0463220508e-01    -1.4282129865e-02
1636        6.1153074868e-01    -2.8434774431e-02
1637        5.4538601932e-01    -5.7636784135e-02
1638        5.5177132029e-01    3.2823565012e-02
1639        5.7849847820e-01    1.8860082767e-02
1640        5.2420929077e-01    -4.6568850132e-02
1641        5.0173297831e-01    -6.4323388622e-02
1642        5.4723917127e-01    -3.0302132713e-02
1643        5.4476417765e-01    -3.8547057271e-02
1644        6.3716434681e-01    4.2061707518e-03
1645        6.0754509233e-01    1.6191019577e-03
1646        6.3621747020e-01    3.5841710431e-02
1647        5.8154016320e-01    4.5541463658e-02
1648        6.0038873853e-01    8.7152793075e-02
1649        6.9227550942e-01    3.9116098419e-02
1650        6.3311617204e-01    9.3878689245e-03
1651        5.3939007036e-01    -3.5735362658e-03
1652        5.6044685412e-01    2.2079661378e-02
1653        5.7677315266e-01    4.5159981511e-02
1654        6.3804041989e-01    -1.0137213951e-02
1655        6.4887594007e-01    7.6338032814e-03
1656        6.0130465769e-01    2.8738629971e-02
1657        6.0415112436e-01    3.8005893773e-02
1658        5.3555714102e-01    1.5711922993e-02
1659        6.5337448959e-01    3.0034604525e-02
1660        7.3647225740e-01    3.1868399047e-02
1661        7.1978756256e-01    7.1701010115e-03
1662        6.7213845402e-01    1.5275607703e-02
1663        6.0049787223e-01    1.3748820556e-02
1664        5.1672734510e-01    1.1190478869e-02
1665        5.6194408064e-01    -5.5265407354e-03
1666        5.5294158508e-01    -7.8621259672e-04
1667        5.3955355751e-01    3.8843963384e-03
1668        4.9040991326e-01    -1.8770958283e-02
1669        5.1412143539e-01    -1.7986299219e-02
1670        5.0903543284e-01    3.2643769515e-02
1671        5.2739908449e-01    6.8809686218e-04
1672        3.7451926859e-01    -4.1650984267e-03
1673        4.2254909165e-01    2.6319275927e-02
1674        3.6628371659e-01    -2.1989406289e-02
1675        3.4416595765e-01    -5.6510920749e-03
1676        3.1915031339e-01    1.4881913005e-02
1677        2.8545916732e-01    4.5052478973e-02
1678        2.0960261254e-01    7.1679463514e-02
1679        2.7359331900e-01    -3.1290845118e-03
1680        4.1053360710e-01    2.4902124524e-02
1681        3.9844505902e-01    4.8247301207e-02
1682        3.3563490759e-01    1.4248469769e-02
1683        2.2505112324e-01    3.7337742078e-02
1684        2.1934391468e-01    -1.8677972933e-02
1685        2.5618859517e-01    -6.7030292689e-02
1686        2.8705698015e-01    -5.1669307973e-03
1687        3.0331801040e-01    -6.3015144251e-02
1688        2.2783707609e-01    -8.8115385309e-02
1689        1.7503320644e-01    1.9816773165e-03
1690        1.8551094181e-01    -1.7153619484e-02
1691        6.2875493502e-02    -5.8102239046e-02
1692        4.0656075777e-02    -8.2603023870e-02
1693        1.1399046709e-01    -3.9282775408e-02
1694        1.4352949009e-01    -2.4140464110e-02
1695        1.0606572263e-01    -2.5322233546e-03
1696        1.1334305424e-01    2.4100515471e-02
1697        9.8363038805e-02    -4.0512196673e-02
1698        -3.5108937882e-03    -1.5687209361e-02
1699        9.3936926392e-02    -1.2105424301e-02
1700        5.7307039879e-02    3.3407885039e-03
1701        5.4861200608e-02    -5.9744417104e-04
1702        -4.8906004403e-02    7.1589204148e-02
1703        -2.0441501753e-02    6.0589851501e-02
1704        -2.4447036931e-02    2.8136496815e-02
1705        -6.2731044916e-02    1.4429730539e-01
1706        -1.0784032325e-01    1.2225552354e-01
1707        -1.7025222056e-01    2.1958775056e-01
1708        -2.0641658506e-01    2.1675268631e-01
1709        -1.9267606097e-01    1.6939728580e-01
1710        -2.1243013459e-01    1.5888559214e-01
1711        -1.4616233557e-01    2.1858364539e-01
1712        -1.0212936969e-01    1.6495595692e-01
1713        -1.0017917840e-01    1.4875914390e-01
1714        -1.0088078136e-01    1.0132694425e-01
1715        -7.8993287162e-02    9.5478046946e-02
1716        -9.3091118168e-02    5.5385996072e-02
1717        2.2032662569e-02    5.6981644137e-02
1718        1.0126121105e-01    3.0916478805e-02
1719        5.9910417708e-03    7.4928996131e-02
1720        -1.3300247008e-02    1.5352023905e-01
1721        3.1907857357e-02    1.1575197539e-01
1722        9.7847634278e-02    7.3065502729e-03
1723        7.8489481316e-02    1.2610089344e-02
1724        1.2484610279e-01    1.4002168059e-03
1725        -1.4222824429e-02    -3.6593704624e-02
1726        3.5737442972e-03    -1.7051922026e-02
1727        -9.0030159349e-03    -2.4984860196e-02
1728        -8.8216057695e-02    -1.4959208792e-02
1729        -1.3410848368e-02    4.4081573118e-02
1730        -7.5643800575e-02    8.2896305821e-02
1731        -2.6769368421e-02    7.8777012775e-02
1732        -3.5228727936e-02    5.2773766692e-02
1733        -7.1236291802e-02    8.3147764963e-02
1734        -2.2255081603e-02    1.1376531075e-01
1735        -1.2360689767e-01    8.8321164927e-02
1736        -1.2940827863e-01    1.0746704095e-01
1737        -1.0018797404e-01    6.6847176473e-02
1738        -8.2574071744e-02    1.2299041064e-01
1739        -6.1868393696e-02    1.2703281903e-01
1740        -1.3607736647e-01    5.3041751797e-02
1741        -1.3549797271e-01    1.0295593626e-01
1742        -1.2312639776e-01    8.1288872090e-02
1743        -1.1315284901e-01    8.7790685450e-02
1744        -1.6744488684e-01    6.5305144499e-02
1745        -1.0801934677e-01    -6.6615069136e-03
1746        -1.6495283401e-01    3.4176800700e-03
1747        -1.3835226759e-01    1.7566164524e-02
1748        -1.4359979348e-01    -3.2781275922e-04
1749        -1.6491929500e-01    -4.5705390773e-02
1750        -1.0445482812e-01    -2.9741529333e-02
1751        -1.3145740259e-01    -1.0868320343e-01
1752        -1.2486736204e-01    -3.8084842182e-02
1753        -1.1073218142e-01    -1.3826206481e-01
1754        -1.0781015323e-01    -4.9996806674e-02
1755        -1.6904584422e-01    -1.2884696868e-01
1756        -8.5301870820e-02    -7.7797347036e-02
1757        -1.5882788196e-01    -3.9113184114e-02
1758        -1.5287242734e-01    -5.5838034331e-02
1759        -1.3863025504e-01    -1.4993180160e-01
1760        -1.3711050784e-01    -9.5091067096e-02
1761        -1.0153236638e-01    -6.7754034646e-02
1762        -1.0190774763e-01    -5.1981848600e-02
1763        -1.0265955558e-01    -7.8557094552e-02
1764        -9.8972172965e-02    -9.2369561183e-02
1765        -1.4499373743e-01    -2.1041883159e-02
1766        -1.0553240705e-01    -1.1595934633e-01
1767        -1.1769819330e-01    -1.6475675521e-01
1768        -8.2718249387e-02    -1.7451263233e-01
1769        -5.8197953686e-03    -1.9480967421e-01
1770        2.2051787579e-02    -1.7609249534e-01
1771        1.4175028838e-01    -1.0112816132e-01
1772        8.9590121840e-02    -1.9054061303e-01
1773        2.0055331716e-02    -2.3320946852e-01
1774        4.0288394145e-02    -1.4182235063e-01
1775        4.9655048633e-03    -1.3501858505e-01
1776        -5.4762778191e-03    -9.1228466551e-02
1777        -1.0092411242e-02    -1.2729733970e-01
1778        6.7954533652e-03    -1.2293742244e-01
1779        -8.4634984751e-03    -9.1170807576e-02
1780        4.0724692874e-02    1.2406106289e-02
1781        4.9152915667e-02    -1.8002929157e-02
1782        5.1181703103e-02    -6.7856125943e-02
1783        -9.0908496704e-03    -4.1210857143e-02
1784        -2.7697009291e-03    5.2627195941e-02
1785        -3.9502721006e-04    3.9778942672e-02
1786        1.6940346087e-02    8.8590002965e-02
1787        2.6153905930e-02    1.7478606432e-02
1788        -1.5186403004e-02    2.0031719344e-02
1789        5.6987032085e-02    -3.6422968956e-02
1790        -1.9401747657e-02    1.2397234524e-02
1791        -7.1750509196e-03    -4.4539941989e-03
1792        -1.2537839554e-02    1.4232229884e-02
1793        7.1097438281e-03    7.2114286731e-02
1794        9.7546988909e-03    -1.6116881770e-03
1795        1.6580015377e-02    3.8914706747e-03
1796        -2.2951966596e-02    4.3878937149e-02
1797        -3.4221381471e-02    2.5645300074e-02
1798        -3.2019404978e-02    1.1384467101e-02
1799        1.0920676936e-02    -4.7590436149e-02
1800        2.8836221656e-02    3.5007642326e-02
1801        5.3367861522e-02    1.3101381024e-01
1802        -1.6977030711e-02    1.5270774787e-01
1803        4.6916021418e-02    1.2801562501e-01
1804        1.0999085547e-01    1.9943428678e-01
1805        7.5332935305e-02    1.3628006707e-01
1806        1.5961248621e-02    7.1551894591e-02
1807        -8.2795032471e-02    1.4911317161e-01
1808        -7.4361477691e-02    9.3395372547e-02
1809        -8.1043135578e-02    1.4531021672e-01
1810        -2.6918689527e-02    9.5038758026e-02
1811        -5.2247394494e-02    1.4183657995e-01
1812        -9.5772303269e-02    1.1737185638e-01
1813        -5.2510128718e-02    1.3023670888e-01
1814        -7.7101900817e-02    2.0469025621e-01
1815        -1.5529948598e-01    2.2117272424e-01
1816        -7.1555285452e-02    1.6937675614e-01
1817        -9.5781508833e-02    9.9043602638e-02
1818        2.5383774925e-02    1.0683713244e-01
1819        -9.8831357300e-02    1.0593210042e-01
1820        -8.5290028807e-02    1.1793366122e-01
1821        -2.1430118145e-02    1.3243759603e-01
1822        -1.4631372098e-02    8.9591815740e-02
1823        -3.8742198553e-02    1.0196836146e-01
1824        -9.3709040426e-02    9.5327414165e-02
1825        -1.3930193358e-01    1.1814985796e-01
1826        -1.1459056742e-01    1.2026059633e-01
1827        -6.8868801210e-02    8.6440753314e-02
1828        -8.9606890460e-03    1.3095371678e-01
1829        -8.1653197906e-02    2.3967114188e-01
1830        -9.6421873362e-02    1.7593669780e-01
1831        -4.3011483371e-02    1.5853289786e-01
1832        -9.3370285121e-02    1.5791577998e-01
1833        -8.5870923946e-02    2.1630998918e-01
1834        8.1350088176e-03    1.5966376478e-01
1835        -7.8569901312e-02    1.0062079092e-01
1836        -9.1810322049e-02    1.2593090694e-01
1837        -1.9872368156e-02    5.5093028514e-02
1838        -1.1813288225e-01    1.7269888231e-03
1839        4.6977517050e-02    1.4788962442e-02
1840        4.0717487347e-02    3.4879848547e-02
1841        -3.5507936191e-02    -9.9210415483e-02
1842        -2.5855317289e-02    -5.8390646629e-02
1843        -8.5365901332e-03    -4.7377458923e-02
1844        4.6533921079e-03    -1.4563120762e-01
1845        1.4076692723e-03    -1.1533076875e-01
1846        -7.7285925086e-02    -8.5522438761e-02
1847        -9.1389357979e-02    -1.1914666940e-01
1848        -1.0368699728e-01    -1.0792795944e-01
1849        -1.0754277098e-01    -1.2211997712e-01
1850        -1.1241526970e-01    -4.8423642750e-02
1851        -1.5394774539e-01    -1.2929869704e-01
1852        -1.0148166200e-01    -6.8369446607e-02
1853        -2.0712847167e-01    -2.0173743560e-01
1854        -1.6363068183e-01    -1.9828369000e-01
1855        -1.6998383523e-01    -1.9619720825e-01
1856        -1.5468929110e-01    -1.9154865181e-01
1857        -2.0594749213e-01    -2.0040769008e-01
1858        -1.8630039865e-01    -1.6526104113e-01
1859        -2.1003136992e-01    -2.2864106009e-01
1860        -2.4300618790e-01    -1.9275438040e-01
1861        -2.6522454354e-01    -2.0751674686e-01
1862        -2.2209777086e-01    -2.1852941537e-01
1863        -2.0153979639e-01    -2.7711972708e-01
1864        -1.9794703758e-01    -2.5804376221e-01
1865        -2.0852398992e-01    -2.8504326665e-01
1866        -1.6330714034e-01    -2.4891653306e-01
1867        -2.0154399561e-01    -3.0977303789e-01
1868        -2.6822698083e-01    -2.6868428173e-01
1869        -2.1824866740e-01    -3.4798773416e-01
1870        -2.2904278211e-01    -3.2269181259e-01
1871        -1.6958165585e-01    -2.9050891492e-01
1872        -2.0266910276e-01    -3.9223873063e-01
1873        -2.1911405183e-01    -4.2301696755e-01
1874        -2.3464780834e-01    -4.1739594458e-01
1875        -1.8570619931e-01    -4.2389396828e-01
1876        -2.1247789551e-01    -4.4917518641e-01
1877        -1.6102981719e-01    -3.5035220379e-01
1878        -1.8692399991e-01    -3.1363459942e-01
1879        -1.3615509124e-01    -2.4750718389e-01
1880        -2.0439885804e-01    -3.3018390787e-01
1881        -1.5555345809e-01    -3.0028492164e-01
1882        -1.7364831047e-01    -2.7865224500e-01
1883        -6.8473252474e-02    -1.7460971218e-01
1884        -1.0482112112e-01    -2.2072024897e-01
1885        -9.4582536548e-02    -2.5990362247e-01
1886        -7.8542674512e-02    -2.3921082224e-01
1887        -1.5925124913e-01    -2.5060328783e-01
1888        -1.0781265645e-01    -2.3422322064e-01
1889        -8.8728610271e-02    -2.4664715496e-01
1890        -1.4877217572e-01    -2.9485525506e-01
1891        -1.0644780245e-01    -2.6696146181e-01
1892        -1.4714613463e-01    -2.4260395967e-01
1893        -1.3668494154e-01    -3.2249333271e-01
1894        -6.9327458926e-02    -3.4189980038e-01
1895        -1.2401039408e-01    -3.3272672804e-01
1896        -8.1456487683e-02    -2.9600067386e-01
1897        -1.2897368713e-01    -3.6176200973e-01
1898        -1.3209209837e-01    -3.5876963977e-01
1899        -1.1816629451e-01    -3.0462763972e-01
1900        -1.0138002128e-01    -2.4938369507e-01
1901        -1.7300785914e-01    -3.3753906486e-01
1902        -2.1094131471e-01    -3.7268901451e-01
1903        -1.9227574177e-01    -3.9737347339e-01
1904        -1.8471102027e-01    -3.4119082152e-01
1905        -1.7759233637e-01    -4.3495210904e-01
1906        -3.2145137607e-01    -5.0756583332e-01
1907        -2.3188381925e-01    -4.2894316204e-01
1908        -2.7766687316e-01    -4.3367430696e-01
1909        -2.9358460303e-01    -4.9919494351e-01
1910        -3.1956765779e-01    -5.0489487338e-01
1911        -3.4988036454e-01    -6.1493540701e-01
1912        -3.6138487582e-01    -5.6723042417e-01
1913        -3.6721131767e-01    -6.2470437792e-01
1914        -3.3727302494e-01    -5.5703039593e-01
1915        -3.8077391503e-01    -6.5935395052e-01
1916        -3.3835991105e-01    -6.6560897185e-01
1917        -3.5738334240e-01    -6.5475325781e-01
1918        -3.4706967891e-01    -6.1094416039e-01
1919        -3.1130469962e-01    -5.8686811284e-01
1920        -3.4297931797e-01    -5.2397073405e-01
1921        -3.1769195952e-01    -4.7984232274e-01
1922        -3.1425473656e-01    -5.6422263300e-01
1923        -3.5476531563e-01    -6.0923635134e-01
1924        -2.7571714004e-01    -4.9980804251e-01
1925        -2.8004356559e-01    -4.6973216372e-01
1926        -2.2884954981e-01    -5.1715375517e-01
1927        -3.3320384688e-01    -5.3928589317e-01
1928        -3.4870903238e-01    -5.7307233008e-01
1929        -3.0475900424e-01    -5.4938376124e-01
1930        -3.1320181808e-01    -5.3271518621e-01
1931        -2.8856466734e-01    -5.1286802811e-01
1932        -3.0794180306e-01    -4.3645620772e-01
1933        -2.7708561491e-01    -4.6301812790e-01
1934        -2.8438585557e-01    -5.2909301255e-01
1935        -3.3675197806e-01    -6.0626960299e-01
1936        -3.7790632130e-01    -5.5736378349e-01
1937        -3.8788655231e-01    -5.9819689195e-01
1938        -2.5728303142e-01    -5.8613643113e-01
1939        -3.2837711200e-01    -5.9684371112e-01
1940        -3.0461919393e-01    -5.5897968062e-01
1941        -3.1728098968e-01    -5.5852154626e-01
1942        -3.1058807370e-01    -5.3946407478e-01
1943        -3.0149585363e-01    -5.5179726935e-01
1944        -3.2851408835e-01    -5.3946936522e-01
1945        -2.8447700793e-01    -5.1505026643e-01
1946        -2.3456488007e-01    -5.3440745476e-01
1947        -2.9063275492e-01    -4.8488732335e-01
1948        -3.9093681583e-01    -7.0792782857e-01
1949        -4.3226462860e-01    -7.1887166009e-01
1950        -3.7115067010e-01    -6.0791608576e-01
1951        -3.2427340162e-01    -5.7970247981e-01
1952        -4.1273751670e-01    -6.2020942519e-01
1953        -3.8130550910e-01    -6.0288688872e-01
1954        -3.1067279054e-01    -6.0265415504e-01
1955        -3.6766969362e-01    -5.8640964859e-01
1956        -2.8646354142e-01    -4.4292753617e-01
1957        -2.8191677577e-01    -5.1139073198e-01
1958        -2.8729298380e-01    -5.2609403932e-01
1959        -2.4580989201e-01    -4.6928560502e-01
1960        -2.5784038116e-01    -5.4088931661e-01
1961        -2.8776178883e-01    -5.7886160944e-01
1962        -2.9240011885e-01    -5.9612119677e-01
1963        -2.8058184529e-01    -5.2674264668e-01
1964        -2.9714054697e-01    -5.4014543859e-01
1965        -2.7489545465e-01    -5.3181983931e-01
1966        -2.6799323107e-01    -5.2041684905e-01
1967        -3.7120948189e-01    -5.3337990869e-01
1968        -3.4996323965e-01    -5.7361078086e-01
1969        -2.9061388587e-01    -4.6906290568e-01
1970        -2.6770117286e-01    -5.2415601818e-01
1971        -2.5164347104e-01    -5.7792463115e-01
1972        -2.8885877846e-01    -5.2621716310e-01
1973        -2.5480378515e-01    -5.0121584518e-01
1974        -2.8896228061e-01    -4.9932911488e-01
1975        -3.0526285388e-01    -4.7504457809e-01
1976        -3.2150377453e-01    -5.0347175211e-01
1977        -2.8745650314e-01    -5.0541802323e-01
1978        -2.8849284821e-01    -5.1068389736e-01
1979        -3.4023310538e-01    -5.9789291866e-01
1980        -3.2275918084e-01    -5.0002390948e-01
1981        -3.6342239589e-01    -5.9944385072e-01
1982        -3.3390549261e-01    -6.2656677569e-01
1983        -3.6499583528e-01    -6.3633685811e-01
1984        -3.4015967659e-01    -4.7373224621e-01
1985        -3.4089829007e-01    -4.8934937519e-01
1986        -3.1002218724e-01    -5.5976290195e-01
1987        -3.2561191296e-01    -5.1223686612e-01
1988        -2.9910221026e-01    -4.6131564899e-01
1989        -2.9220415495e-01    -4.7562794575e-01
1990        -3.0891676866e-01    -5.1157466951e-01
1991        -2.9836572604e-01    -5.6841799594e-01
1992        -3.2780885980e-01    -5.1115339047e-01
1993        -2.6313701191e-01    -5.0563994208e-01
1994        -3.1082012244e-01    -4.6854410670e-01
1995        -3.1624859413e-01    -5.1008727759e-01
1996        -3.2321727377e-01    -4.4075453147e-01
1997        -2.8060240948e-01    -5.1691957390e-01
1998        -3.6120648294e-01    -6.0852593043e-01
1999        -3.2542497474e-01    -5.6226144414e-01
2000        -2.9693771485e-01    -5.0906894275e-01
2001        -2.7113433793e-01    -4.9955801552e-01
2002        -2.8516622116e-01    -4.8555855579e-01
2003        -2.5701929774e-01    -5.0964994705e-01
2004        -3.0936960401e-01    -5.4255425996e-01
2005        -2.2726924813e-01    -4.4271428374e-01
2006        -2.4128011548e-01    -4.0698243947e-01
2007        -2.7604094441e-01    -5.0640816412e-01
2008        -3.0465727182e-01    -5.3721666989e-01
2009        -3.0575834480e-01    -5.7361350222e-01
2010        -3.2086209178e-01    -5.8691975352e-01
2011        -3.6448295501e-01    -6.1880001973e-01
2012        -3.0788534052e-01    -5.3007012039e-01
2013        -3.2204268376e-01    -5.6635891164e-01
2014        -2.8051820002e-01    -5.1867683039e-01
2015        -3.0985309933e-01    -5.4499550594e-01
2016        -3.2257241338e-01    -5.7228178262e-01
2017        -2.7501096112e-01    -5.5419214415e-01
2018        -3.2423576416e-01    -5.1565134049e-01
2019        -2.6247430085e-01    -4.4229404872e-01
2020        -2.5127618175e-01    -4.2782000404e-01
2021        -2.1893694792e-01    -4.1345224632e-01
2022        -1.6796104969e-01    -4.0352297173e-01
2023        -1.8661144399e-01    -3.6201640883e-01
2024        -1.7561112275e-01    -3.1155197907e-01
2025        -1.7800698865e-01    -3.6530565717e-01
2026        -1.8287642441e-01    -3.3712157340e-01
2027        -1.6237845375e-01    -3.0047559540e-01
2028        -1.6758898092e-01    -2.7769126365e-01
2029        -2.4645592838e-01    -3.5250778853e-01
2030        -2.2723709346e-01    -2.9590661449e-01
2031        -2.4001148771e-01    -2.5694752714e-01
2032        -2.4052420231e-01    -3.6194361167e-01
2033        -2.3788253786e-01    -4.0980994266e-01
2034        -2.2076512814e-01    -3.8255071139e-01
2035        -1.9615832550e-01    -3.7589847881e-01
2036        -1.9889873048e-01    -3.5393591047e-01
2037        -2.0565986837e-01    -2.9340125215e-01
2038        -2.2933234686e-01    -3.5468656592e-01
2039        -2.1305688905e-01    -2.4901891978e-01
2040        -1.8254290071e-01    -3.3373327738e-01
2041        -1.3096994907e-01    -2.5974980885e-01
2042        -1.5976008404e-01    -2.8522989336e-01
2043        -2.2601890222e-01    -2.6682665003e-01
2044        -2.5106750037e-01    -1.8377026816e-01
2045        -2.3583388688e-01    -1.4612001288e-01
2046        -1.7467972127e-01    -1.9891050596e-01
2047        -1.7796725021e-01    -2.4520841006e-01
2048        -1.8267572271e-01    -3.1227440050e-01
2049        -1.9274945602e-01    -2.8979281604e-01
2050        -1.9149869688e-01    -3.1880741159e-01
2051        -2.6555097986e-01    -4.2643878979e-01
2052        -2.6712640384e-01    -5.1581355042e-01
2053        -2.2005614731e-01    -3.5110718174e-01
2054        -2.8905078808e-01    -4.3779282877e-01
2055        -3.1494103598e-01    -5.2215835031e-01
2056        -3.6032865144e-01    -5.1531509271e-01
2057        -3.4423772488e-01    -4.4485850533e-01
2058        -2.7053469936e-01    -5.1976874568e-01
2059        -2.7637414028e-01    -3.7733521265e-01
2060        -2.9797893170e-01    -4.8563462460e-01
2061        -2.8545728040e-01    -4.8913366733e-01
2062        -2.9101786560e-01    -5.9195828403e-01
2063        -3.5089739570e-01    -5.8423340839e-01
2064        -3.5167164249e-01    -5.5142258349e-01
2065        -3.0957279763e-01    -4.9598425870e-01
2066        -2.7701245923e-01    -5.4206346581e-01
2067        -3.5030165221e-01    -6.1044920301e-01
2068        -3.6281415560e-01    -5.8629562380e-01
2069        -3.1360620353e-01    -5.4830208442e-01
2070        -3.1536854737e-01    -4.6358967788e-01
2071        -2.4678702234e-01    -5.1296102138e-01
2072        -2.9625969818e-01    -4.8986988684e-01
2073        -3.2265851054e-01    -4.6944172883e-01
2074        -2.9663547478e-01    -5.1467682531e-01
2075        -2.9307559316e-01    -5.1605272924e-01
2076        -3.2487315822e-01    -5.2499615332e-01
2077        -2.7350737798e-01    -5.5287358831e-01
2078        -2.5804716547e-01    -4.8122795088e-01
2079        -2.3062442489e-01    -4.3026363196e-01
2080        -2.1330124895e-01    -3.7292914055e-01
2081        -2.4056833020e-01    -4.1094620611e-01
2082        -2.0410455368e-01    -3.6914389068e-01
2083        -1.8835769796e-01    -3.3622724053e-01
2084        -1.6682288424e-01    -2.8987573760e-01
2085        -1.8900817764e-01    -3.2241339564e-01
2086        -1.9901607764e-01    -3.3750680075e-01
2087        -1.1313322263e-01    -3.6048860239e-01
2088        -1.8412349282e-01    -3.4509494283e-01
2089        -1.9032920897e-01    -3.4077790193e-01
2090        -2.6913304212e-01    -4.7607475973e-01
2091        -2.5046573483e-01    -4.7036147710e-01
2092        -2.5251173817e-01    -4.4040852436e-01
2093        -2.4612863720e-01    -4.4384283387e-01
2094        -2.0122328349e-01    -3.4057979736e-01
2095        -2.4678856142e-01    -3.1704561284e-01
2096        -2.3555790910e-01    -3.5256123532e-01
2097        -2.7159034676e-01    -4.2897143092e-01
2098        -2.5891851470e-01    -4.5276078559e-01
2099        -1.8995801244e-01    -4.4142357436e-01
2100        -1.6227821703e-01    -3.7828172217e-01
2101        -1.9943223011e-01    -3.1960831704e-01
2102        -1.7332623326e-01    -3.5448213524e-01
2103        -2.1641844680e-01    -3.5199508173e-01
2104        -2.3015110741e-01    -3.3543497803e-01
2105        -2.0352480521e-01    -2.9788103909e-01
2106        -1.8538705106e-01    -2.6841257929e-01
2107        -1.7531539172e-01    -2.6614967512e-01
2108        -1.8226943995e-01    -3.0178790624e-01
2109        -1.7377397949e-01    -3.5524113768e-01
2110        -1.6550595664e-01    -3.7688785515e-01
2111        -1.9013197691e-01    -3.0782383495e-01
2112        -1.9590880511e-01    -3.2454718822e-01
2113        -2.5597857499e-01    -3.6518927447e-01
2114        -2.2942589660e-01    -3.0466552657e-01
2115        -2.3834023326e-01    -3.5892215787e-01
2116        -2.2789051061e-01    -4.2151843211e-01
2117        -2.5596504024e-01    -4.3106421129e-01
2118        -2.4685846810e-01    -4.6333019890e-01
2119        -2.3772641044e-01    -3.8262331707e-01
2120        -2.3764510184e-01    -3.7185092138e-01
2121        -3.1034758905e-01    -4.5326947112e-01
2122        -3.0892108303e-01    -5.1415984572e-01
2123        -3.8514672173e-01    -6.3871937092e-01
2124        -3.1685816316e-01    -6.3038462635e-01
2125        -3.4864690755e-01    -6.3354360515e-01
2126        -2.8953405535e-01    -5.5257343782e-01
2127        -3.0078289532e-01    -4.3011601870e-01
2128        -3.0104775862e-01    -4.9887654342e-01
2129        -2.6449064859e-01    -5.0448663029e-01
2130        -3.0404718023e-01    -5.0570916206e-01
2131        -2.8681989302e-01    -5.0612997854e-01
2132        -2.9734348319e-01    -5.4397115152e-01
2133        -2.1812235147e-01    -5.1387520426e-01
2134        -2.2694390791e-01    -5.0463248911e-01
2135        -2.3951044526e-01    -4.3464650297e-01
2136        -1.9849076209e-01    -4.8533899807e-01
2137        -2.3323707485e-01    -4.5402334645e-01
2138        -2.0332944145e-01    -4.5500492249e-01
2139        -2.5663669956e-01    -4.8344815029e-01
2140        -2.1265742883e-01    -4.4084316150e-01
2141        -2.2549648212e-01    -3.9270407834e-01
2142        -2.4373251233e-01    -4.5880536714e-01
2143        -2.2848826852e-01    -4.3130950567e-01
2144        -3.0019843364e-01    -5.2900290374e-01
2145        -3.1065311116e-01    -5.5619662943e-01
2146        -2.9055565762e-01    -5.6485780201e-01
2147        -3.0747024418e-01    -4.9668267291e-01
2148        -2.8462772887e-01    -5.2336878274e-01
2149        -3.4047490206e-01    -5.5483446422e-01
2150        -2.9799234270e-01    -4.8089909120e-01
2151        -2.4174099283e-01    -4.3272763985e-01
2152        -1.7570396633e-01    -3.4528793006e-01
2153        -1.8208610773e-01    -3.1833654494e-01
2154        -1.8470162370e-01    -3.2235815357e-01
2155        -1.9158975368e-01    -4.2480459948e-01
2156        -1.5990992931e-01    -3.7274224016e-01
2157        -2.2050460725e-01    -4.3316490452e-01
2158        -2.0417571836e-01    -3.7847437943e-01
2159        -2.2706311720e-01    -4.1650279647e-01
2160        -2.4257261761e-01    -4.0686913058e-01
2161        -2.4539875250e-01    -3.9436154969e-01
2162        -2.5751369298e-01    -3.6025343089e-01
2163        -2.3087684072e-01    -4.6192992326e-01
2164        -1.6263481401e-01    -3.3453322308e-01
2165        -2.2974140298e-01    -3.7352665133e-01
2166        -2.9399500327e-01    -5.0993757340e-01
2167        -3.1058363954e-01    -5.4589822309e-01
2168        -2.9325153553e-01    -5.0474353832e-01
2169        -3.2843100419e-01    -5.7132347672e-01
2170        -2.9963161474e-01    -5.6050430105e-01
2171        -3.1523478278e-01    -5.5663638359e-01
2172        -2.3881765691e-01    -4.7644193652e-01
2173        -3.0188943845e-01    -5.3247955582e-01
2174        -3.1043373912e-01    -4.2230687219e-01
2175        -3.0306983970e-01    -4.9902946467e-01
2176        -2.8700499606e-01    -4.5268343075e-01
2177        -3.0241546766e-01    -4.6725718677e-01
2178        -2.9638611223e-01    -4.9341407027e-01
2179        -2.9085095205e-01    -4.5009872770e-01
2180        -3.3618607833e-01    -5.3854917288e-01
2181        -3.0488594398e-01    -5.1919470299e-01
2182        -3.3592201760e-01    -5.9497893733e-01
2183        -3.0643888000e-01    -5.3089158102e-01
2184        -3.1514702800e-01    -5.1945615184e-01
2185        -3.1602987411e-01    -4.8975694062e-01
2186        -2.8186011334e-01    -4.9890167016e-01
2187        -2.7211829344e-01    -4.5732423441e-01
2188        -2.6478295364e-01    -4.2584202666e-01
2189        -3.0568317795e-01    -4.5774560677e-01
2190        -2.7303224185e-01    -4.4225016306e-01
2191        -2.7026474672e-01    -4.3200744420e-01
2192        -2.5833026709e-01    -4.4148065989e-01
2193        -2.8491758773e-01    -4.3817269899e-01
2194        -2.8908620390e-01    -4.7438497095e-01
2195        -3.2708964063e-01    -4.8009196754e-01
2196        -3.2617868756e-01    -4.7323479259e-01
2197        -2.9097620158e-01    -5.5650257823e-01
2198        -2.9419698625e-01    -5.3751089616e-01
2199        -3.3370898672e-01    -5.2973181316e-01
2200        -2.7710296879e-01    -4.7317181967e-01
2201        -2.6818373317e-01    -4.5560068522e-01
2202        -2.6411175458e-01    -4.0298687308e-01
2203        -2.7132169607e-01    -4.0645037861e-01
2204        -2.7450873133e-01    -3.6070268431e-01
2205        -2.6876489108e-01    -4.5959721299e-01
2206        -1.9813392904e-01    -4.0976808169e-01
2207        -1.9410112220e-01    -4.1768449015e-01
2208        -2.1807519400e-01    -4.4976577426e-01
2209        -3.0475457122e-01    -4.2781425030e-01
2210        -2.7135653894e-01    -4.1244811739e-01
2211        -3.4499343140e-01    -5.6748410213e-01
2212        -3.3668600049e-01    -5.3295531210e-01
2213        -2.9068097056e-01    -4.8603179612e-01
2214        -2.4040559205e-01    -4.3233703797e-01
2215        -3.1032004500e-01    -4.6852887962e-01
2216        -3.2336165644e-01    -4.8508384354e-01
2217        -2.8209677532e-01    -4.3701916024e-01
2218        -2.3893942642e-01    -4.6022342763e-01
2219        -2.4686411121e-01    -3.9815275376e-01
2220        -2.5640713522e-01    -4.2870442784e-01
2221        -2.4370488565e-01    -3.6915508817e-01
2222        -2.6233061085e-01    -3.9012283019e-01
2223        -2.7021923423e-01    -4.0685739595e-01
2224        -2.2087912317e-01    -3.4166578444e-01
2225        -2.4917558406e-01    -3.8074077128e-01
2226        -2.5480952270e-01    -4.1847502913e-01
2227        -2.7289820050e-01    -4.5560149098e-01
2228        -2.3576049081e-01    -4.3468538512e-01
2229        -2.2475157236e-01    -3.8745912089e-01
2230        -2.8429915130e-01    -4.1001737756e-01
2231        -2.8913894262e-01    -4.6612305306e-01
2232        -2.5824699170e-01    -3.9704941323e-01
2233        -2.0449362326e-01    -3.5786465302e-01
2234        -2.1908534602e-01    -3.4842507463e-01
2235        -2.3669942354e-01    -3.6159128825e-01
2236        -2.7989414289e-01    -3.9596694863e-01
2237        -1.7909495721e-01    -3.2424827004e-01
2238        -2.2763221012e-01    -3.1216675286e-01
2239        -2.0380434693e-01    -2.6500010029e-01
2240        -2.0511901354e-01    -2.8987533158e-01
2241        -1.9291746533e-01    -2.8301699445e-01
2242        -2.6191351079e-01    -3.5297796272e-01
2243        -1.6308737890e-01    -3.4656954369e-01
2244        -2.2184899285e-01    -3.5142982397e-01
2245        -2.6722696400e-01    -2.7290460741e-01
2246        -2.0988139198e-01    -3.8439631779e-01
2247        -1.9565025668e-01    -3.4638760098e-01
2248        -1.9776256914e-01    -3.1403832468e-01
2249        -9.3321740889e-02    -2.7499091423e-01
2250        -1.8418586965e-01    -3.5544822399e-01
2251        -1.9215948027e-01    -3.0667810054e-01
2252        -1.2927440793e-01    -3.2401275749e-01
2253        -1.2724813749e-01    -3.6145226976e-01
2254        -1.5672771896e-01    -4.1088525757e-01
2255        -1.7197798904e-01    -3.2966568489e-01
2256        -1.3818470994e-01    -2.2654011249e-01
2257        -1.8442098366e-01    -2.3564331981e-01
2258        -1.7184689480e-01    -2.1284593244e-01
2259        -1.4253325928e-01    -2.2373398158e-01
2260        -1.4928350579e-01    -1.9902497770e-01
2261        -1.1027656160e-01    -9.4572079330e-02
2262        -7.8805175075e-02    -5.8030663639e-02
2263        -1.3483401444e-01    -1.5871474408e-02
2264        -8.9421657901e-02    -1.1435874817e-02
2265        -1.0998730832e-01    9.5578536320e-04
2266        -5.8915484110e-02    -1.2819488094e-01
2267        -1.0094248400e-01    -9.5346390157e-02
2268        -3.9749308762e-02    -4.2672112641e-02
2269        -9.7928215950e-02    -8.5932922129e-02
2270        -1.7294656761e-02    -3.4365062447e-02
2271        -2.7065704671e-02    -6.1633700340e-02
2272        -2.8863415101e-02    -5.1680314178e-02
2273        -3.0346488553e-02    -6.2811887969e-02
2274        4.9163273742e-02    -2.5564728314e-02
2275        5.5384571850e-02    2.4491328317e-02
2276        8.8667258915e-02    8.0026453444e-02
2277        1.1398398069e-01    9.3442944959e-02
2278        1.9455764624e-01    8.7384272421e-02
2279        2.6684128624e-01    4.6162077400e-02
2280        2.9691184649e-01    5.7893304732e-02
2281        2.3545039946e-01    1.2197858325e-01
2282        2.1460202553e-01    7.4707960438e-02
2283        1.5545238045e-01    1.1388983164e-01
2284        2.4157566945e-01    8.7550004693e-02
2285        2.5700192554e-01    7.9135482917e-02
2286        2.4183868057e-01    9.6530841774e-02
2287        2.2115795375e-01    2.9797838168e-02
2288        3.0587062964e-01    7.4469967623e-02
2289        2.8562772515e-01    4.8455586601e-02
2290        3.1345167565e-01    5.0294874311e-02
2291        3.2640682897e-01    1.9843558671e-03
2292        2.3987678533e-01    1.2641293742e-03
2293        3.0995159535e-01    -2.3046908054e-03
2294        3.4468158197e-01    -2.1422796858e-02
2295        2.4219050453e-01    -4.4174908631e-02
2296        2.4202948825e-01    -2.9196546633e-02
2297        2.7834256174e-01    2.3464970591e-03
2298        3.0674238127e-01    9.3975057498e-03
2299        3.4846190483e-01    -1.4476726474e-02
2300        3.2567808918e-01    -3.9172080350e-02
2301        3.6808034929e-01    7.1710812599e-03
2302        4.0188935636e-01    7.9997236066e-03
2303        3.7926485912e-01    1.8273613032e-02
2304        3.7361420014e-01    3.9935547107e-02
2305        4.2981253956e-01    -1.3930904156e-03
2306        3.7180575875e-01    -2.7973940597e-02
2307        3.4862203953e-01    -4.6333932069e-03
2308        3.2757086875e-01    1.0180379634e-02
2309        3.6713661847e-01    -1.3672731216e-02
2310        5.0581351879e-01    4.5880524555e-02
2311        4.3311808412e-01    1.6499171834e-03
2312        5.4557881320e-01    -5.9907300033e-03
2313        4.5884269813e-01    6.4030337268e-02
2314        3.6711812738e-01    3.3200956977e-02
2315        3.7628921083e-01    4.1273129149e-02
2316        3.4906544133e-01    2.8367044986e-02
2317        3.9807451576e-01    4.7884127917e-02
2318        5.0344282352e-01    7.0281147955e-03
2319        5.3065152598e-01    4.5248908136e-03
2320        4.8508327796e-01    1.8400726461e-02
2321        4.7494460252e-01    -1.3199925615e-04
2322        5.7408033101e-01    -2.7526949489e-03
2323        5.9744194474e-01    -1.3579217833e-02
2324        5.9185122342e-01    -3.5380961333e-02
2325        5.9372989475e-01    -9.8468938777e-03
2326        6.1794749189e-01    -5.4918635159e-02
2327        6.2552315599e-01    -7.3281894129e-04
2328        6.5751709099e-01    1.2418650701e-03
2329        6.1505123363e-01    5.0598822963e-03
2330        6.1309529800e-01    1.6138662420e-02
2331        5.0062928778e-01    2.6992318826e-02
2332        3.8058944100e-01    1.4775787395e-02
2333        3.2679391378e-01    4.3839899601e-02
2334        4.3165863852e-01    3.6593815529e-02
2335        4.8989383367e-01    3.3058476576e-02
2336        5.2927035097e-01    2.2383052492e-02
2337        4.6090259400e-01    1.5459579101e-02
2338        5.4882637106e-01    -1.8499235007e-03
2339        5.3826425620e-01    -1.2295465276e-03
2340        5.8739309238e-01    -3.3272726142e-02
2341        5.7888994603e-01    3.5109075861e-03
2342        5.4259358912e-01    -1.0136247342e-02
2343        6.0755181893e-01    -1.5758523046e-02
2344        6.0449455427e-01    3.3660691629e-03
2345        5.5265995872e-01    -1.8655986546e-02
2346        5.7519432612e-01    -2.3183858953e-02
2347        6.2962389994e-01    -2.6879442087e-02
2348        6.6050812175e-01    2.0002034018e-02
2349        6.3034198981e-01    1.1123921799e-03
2350        7.0452765334e-01    5.9176014643e-03
2351        6.8607999143e-01    -9.5967950660e-03
2352        6.4940490255e-01    3.0173165031e-02
2353        6.5352340818e-01    8.5123055296e-03
2354        6.1161342252e-01    -1.0739955972e-02
2355        5.8638428106e-01    -1.6083387512e-02
2356        6.0983848144e-01    2.7458699519e-02
2357        5.5085420889e-01    1.7390947960e-05
2358        5.5277884186e-01    -3.6886928468e-02
2359        6.2464843660e-01    2.3136915825e-03
2360        6.1631941339e-01    4.8626412471e-02
2361        6.9656962184e-01    -5.1312307733e-04
2362        6.7568259410e-01    -3.4327916466e-02
2363        5.9635588051e-01    1.5325024224e-03
2364        6.3865703169e-01    4.5248369415e-03
2365        7.0333318013e-01    6.7724728551e-03
2366        7.2786787704e-01    2.9017173387e-02
2367        6.3296483891e-01    3.5357829101e-03
2368        6.7741912497e-01    3.8148472725e-02
2369        6.0238064514e-01    3.5052358650e-02
2370        6.1800699897e-01    -1.1238766003e-02
2371        5.6144982680e-01    8.7125753435e-03
2372        6.5603116729e-01    -1.6364951242e-02
2373        6.5152287325e-01    2.4960464848e-02
2374        6.5938183167e-01    2.7074481438e-02
2375        6.2732671987e-01    -3.6643835716e-02
2376        5.8205675841e-01    6.5616765810e-03
2377        5.9598993287e-01    -5.9684284906e-03
2378        5.2473496485e-01    6.4599012439e-03
2379        4.9328894830e-01    3.7888464602e-02
2380        5.6444084789e-01    -2.3505008800e-02
2381        5.3204998409e-01    -2.0463285907e-02
2382        5.2622457925e-01    -2.9208891816e-02
2383        5.6471056536e-01    -4.0718329251e-02
2384        4.8556391409e-01    5.7165409101e-02
2385        5.6783885966e-01    -3.8031887061e-04
2386        5.7024104899e-01    9.3930618464e-03
2387        5.6967960910e-01    4.0101360904e-02
2388        6.2078854914e-01    3.1884805986e-02
2389        5.5250014428e-01    3.5442415056e-02
2390        6.1450256462e-01    2.0248458799e-02
2391        6.0403736279e-01    3.9023843033e-03
2392        6.6793348108e-01    -1.3785837139e-02
2393        5.9693259746e-01    2.8991891583e-02
2394        6.4642845236e-01    -8.6899383434e-03
2395        5.7601315696e-01    -2.5677623622e-02
2396        5.8383945428e-01    1.9145401101e-02
2397        5.7083473752e-01    4.9813687487e-02
2398        6.6822976572e-01    -1.9582743253e-03
2399        6.7379298271e-01    9.7429420903e-03
2400        6.5038017516e-01    1.1267092914e-02
2401        6.0703512563e-01    2.5264773530e-02
2402        5.5986075471e-01    6.2089075788e-02
2403        5.9188128462e-01    1.8111715262e-02
2404        6.1253328731e-01    -1.8024036881e-02
2405        5.6743389306e-01    -7.1756294051e-03
2406        4.6095969004e-01    -3.2076076820e-02
2407        6.1648617007e-01    -1.7995499345e-02
2408        6.2185274545e-01    -5.0994772443e-02
2409        5.4563682999e-01    7.4515463270e-03
2410        5.4797908102e-01    6.1601628449e-03
2411        4.4957969156e-01    -5.3252643750e-02
2412        5.4077271078e-01    -2.5498668587e-02
2413        4.2735558993e-01    -5.5848452707e-03
2414        4.5404948934e-01    -3.1421470650e-02
2415        4.6776856499e-01    -4.3244696159e-02
2416        4.8199462764e-01    -5.4329517122e-02
2417        4.4571780846e-01    1.9844844205e-02
2418        5.2218579100e-01    8.6251917119e-03
2419        4.8147486911e-01    -9.6777082485e-03
2420        4.8359485634e-01    1.5037197900e-02
2421        4.4775854761e-01    -2.7488096018e-02
2422        5.3901427321e-01    -2.6315804287e-02
2423        4.9964024740e-01    -3.5163839002e-03
2424        4.8899850089e-01    2.4613430862e-02
2425        3.7709019953e-01    -1.8742202382e-02
2426        3.9627862118e-01    -5.8217138999e-03
2427        3.9298695690e-01    2.9463326300e-02
2428        4.0770648291e-01    -1.2492874790e-02
2429        4.4005901468e-01    1.9071083288e-02
2430        4.4008550106e-01    -3.2374676007e-03
2431        4.4079276073e-01    -3.7509147091e-02
2432        5.5682592774e-01    1.4274134159e-02
2433        6.5951003463e-01    -1.2268805498e-02
2434        5.7018221401e-01    -5.0118209997e-02
2435        5.6424338432e-01    -4.9115472975e-03
2436        4.3090371827e-01    -3.2047763371e-02
2437        4.2431407703e-01    -3.5037891579e-02
2438        4.7002300621e-01    4.4202395648e-03
2439        4.8765243501e-01    -1.1478528989e-02
2440        4.9669130580e-01    -4.3077527139e-02
2441        4.5877087337e-01    -3.6465501616e-02
2442        5.9020320740e-01    -7.2000530836e-03
2443        5.6308674030e-01    -1.1374627082e-02
2444        5.1771251559e-01    -5.6052210060e-02
2445        4.7488012021e-01    -2.9675051920e-02
2446        5.9939720303e-01    -4.6939356608e-02
2447        5.9505594934e-01    -3.5594641380e-02
2448        6.3142282601e-01    1.3960004367e-02
2449        5.4347120191e-01    1.5390336582e-02
2450        5.9975473006e-01    4.6223758345e-02
2451        5.9861789688e-01    -2.1503376252e-02
2452        5.9317586682e-01    2.0391055453e-02
2453        5.2858663785e-01    -9.4018703248e-04
2454        6.0677158397e-01    3.2554202098e-02
2455        5.6792369337e-01    9.2722925792e-03
2456        6.3402707812e-01    8.3880933430e-03
2457        6.7693920303e-01    9.0309244913e-03
2458        5.8601770141e-01    -5.0488327365e-02
2459        6.2595388664e-01    -1.5128595185e-02
2460        6.4739416032e-01    -1.2565662087e-02
2461        6.0556098058e-01    -1.7722007078e-03
2462        5.8455515052e-01    1.8673285356e-02
2463        6.7057094029e-01    1.8554083017e-02
2464        6.3978757074e-01    -1.3940016458e-02
2465        6.1178653188e-01    -6.2956879361e-02
2466        5.7320322768e-01    7.7719311262e-03
2467        5.2005165919e-01    5.5171687836e-02
2468        6.3588926885e-01    3.1477296238e-02
2469        6.3521800775e-01    2.6728779682e-02
2470        5.6444595390e-01    -4.7532566991e-03
2471        7.0958700876e-01    -8.0939811246e-03
2472        7.0619679721e-01    3.2211494570e-02
2473        6.9347019402e-01    -3.4003641359e-02
2474        6.2342319146e-01    -3.0460642453e-02
2475        6.2443009861e-01    -3.1872752012e-02
2476        5.9937065979e-01    -2.3552216857e-02
2477        6.0458521872e-01    -5.6187787412e-02
2478        6.0036471270e-01    2.3312685286e-02
2479        7.3203605441e-01    8.9602580108e-03
2480        6.7916706295e-01    2.6944616402e-02
2481        6.4963923777e-01    -4.5910064450e-03
2482        6.8929960512e-01    3.0636130695e-02
2483        7.3407101119e-01    2.7847756378e-02
2484        5.9067608528e-01    -6.6539026016e-03
2485        4.9173610656e-01    9.8791206847e-03
2486        6.1169689757e-01    3.9042474187e-02
2487        6.0711147582e-01    -1.4214543557e-02
2488        6.1563498770e-01    1.8674931276e-02
2489        6.9293593914e-01    3.0223278522e-02
2490        6.9078053604e-01    -1.6442315753e-02
2491        7.4054901863e-01    6.4840185719e-03
2492        6.1327561835e-01    -1.2952878950e-02
2493        5.5964124196e-01    -3.7258676634e-02
2494        5.9695551271e-01    -1.5620577180e-02
2495        4.9399621221e-01    3.3107055006e-02
2496        5.9467088450e-01    5.0406272554e-02
2497        5.9576310153e-01    3.3961509850e-02
2498        5.4687456728e-01    1.6739805018e-02
2499        5.8310693632e-01    1.3149761658e-03
2500        6.2586504537e-01    -2.1007011130e-02
2501        5.7081561129e-01    1.8134611787e-02
2502        5.6757338037e-01    -6.5283239025e-02
2503        5.2640856301e-01    -1.7793159112e-02
2504        6.2017661295e-01    2.2712079604e-02
2505        5.6348003900e-01    3.6942688395e-02
2506        5.7946927807e-01    -6.5938236085e-03
2507        5.7002813763e-01    -3.5635086369e-02
2508        5.3615985858e-01    -5.6338762867e-02
2509        4.9587947208e-01    -8.2758367680e-03
2510        4.9685069450e-01    -2.7374495645e-02
2511        4.9781065681e-01    -2.1480822566e-02
2512        4.9199962561e-01    -1.0885428315e-02
2513        5.2542282653e-01    -1.6846631192e-03
2514        5.8476572779e-01    -1.6030526910e-02
2515        5.2904847362e-01    -1.2405380266e-02
2516        5.5698628580e-01    -1.0021963476e-03
2517        5.2199871467e-01    2.3927856638e-02
2518        6.4562529919e-01    -1.5193002273e-03
2519        6.4920029563e-01    -1.9897519487e-02
2520        5.8027900134e-01    5.6249277341e-03
2521        5.6256602186e-01    2.2958213389e-02
2522        6.2388879812e-01    1.5144773452e-02
2523        4.9125166040e-01    -5.0612265100e-02
2524        4.8266414608e-01    -4.4676351006e-02
2525        4.5554632540e-01    -3.8425559612e-02
2526        5.0061891974e-01    -2.3550366026e-02
2527        5.3140889116e-01    -3.0143085460e-02
2528        4.8571535292e-01    8.9848222265e-03
2529        5.5345626057e-01    -2.2792821728e-02
2530        5.1230762698e-01    -1.4219612233e-02
2531        4.3687112156e-01    -2.3886104683e-02
2532        5.3422088773e-01    -1.9482989295e-02
2533        5.9230205465e-01    -5.5911121518e-02
2534        5.9018491464e-01    -4.7457496900e-02
2535        7.5322954436e-01    1.8253725777e-02
2536        6.8575910724e-01    -2.8635012504e-02
2537        6.6843296825e-01    -3.4445265055e-04
2538        5.7670563106e-01    3.9418642103e-02
2539        5.1353931257e-01    5.1980264604e-02
2540        5.7605452908e-01    2.5718067189e-02
2541        5.1295975721e-01    2.5333769344e-02
2542        5.1121578868e-01    5.2397137085e-02
2543        6.2894978280e-01    2.1742784254e-02
2544        6.9449616860e-01    7.1255088642e-03
2545        5.4972620695e-01    5.6122310721e-02
2546        5.2585063814e-01    3.6202387868e-02
2547        4.3294309486e-01    1.8296278445e-02
2548        5.5454278950e-01    2.8715869321e-02
2549        6.0267876275e-01    4.1506677780e-02
2550        5.4965699133e-01    4.0603120451e-02
2551        6.0253647610e-01    2.3092152960e-02
2552        5.5754180479e-01    3.2049292352e-02
2553        5.8243882154e-01    4.1245710539e-02
2554        6.2437645162e-01    1.2396211843e-02
2555        6.5132763371e-01    -4.1133665269e-02
2556        6.7588886891e-01    -5.0003331535e-04
2557        5.9381536695e-01    2.5807780435e-03
2558        6.0640980803e-01    -3.2506199937e-03
2559        6.9215114552e-01    -2.5881101571e-03
2560        6.3787639808e-01    -6.0664713442e-03
2561        6.2934403642e-01    1.0480696464e-02
2562        6.6283307592e-01    -2.1271938636e-02
2563        6.5271396825e-01    -4.0003866493e-03
2564        7.4103060004e-01    -1.5073396828e-02
2565        6.8123993139e-01    1.5400267735e-02
2566        6.5566402689e-01    -2.0990034672e-02
2567        6.2666985316e-01    -2.5794644375e-03
2568        6.2530742978e-01    -1.5404653593e-02
2569        5.8704707332e-01    1.2837345064e-02
2570        6.2313902385e-01    -1.2999747159e-02
2571        5.8524704106e-01    -3.4879748899e-02
2572        5.2195242366e-01    -4.3732693831e-02
2573        4.8808673011e-01    -2.3571033198e-03
2574        6.2864441209e-01    2.2665186966e-02
2575        6.3206149322e-01    1.4762230347e-02
2576        6.4868114947e-01    3.7779444836e-02
2577        6.3313001889e-01    9.7310968958e-03
2578        5.7162725571e-01    -2.6583544141e-02
2579        5.5449677400e-01    1.8422451695e-02
2580        5.3222498534e-01    -9.6668815595e-03
2581        6.1590818068e-01    -3.5079338346e-02
2582        6.2048975834e-01    2.4661229729e-02
2583        5.5520682560e-01    1.0864824536e-02
2584        5.6830479577e-01    1.0577405077e-02
2585        6.0033661290e-01    2.4447296643e-02
2586        5.4173970837e-01    -2.5839441005e-03
2587        5.0154265026e-01    3.7812467838e-02
2588        4.4968879407e-01    5.3725728525e-02
2589        5.1412322243e-01    2.8214387151e-02
2590        5.5905073591e-01    -2.5453538789e-02
2591        5.9663369624e-01    -4.5911214926e-02
2592        5.2313148712e-01    -1.0555981889e-02
2593        5.7279709431e-01    7.4290314715e-03
2594        5.9813470553e-01    1.6322923204e-02
2595        5.2261580053e-01    2.5047827162e-03
2596        5.7085011996e-01    5.3916881488e-02
2597        6.6535555754e-01    1.8943458243e-02
2598        6.7086008746e-01    7.6483476259e-03
2599        6.2405413581e-01    -8.1008023762e-03
2600        6.8941471486e-01    3.4212509454e-03
2601        6.8037743365e-01    1.6936599541e-03
2602        5.3111203535e-01    -2.1427697017e-02
2603        5.4507491804e-01    1.0522753017e-02
2604        5.0903341287e-01    2.3177776846e-02
2605        4.9278272551e-01    2.2997332613e-02
2606        5.6598105609e-01    3.0880408553e-02
2607        5.1459081997e-01    -2.9023603070e-02
2608        4.6582189913e-01    3.4355647867e-03
2609        5.3362304634e-01    -1.6335510867e-02
2610        5.0641702046e-01    1.5855039644e-02
2611        5.1831428005e-01    -7.9883369764e-02
2612        5.1154658349e-01    -1.2829627199e-02
2613        4.6357994159e-01    -5.8851635579e-02
2614        5.4191068613e-01    -3.6010763832e-02
2615        4.6652006318e-01    -3.5525230178e-02
2616        5.2245381595e-01    -3.0222309905e-02
2617        4.9545925461e-01    -3.4797300054e-02
2618        5.5584189361e-01    1.4250959985e-03
2619        6.2560710691e-01    5.5628140462e-03
2620        6.0020961059e-01    5.6801686084e-02
2621        5.8507349575e-01    2.4864468808e-02
2622        5.7445682052e-01    -8.4782654981e-03
2623        5.5258222340e-01    -1.1051378866e-02
2624        5.1505732217e-01    2.5841659343e-02
2625        5.5299086200e-01    2.9387626362e-02
2626        6.9536541664e-01    -1.0630178529e-02
2627        5.8676631981e-01    1.1710987400e-02
2628        5.9098712137e-01    -1.5124111575e-02
2629        6.4323794903e-01    -1.5685432191e-02
2630        6.0629660082e-01    -4.4984817087e-02
2631        5.5310587565e-01    -6.6148488195e-03
2632        5.0186358500e-01    3.2839221891e-02
2633        4.7987834239e-01    3.3109379358e-02
2634        4.6276653448e-01    5.2753266367e-02
2635        4.3082900152e-01    2.2027065632e-02
2636        4.4432449298e-01    2.8344455901e-02
2637        4.3889144392e-01    -4.2523989004e-02
2638        4.2183775700e-01    2.1884925482e-02
2639        4.9822084715e-01    7.7126271379e-02
2640        4.6605535469e-01    1.8470450466e-02
2641        5.2069692045e-01    9.6250904821e-03
2642        4.3971188424e-01    -3.3417740942e-03
2643        4.0133807985e-01    -1.3850987143e-03
2644        4.4256139499e-01    5.5508327895e-02
2645        3.5561326674e-01    2.7214190806e-02
2646        3.9365442496e-01    -2.8269749449e-02
2647        4.4472911478e-01    2.3802250953e-02
2648        4.8340266330e-01    -1.2673543030e-02
2649        5.7812197318e-01    -4.3651217765e-02
2650        4.8429946926e-01    3.0797766901e-02
2651        5.1095535148e-01    -4.6173330800e-02
2652        5.2511366753e-01    -2.1021035187e-02
2653        5.9255758752e-01    -4.6608681965e-02
2654        5.3132210955e-01    -6.2507819533e-02
2655        5.0936136048e-01    4.6237340669e-02
2656        5.0883727045e-01    -1.1703251316e-02
2657        4.0489227833e-01    3.5567706736e-03
2658        4.8180490197e-01    -3.0948647764e-02
2659        5.0931698407e-01    4.0204894799e-03
2660        5.2958719732e-01    -2.0618425885e-02
2661        5.8184939304e-01    -8.9710099664e-03
2662        6.9804869641e-01    2.7909684926e-02
2663        6.8908943082e-01    2.6310057532e-02
2664        6.6301515696e-01    -2.8893612815e-02
2665        4.7549142331e-01    -1.1622461935e-02
2666        5.8336290388e-01    -2.0390767225e-02
2667        5.7959387299e-01    -1.7747785897e-02
2668        5.4788233591e-01    -3.3082405212e-02
2669        5.2857026762e-01    -3.2336608001e-04
2670        5.7594569344e-01    -3.7426062410e-02
2671        5.5837279468e-01    3.7116752237e-03
2672        5.4005088947e-01    2.9086187995e-02
2673        5.6556929200e-01    3.5786554396e-02
2674        5.8302998746e-01    7.2593337374e-02
2675        6.0636324199e-01    1.5866041667e-02
2676        6.2071023502e-01    6.7074489539e-04
2677        6.5438762157e-01    2.8933487607e-02
2678        6.6769441549e-01    -1.9262983348e-02
2679        6.3198303390e-01    -2.7978655142e-02
2680        6.1728390605e-01    -6.6563595519e-03
2681        4.8724585321e-01    -2.5260530256e-02
2682        5.0721684603e-01    -9.9507469460e-02
2683        6.1497110000e-01    -5.2172323970e-02
2684        5.2315514753e-01    -1.7001070246e-03
2685        5.2783301110e-01    -3.3814733425e-02
2686        5.6202568532e-01    1.4409211985e-02
2687        5.7088374150e-01    1.8327686250e-02
2688        5.3311568116e-01    -4.8385061943e-03
2689        4.4078571478e-01    1.0162375018e-02
2690        4.2474948880e-01    -3.9769271330e-02
2691        4.3696096169e-01    5.0392440698e-05
2692        5.1497790627e-01    -1.6006317120e-02
2693        5.8490729934e-01    5.1897369567e-03
2694        5.3725855666e-01    3.5747523598e-03
2695        5.9537886070e-01    9.0426876045e-03
2696        5.0680502510e-01    7.7416722706e-03
2697        4.9760528013e-01    -2.3717647328e-02
2698        4.3172738390e-01    7.5763255159e-03
2699        3.5454329816e-01    -5.1764286563e-03
2700        2.7253406794e-01    -3.9276715685e-02
2701        3.1124715617e-01    -7.2992934149e-02
2702        3.5297551727e-01    -7.8253255949e-02
2703        4.4410186411e-01    -4.7841186166e-02
2704        4.0262096186e-01    -2.7955915171e-02
2705        3.4287344807e-01    -6.2338855031e-02
2706        4.2542812049e-01    -9.4645119209e-02
2707        4.2067704301e-01    -5.5796458179e-02
2708        4.6460253125e-01    -1.5925201189e-02
2709        4.6522531176e-01    1.8420143752e-02
2710        4.8943698727e-01    1.2112530221e-03
2711        4.7846274222e-01    -7.0882099526e-03
2712        4.5376523212e-01    -1.5172853374e-02
2713        4.6186169851e-01    2.8560079580e-02
2714        4.9949961711e-01    -1.2196756488e-03
2715        5.8742774631e-01    -4.1709381389e-02
2716        4.6703675414e-01    4.6394714859e-03
2717        4.2600850924e-01    6.3250058081e-02
2718        3.8670405390e-01    1.9855882170e-02
2719        4.1106962770e-01    8.6632618504e-03
2720        4.5584460524e-01    1.3780445963e-02
2721        4.7448373743e-01    3.4000877020e-02
2722        4.2014834812e-01    5.9902947188e-02
2723        5.9414521789e-01    5.6229422662e-03
2724        5.1304687617e-01    2.3091307125e-02
2725        6.1797452966e-01    1.6054496944e-02
2726        5.0600395115e-01    1.5169959985e-02
2727        5.6816036651e-01    3.3396168019e-02
2728        4.6421401134e-01    -2.6227346285e-02
2729        4.8295230943e-01    -6.4921916952e-02
2730        4.4173852114e-01    -4.8149138630e-02
2731        4.3012235494e-01    -3.9725124648e-02
2732        4.6162803174e-01    -1.8609439584e-02
2733        3.6142103324e-01    -8.0343492749e-02
2734        3.3428479549e-01    1.5555470885e-02
2735        3.5299052966e-01    4.4574500453e-02
2736        3.6086085710e-01    1.1959961288e-02
2737        3.3728208365e-01    4.2480722641e-05
2738        4.6127725089e-01    7.0477821941e-03
2739        5.4654099173e-01    3.0879255185e-02
2740        4.8163110927e-01    -2.3206246002e-02
2741        4.1229878527e-01    -5.6791012312e-02
2742        4.6923181177e-01    -6.3301668639e-02
2743        5.2522738087e-01    -9.2175554843e-02
2744        4.7716052183e-01    -6.5048213880e-02
2745        4.8254206485e-01    -3.2766871261e-02
2746        3.0943594614e-01    -5.3409226219e-02
2747        2.7947437959e-01    -6.2749329679e-02
2748        3.0234466849e-01    -5.4108429873e-02
2749        3.1537757062e-01    -3.3043122435e-02
2750        3.7782783222e-01    1.0674364117e-02
2751        3.4835050387e-01    -1.0448704955e-02
2752        4.0008620527e-01    3.9284305404e-02
2753        3.2750684536e-01    4.7418507673e-02
2754        2.5469057570e-01    8.2874258762e-02
2755        2.6185257435e-01    7.5592606633e-02
2756        2.7040131742e-01    9.8093977885e-02
2757        2.5172469500e-01    8.7497112632e-02
2758        2.6650738575e-01    7.0177485305e-02
2759        2.2129489112e-01    5.6629406527e-02
2760        2.7454472829e-01    7.7241858344e-04
2761        2.5054832339e-01    2.2799704749e-02
2762        2.5890245228e-01    3.2526756349e-02
2763        3.6979606347e-01    6.0675302829e-02
2764        4.2171198882e-01    5.1439828231e-02
2765        4.7088568830e-01    8.7478598525e-03
2766        5.1135461164e-01    3.0183577490e-02
2767        5.9160449162e-01    2.1290212795e-02
2768        4.3581809596e-01    6.0851598741e-02
2769        4.8901895651e-01    3.4545031519e-02
2770        4.5898033631e-01    -1.9971685181e-02
2771        2.9502173733e-01    1.4801894185e-02
2772        2.9097411095e-01    -9.5205471739e-03
2773        3.3985694466e-01    -1.4004413367e-02
2774        3.2971750080e-01    -2.9932494695e-02
2775        3.7023491080e-01    -5.9374067540e-02
2776        3.4789828290e-01    -4.1776599276e-02
2777        3.1363125014e-01    -3.4428196952e-02
2778        1.8411155215e-01    -6.2203947440e-02
2779        1.8485661026e-01    -2.4088227920e-02
2780        2.4072327360e-01    -2.3300408439e-02
2781        3.1210439019e-01    -3.4009582607e-02
2782        3.5344619458e-01    9.5848375508e-03
2783        3.7455996624e-01    -8.6359284551e-03
2784        3.7380451665e-01    8.2716841353e-03
2785        4.3249660660e-01    -5.5414684990e-02
2786        6.0180845213e-01    -2.3438074353e-02
2787        5.9558197061e-01    9.9297837623e-03
2788        5.6794020119e-01    -6.0115633505e-03
2789        5.9660256848e-01    4.4695765500e-03
2790        5.5914404493e-01    -4.9136149578e-02
2791        5.6155606604e-01    4.1069580745e-02
2792        6.0684736765e-01    -1.2448841351e-02
2793        6.1717105775e-01    3.1894689444e-02
2794        5.8711951302e-01    3.8693605806e-02
2795        5.3097648564e-01    1.1083446208e-02
2796        5.5577484617e-01    2.3055298797e-02
2797        5.4414065709e-01    -1.1777750689e-02
2798        5.5520959327e-01    -1.0755969045e-02
2799        5.8470271760e-01    2.0749660248e-02
2800        6.1167091017e-01    -1.3391672439e-02
2801        6.0357814576e-01    -4.1639932996e-02
2802        5.6713800331e-01    -3.1462456443e-02
2803        5.5198039795e-01    -1.6923894700e-03
2804        5.4555902011e-01    -1.4222280337e-02
2805        5.3132832061e-01    -1.6705015510e-02
2806        4.8405215269e-01    -3.9905208082e-03
2807        4.2562568695e-01    1.3741835816e-02
2808        4.3242684052e-01    3.2813536631e-02
2809        4.0018913257e-01    -1.6749803991e-02
2810        4.3918057675e-01    -6.1406300392e-03
2811        5.7602988189e-01    -1.9207021032e-02
2812        5.8284797613e-01    -1.6526785725e-02
2813        6.1505776681e-01    3.3602139111e-02
2814        5.9583934441e-01    -8.5355353667e-03
2815        5.1311045023e-01    -1.7566724409e-02
2816        5.8965588308e-01    -1.4124232908e-02
2817        6.1806014188e-01    -3.0370714100e-02
2818        6.0649331784e-01    -5.6758028768e-04
2819        6.2049665400e-01    1.2575298298e-02
2820        5.6906929832e-01    1.8498559960e-02
2821        6.2450336984e-01    2.8443929449e-02
2822        5.9434765707e-01    -1.5660945587e-02
2823        5.1982451443e-01    -5.2863725663e-02
2824        5.7716036158e-01    4.5772509393e-03
2825        6.3751450266e-01    2.1720182349e-03
2826        5.9904806563e-01    -1.0642809053e-02
2827        6.4542836894e-01    -1.0111377323e-02
2828        6.4116850587e-01    -5.7305208811e-03
2829        7.0577173509e-01    1.3335250881e-02
2830        7.2868053752e-01    -1.5564050980e-02
2831        6.7347643173e-01    2.4961110578e-02
2832        6.0103596276e-01    4.4468772159e-02
2833        6.1248819300e-01    -7.0599515675e-04
2834        7.1033966005e-01    -9.2730253305e-03
2835        7.0584448824e-01    1.3696085708e-02
2836        7.2783488791e-01    1.6943696999e-02
2837        7.2096766343e-01    1.9177029774e-03
2838        7.7603133420e-01    1.0598504711e-02
2839        6.9078523071e-01    1.1238173952e-02
2840        7.0298622632e-01    3.9183561121e-03
2841        6.7882379553e-01    -2.4280850776e-02
2842        6.3158638871e-01    -2.2867216479e-02
2843        6.9132365681e-01    -1.5265475170e-02
2844        6.5275386451e-01    3.1806397219e-02
2845        7.0317102516e-01    1.9951889672e-02
2846        6.3628750750e-01    -9.2393937643e-03
2847        5.6875945604e-01    -2.8059245804e-02
2848        5.5613900329e-01    -1.1294400785e-02
2849        6.1415412551e-01    2.8749480880e-02
2850        5.5911370337e-01    -4.1629752091e-02
2851        5.7377522523e-01    -1.3566234908e-02
2852        6.0898754669e-01    -4.8149540453e-04
2853        5.8746922925e-01    3.2899514064e-02
2854        5.8530839938e-01    4.6359080570e-02
2855        5.4162298838e-01    -1.9873765403e-02
2856        4.3933727971e-01    9.9908649045e-03
2857        5.1274533191e-01    -2.9962403932e-02
2858        4.4689230546e-01    -3.1117750901e-02
2859        5.6427333154e-01    2.5011471484e-02
2860        6.1987995132e-01    -9.8802949042e-03
2861        6.0802704139e-01    1.8930951591e-02
2862        6.2590321073e-01    1.0960217167e-02
2863        6.2668149421e-01    4.3374566803e-03
2864        6.7240360177e-01    -6.1173038398e-03
2865        6.1936269772e-01    -7.2696666639e-03
2866        5.9113187703e-01    -5.3256608023e-02
2867        5.2306538683e-01    -2.0892405755e-02
2868        5.5051343137e-01    -4.1811749685e-02
2869        4.9514696159e-01    2.7782938741e-04
2870        5.3688566388e-01    2.8716477118e-03
2871        5.4067119438e-01    1.8854522561e-02
2872        6.4457712477e-01    2.1884651053e-02
2873        6.7281171316e-01    -5.8156387086e-03
2874        5.9029702130e-01    2.8291235012e-03
2875        6.8297973178e-01    -1.0546068008e-02
2876        6.8665180923e-01    1.8713247545e-02
2877        7.1763803983e-01    -2.8056844568e-02
2878        6.8038713770e-01    4.4356975268e-03
2879        6.8965415645e-01    -1.7865803588e-02
2880        6.6374477591e-01    -2.9512824058e-03
2881        6.6889585419e-01    2.2830535218e-03
2882        6.3497511017e-01    -5.8436402719e-03
2883        5.7672612517e-01    3.5299061747e-03
2884        5.6219321715e-01    3.1651641938e-02
2885        5.4132254360e-01    -1.2045825806e-02
2886        5.0850848023e-01    -8.5811136796e-04
2887        5.0275823737e-01    1.6390542379e-02
2888        5.3018181800e-01    -6.3764341064e-03
2889        4.9279427103e-01    -2.6591441634e-02
2890        4.1239853391e-01    -6.9409191737e-02
2891        4.8547741241e-01    -7.4190771776e-02
2892        4.4322861095e-01    2.3854860899e-02
2893        4.0767771955e-01    -2.9973922347e-02
2894        4.1309332371e-01    -7.0362871550e-02
2895        4.2794295083e-01    -6.2857717195e-02
2896        4.2722549581e-01    -4.6805028019e-02
2897        4.3130079722e-01    -5.1856942919e-03
2898        3.4744652513e-01    -1.4480546011e-02
2899        3.8569179440e-01    -4.4003927397e-02
2900        3.6638075767e-01    2.4855313920e-02
2901        3.3189628621e-01    3.7373820557e-02
2902        4.5753922569e-01    2.1202350890e-02
2903        4.6135322877e-01    7.7480762952e-03
2904        4.4535824680e-01    5.0007392950e-02
2905        4.2194545726e-01    1.5853499972e-02
2906        3.9014332094e-01    6.6110836160e-03
2907        4.1846234712e-01    -3.7762649408e-03
2908        4.3093752690e-01    -2.8817962707e-03
2909        4.3421317857e-01    4.5475903496e-02
2910        4.5733267398e-01    -7.9391460804e-04
2911        4.0837363956e-01    5.3008140345e-02
2912        6.0843090079e-01    1.4634081063e-02
2913        6.3785195464e-01    1.5866230683e-02
2914        5.8223981939e-01    -4.3845395071e-02
2915        5.2204212908e-01    -2.2587399729e-02
2916        4.0820989186e-01    -1.0858003956e-02
2917        3.4223970619e-01    -3.4846420149e-02
2918        4.4196039759e-01    6.6666259695e-03
2919        4.3315926133e-01    -1.2610197542e-02
2920        3.9149771594e-01    -1.3000742325e-02
2921        4.6699092670e-01    -4.6543635203e-03
2922        5.5579354305e-01    3.7782595113e-02
2923        6.8045726282e-01    2.7248927781e-02
2924        7.5061708285e-01    -1.9229995530e-02
2925        7.0966748173e-01    4.9133163284e-03
2926        7.1503807424e-01    -1.7724237492e-02
2927        5.7236134116e-01    -8.8079282334e-03
2928        5.7348244485e-01    1.4084971088e-02
2929        6.2428125720e-01    6.8307341076e-03
2930        6.6442060662e-01    1.8131155663e-02
2931        6.5328605021e-01    4.1372868240e-02
2932        5.7021990451e-01    -3.6042167076e-03
2933        7.1758258445e-01    3.4729456667e-02
2934        7.1338431195e-01    -2.3385935919e-02
2935        6.7407862053e-01    1.0058573191e-02
2936        6.7800277546e-01    1.8796073384e-02
2937        6.6693340816e-01    1.6004833176e-02
2938        6.6834786163e-01    4.9163264100e-02
2939        6.6001662781e-01    1.5754087157e-02
2940        6.5658274880e-01    1.2321203050e-02
2941        6.8440008569e-01    -1.1325706086e-02
2942        6.0145199784e-01    3.0287446734e-03
2943        5.1785334398e-01    4.5342271178e-03
2944        5.7277615681e-01    5.1673024923e-03
2945        5.8923098785e-01    -1.4869699216e-03
2946        5.3408386270e-01    2.9856234585e-02
2947        5.6206868879e-01    -4.6742296799e-03
2948        6.2120403331e-01    2.1786038185e-02
2949        5.5856257069e-01    -1.4141552891e-02
2950        5.2026569124e-01    2.5149153505e-02
2951        5.1638736960e-01    -2.0370028597e-03
2952        5.4619031321e-01    -1.7805230415e-02
2953        4.3290795835e-01    -4.0153603616e-02
2954        5.9008085486e-01    -3.4242044786e-02
2955        5.5469963289e-01    -3.3220337152e-02
2956        5.2512848148e-01    3.1183235283e-02
2957        5.1996073623e-01    -2.1341880652e-02
2958        5.2062215591e-01    -2.9703104784e-02
2959        4.7457614954e-01    -2.7304832191e-02
2960        5.2380010199e-01    -6.2497599835e-02
2961        5.8166584271e-01    -1.5346895681e-02
2962        6.5385737509e-01    -1.8129357886e-04
2963        5.8163116477e-01    6.0956408652e-03
2964        5.7260860712e-01    -1.1482591517e-02
2965        5.0235491963e-01    1.1304799993e-02
2966        5.3389912856e-01    3.9426745157e-02
2967        5.8144425159e-01    4.0016780692e-02
2968        6.2707803029e-01    2.6910453215e-02
2969        5.8850204123e-01    -1.4601200764e-03
2970        5.7838162939e-01    -5.1944496918e-03
2971        4.6652788833e-01    -1.1589713358e-04
2972        5.5920024152e-01    2.1499162246e-02
2973        4.3585217169e-01    -1.5939181053e-02
2974        3.6291275040e-01    -2.3242343270e-02
2975        3.4394591132e-01    3.2443294438e-02
2976        3.4649218664e-01    -6.6153388707e-04
2977        3.3569432458e-01    -1.0466075602e-02
2978        3.3756134931e-01    -4.2279541899e-02
2979        4.2701214470e-01    5.2019148943e-03
2980        3.8255507305e-01    3.0784304124e-02
2981        2.9496875351e-01    1.3663185826e-02
2982        3.6275660029e-01    1.1159995632e-02
2983        2.9622754465e-01    3.7071289061e-02
2984        3.0994238342e-01    -3.9222917473e-02
2985        2.6537596586e-01    -1.8612215061e-02
2986        2.8014964679e-01    -8.4387838779e-03
2987        3.5565250146e-01    -5.5245826351e-02
2988        4.1067158827e-01    1.1041839791e-02
2989        3.5319125384e-01    4.1939529472e-03
2990        4.1520672199e-01    -9.3669224693e-03
2991        3.3179439211e-01    -1.1468810971e-02
2992        3.7133360373e-01    1.6371935237e-02
2993        3.6787379692e-01    1.4792583288e-02
2994        4.4693173823e-01    3.0070781358e-02
2995        2.8823730026e-01    1.9154732839e-02
2996        3.7518958245e-01    5.7180114977e-02
2997        3.5811899218e-01    2.9635735249e-02
2998        3.6715370818e-01    2.2978685652e-02
2999        3.1234125650e-01    -2.4734959552e-03
3000        2.6706507014e-01    3.9819326200e-02
3001        3.0281336899e-01    3.7251989019e-02
3002        2.6205370545e-01    -2.2515120055e-02
3003        3.5428985900e-01    -2.5881115938e-02
3004        3.0290459119e-01    -3.1829055047e-02
3005        3.4670746457e-01    -2.2364046256e-02
3006        2.5067397420e-01    -2.8516313760e-02
3007        2.8130845289e-01    -1.6060558751e-03
3008        3.5408789511e-01    -4.3284929872e-02
3009        3.3799056580e-01    -5.2633991344e-02
3010        3.5745149319e-01    -8.1735616360e-02
3011        3.9197125043e-01    -6.8313791176e-02
3012        3.6357159893e-01    1.8811396723e-02
3013        3.8266425991e-01    1.9445105486e-03
3014        4.5073458599e-01    2.3801642742e-02
3015        4.9520757586e-01    4.9618430809e-02
3016        4.2864072114e-01    1.4667786928e-02
3017        4.2408565237e-01    1.7725524576e-03
3018        4.5880717694e-01    -4.7580057233e-02
3019        4.5576501732e-01    -5.0560322546e-02
3020        4.6001920012e-01    -7.5137616575e-02
3021        4.2665588959e-01    -4.5920464751e-02
3022        5.0131483748e-01    1.1160039450e-02
3023        4.1560133554e-01    2.4229434915e-02
3024        4.2671848688e-01    -2.6354556966e-02
3025        4.7836147578e-01    -3.8882015583e-02
3026        3.2791377364e-01    -5.2203567457e-03
3027        3.5006279782e-01    2.5616244957e-02
3028        3.7664251769e-01    -3.6807470127e-02
3029        3.1554357169e-01    -3.5097001586e-02
3030        3.7496871976e-01    -2.5603980852e-02
3031        3.4346567148e-01    -3.2754785090e-02
3032        3.2635667417e-01    -3.0289779864e-02
3033        3.7282572614e-01    -4.7998715677e-02
3034        4.6465373209e-01    -1.7378145998e-02
3035        5.2759392422e-01    -1.8983021188e-02
3036        4.6827116956e-01    -2.1402880336e-02
3037        4.4323964202e-01    2.0147247790e-02
3038        4.6459364132e-01    1.9388024044e-02
3039        4.7015231985e-01    4.2666327999e-02
3040        5.0229411711e-01    6.2398126131e-02
3041        5.5579082477e-01    6.9532445886e-02
3042        5.4747244115e-01    4.8508662151e-02
3043        5.8337592191e-01    2.5264195564e-02
3044        5.7005304562e-01    -8.0197522434e-03
3045        6.2292984441e-01    -4.3693928794e-02
3046        5.8265489488e-01    -1.4123330789e-02
3047        5.1613382501e-01    8.1937187442e-03
3048        5.5493739223e-01    -3.0794304878e-02
3049        4.6545927474e-01    -2.1639374401e-02
3050        4.6553120987e-01    -2.3325504767e-02
3051        5.6867768013e-01    1.1504007103e-02
3052        4.7523263117e-01    -1.0772693568e-03
3053        4.9100402922e-01    -1.5594726460e-02
3054        4.7080846365e-01    -4.3011052657e-02
3055        5.0657169366e-01    -2.3257182545e-02
3056        5.3504279794e-01    7.2973660008e-04
3057        5.2823532181e-01    4.9850336699e-02
3058        5.3892565823e-01    2.7612304587e-02
3059        5.1839422533e-01    1.0819821943e-02
3060        5.3605330440e-01    -7.0687469288e-03
3061        4.7185837816e-01    1.5029103740e-02
3062        4.8679136052e-01    1.1493116866e-02
3063        4.7686401814e-01    1.2927727863e-02
3064        4.9480234884e-01    2.2526186738e-02
3065        4.6266935400e-01    -9.6393820691e-03
3066        4.4780563741e-01    -4.2435568535e-02
3067        5.2499598450e-01    -1.4909522733e-02
3068        5.0252246301e-01    -2.9205877063e-02
3069        5.4452069044e-01    3.3396195241e-02
3070        4.8301294894e-01    6.2891694303e-02
3071        5.7435902373e-01    4.8102069097e-02
3072        5.1942637402e-01    -7.7318835183e-03
3073        4.4712185035e-01    1.3452869598e-02
3074        5.3419707477e-01    -2.8625909076e-03
3075        5.2448326083e-01    -6.1995439683e-04
3076        6.0660003328e-01    1.9393459634e-03
3077        5.1588596096e-01    2.6364540653e-02
3078        5.8732703328e-01    -1.7872855819e-02
3079        5.5604930926e-01    4.2571179465e-02
3080        5.2864298647e-01    -1.2678085563e-02
3081        5.7344740616e-01    -1.7755125989e-02
3082        5.5284240369e-01    -2.6761727757e-02
3083        5.9241632915e-01    4.0514352601e-02
3084        5.6145339119e-01    1.2359361358e-03
3085        5.5075222550e-01    7.2866280041e-03
3086        5.9374541218e-01    6.8043765000e-03
3087        5.9002107883e-01    -2.5289674816e-02
3088        5.4377885376e-01    3.0172000836e-02
3089        6.0078332818e-01    -2.5037924087e-02
3090        6.1012199535e-01    -1.1833781305e-02
3091        5.4159410017e-01    1.1694492164e-02
3092        5.9368348891e-01    -1.1352821915e-02
3093        5.2013260061e-01    -2.2999289245e-03
3094        5.6675575586e-01    -2.6215657791e-02
3095        5.0802970558e-01    -5.9902936428e-03
3096        4.9950911420e-01    -1.1779837458e-02
3097        4.2476149939e-01    -5.9063873001e-02
3098        3.7024121113e-01    -8.2758789661e-02
3099        4.3155528614e-01    -6.9986522833e-02
3100        5.5516431877e-01    -4.9499595543e-03
3101        5.2611982767e-01    4.0518050420e-02
3102        5.7156499521e-01    -7.9783744159e-03
3103        5.2698163686e-01    -2.5603447192e-02
3104        5.1660909867e-01    -4.6234206869e-02
3105        5.4238549052e-01    -1.6171005661e-02
3106        5.5184138784e-01    -9.5389905096e-04
3107        5.5125206242e-01    -3.0956793398e-03
3108        5.4347792498e-01    1.4281119444e-02
3109        5.4776793286e-01    -2.3918880937e-02
3110        5.4199415560e-01    -4.1473214649e-03
3111        5.8593936358e-01    -4.5890442609e-02
3112        6.4117276579e-01    -4.6666666062e-02
3113        5.3929288323e-01    -5.9729923892e-02
3114        4.5562146905e-01    -5.9515002895e-03
3115        4.6785842672e-01    -4.2503584133e-02
3116        4.1446787856e-01    -1.2803555958e-02
3117        4.0934675750e-01    -3.8288218767e-02
3118        4.4353399821e-01    -3.0053099728e-02
3119        4.5157254509e-01    -3.5845596039e-02
3120        4.4977237789e-01    -5.7689247319e-02
3121        3.7794435218e-01    -3.8375928233e-02
3122        3.6573018635e-01    -5.8813905739e-02
3123        3.5190211799e-01    1.6553481074e-02
3124        3.3966261561e-01    -4.6578644303e-02
3125        4.5461997499e-01    -3.4052187093e-02
3126        4.3829061908e-01    8.1819910647e-03
3127        3.9346588857e-01    3.7584412285e-02
3128        2.3815434723e-01    7.8155918924e-02
3129        2.5207263435e-01    4.3466804428e-02
3130        2.8419249022e-01    -1.4658239154e-02
3131        2.2765818457e-01    -1.5372924208e-02
3132        2.7374306391e-01    9.0953878366e-03
3133        2.4035473110e-01    -3.3549287662e-02
3134        2.4442477603e-01    -1.8546336670e-02
3135        3.2379729922e-01    -1.1574506401e-01
3136        2.8060575637e-01    -2.4449191988e-02
3137        3.0177565934e-01    -6.3707068950e-02
3138        2.3990692518e-01    -3.2497309825e-02
3139        2.3381368581e-01    -5.0237419907e-02
3140        2.2751455556e-01    -6.2302911738e-03
3141        2.5620200546e-01    1.3338703745e-02
3142        2.5560379080e-01    2.0352887797e-02
3143        2.4232364444e-01    1.3058798730e-02
3144        1.9402319634e-01    5.4951550501e-02
3145        2.4963046047e-01    8.8497038354e-02
3146        3.3724941301e-01    3.9530063605e-02
3147        4.6244992985e-01    3.8450338028e-02
3148        4.3422200778e-01    1.6879313697e-02
3149        4.4518944024e-01    3.8974817391e-02
3150        4.8112389984e-01    5.4061640416e-02
3151        4.2696172059e-01    -1.0548099242e-02
3152        4.2754776650e-01    4.5741706787e-02
3153        4.3592455803e-01    -1.1119238989e-02
3154        4.5770716822e-01    -5.4148924567e-02
3155        4.7252291725e-01    -2.1318441834e-02
3156        4.9965362905e-01    -3.7401617619e-03
3157        5.1354962445e-01    2.8671487671e-02
3158        5.4791979627e-01    1.2816166790e-02
3159        5.4211427502e-01    3.2441718589e-02
3160        4.9505908897e-01    8.2805725485e-02
3161        4.6688006161e-01    5.1988994941e-02
3162        4.6615870335e-01    2.7023953993e-02
3163        4.7321074864e-01    -3.2490020557e-02
3164        4.6511945715e-01    -9.7302949448e-03
3165        4.7652733528e-01    7.6283556632e-03
3166        5.2032776923e-01    5.0502113809e-03
3167        4.9856187199e-01    2.9087142776e-02
3168        5.1885402278e-01    1.6767728250e-02
3169        5.4056713444e-01    2.4054296549e-02
3170        5.3051054524e-01    2.9546030625e-02
3171        5.3524744157e-01    -2.2943480452e-02
3172        5.6119044106e-01    2.8418009813e-03
3173        6.4091950853e-01    1.4074771118e-02
3174        7.0250737948e-01    1.3200993521e-02
3175        6.3260317608e-01    -3.0743519123e-03
3176        5.7865800001e-01    -5.5608409539e-03
3177        6.2192480297e-01    -5.7195738100e-04
3178        5.8426142799e-01    4.0896262917e-02
3179        5.6143823047e-01    3.6609572649e-02
3180        5.9783422089e-01    7.3441446576e-02
3181        4.7364097578e-01    9.2976176830e-02
3182        5.4663614665e-01    -7.6919262119e-04
3183        5.5416530328e-01    6.9876682094e-02
3184        5.4137535878e-01    2.8926732223e-02
3185        5.5833720449e-01    -1.9960320257e-02
3186        6.4711405331e-01    1.6285914435e-02
3187        6.6990505865e-01    -2.2054942868e-02
3188        6.2222880247e-01    -1.1536877032e-02
3189        5.2841905678e-01    -3.2729901259e-03
3190        5.6875029684e-01    1.3989475343e-02
3191        5.9859911730e-01    3.8184250127e-02
3192        5.7313615386e-01    4.0832019702e-02
3193        6.9874518053e-01    -1.4838635665e-02
3194        6.8141302139e-01    1.2409150921e-02
3195        6.3121115704e-01    1.2518164748e-02
3196        6.6788493948e-01    2.5761855456e-02
3197        5.6203472634e-01    6.3154119844e-03
3198        6.2922668806e-01    4.4464277329e-02
3199        6.8751368018e-01    -9.4886284046e-03
3200        6.3717437040e-01    -3.5938061190e-02
3201        6.4510650213e-01    1.7405536607e-02
3202        6.4772465382e-01    -2.1918971809e-03
3203        6.2256707379e-01    5.4023705652e-03
3204        6.2155305088e-01    -5.6873054671e-02
3205        5.7195890621e-01    -2.0248139318e-02
3206        7.1042936353e-01    -1.4978748980e-02
3207        6.3520810371e-01    1.2120132535e-02
3208        6.1825082518e-01    2.7412782756e-03
3209        6.1081955192e-01    2.2986948947e-02
3210        5.3756090254e-01    3.9397931032e-03
3211        5.6660947891e-01    -5.0415010307e-02
3212        5.8346369152e-01    -4.7500781674e-02
3213        6.4016529327e-01    -3.3948418798e-02
3214        7.2370334239e-01    -6.1929942285e-04
3215        7.2641408540e-01    5.7736464512e-03
3216        7.0466577377e-01    2.8759781063e-02
3217        7.4243881986e-01    -3.4282925432e-02
3218        7.6164815852e-01    -2.6910535158e-02
3219        6.8085380289e-01    2.5897933852e-02
3220        7.0157068152e-01    2.3748264231e-02
3221        6.5760219030e-01    -1.3004333200e-02
3222        6.4222598638e-01    2.6138926340e-02
3223        6.7217248812e-01    2.7635051163e-02
3224        6.6915152166e-01    1.3090269403e-02
3225        6.4085386315e-01    4.3595092234e-03
3226        5.9515717079e-01    -1.8621614480e-02
3227        4.9720762482e-01    -2.6014325330e-02
3228        5.4433250213e-01    -7.3543539374e-03
3229        5.1594209319e-01    -1.9877072754e-02
3230        6.2089822657e-01    3.6390189224e-02
3231        5.0209833530e-01    -2.0630410022e-02
3232        5.8845505650e-01    1.5658009761e-02
3233        6.1177310326e-01    -4.3534715363e-02
3234        5.6720569817e-01    -1.0399756967e-02
3235        6.3481788180e-01    -3.2185388882e-03
3236        6.2587225866e-01    7.9694011740e-03
3237        6.0512235347e-01    1.1756972789e-02
3238        6.2783948375e-01    1.5809470957e-02
3239        5.9142354373e-01    1.0698437861e-02
3240        5.8248951761e-01    1.5779928981e-03
3241        5.9638494718e-01    -1.0271284820e-02
3242        6.5492340554e-01    1.2694682481e-02
3243        6.4838695742e-01    -1.7337997697e-02
3244        6.3935106656e-01    1.0130232924e-02
3245        5.8972699996e-01    -4.5422847423e-02
3246        5.9265884564e-01    -1.8745387227e-02
3247        6.7801002869e-01    -4.0840636159e-02
3248        5.8680668328e-01    -2.3790389800e-02
3249        5.8645942302e-01    3.1199484656e-03
3250        6.2202293890e-01    -1.6926904287e-02
3251        6.1750407257e-01    -8.9048670495e-03
3252        6.4335834830e-01    -5.2444018558e-02
3253        5.7814167858e-01    -2.5830038285e-02
3254        6.0370328523e-01    -7.8183645942e-03
3255        6.5884172601e-01    5.7223554027e-03
3256        6.7761181962e-01    -1.0717181499e-02
3257        6.4444618934e-01    -1.5220243515e-02
3258        5.6509435447e-01    -2.7869380114e-02
3259        6.6536992581e-01    -1.1214108616e-02
3260        6.0892664954e-01    1.6200890398e-02
3261        5.0574009786e-01    3.1312060449e-02
3262        5.4639529800e-01    -5.1571247552e-02
3263        5.0043183688e-01    1.8752908036e-02
3264        5.5065577121e-01    4.7493391456e-02
3265        5.7387916237e-01    -2.3908188316e-02
3266        5.3028905576e-01    1.5977616657e-02
3267        5.6511301494e-01    3.3147619322e-02
3268        4.8535694407e-01    1.3901157436e-02
3269        5.1383786520e-01    5.8232179897e-02
3270        5.0880644851e-01    9.4042307593e-02
3271        4.0692441679e-01    1.5988329063e-02
3272        4.3995932096e-01    9.4820210762e-02
3273        4.8469518015e-01    5.4172944163e-02
3274        4.8518883595e-01    -4.6144493149e-03
3275        5.3211967713e-01    2.6273608863e-02
3276        6.2548454180e-01    1.6285734555e-02
3277        6.2077683363e-01    -1.0545796898e-02
3278        6.6949902301e-01    -2.6690228583e-03
3279        6.8314961297e-01    -4.1985393091e-03
3280        6.2249588720e-01    6.3997197694e-03
3281        5.5326994163e-01    -5.9369254050e-03
3282        5.7736642166e-01    -4.2244798099e-02
3283        6.0129094808e-01    -3.2956608165e-03
3284        5.3804379385e-01    3.3614434334e-02
3285        6.5915716551e-01    6.0018207605e-03
3286        6.3037636713e-01    9.6516213644e-03
3287        6.2502822708e-01    2.4289196881e-03
3288        7.5544274648e-01    -7.5414617991e-03
3289        6.9882241894e-01    -1.2937278134e-03
3290        6.2395681514e-01    1.2533865336e-02
3291        6.4976667025e-01    5.3859665479e-02
3292        7.7106407874e-01    1.1803395614e-02
3293        7.6570584517e-01    1.1065990620e-02
3294        6.4489165024e-01    -6.3004294807e-03
3295        6.2969775702e-01    1.2985397570e-02
3296        6.6235983960e-01    4.6152601647e-02
3297        6.8891968511e-01    -3.6511631538e-03
3298        5.9767121228e-01    4.2484627360e-02
3299        6.5618996894e-01    5.5852039400e-03
3300        6.6950978842e-01    -3.9920757638e-02
3301        6.2757285977e-01    -7.6641993273e-03
3302        6.1390467519e-01    -3.6463220777e-03
3303        5.9854463640e-01    -1.6400976429e-02
3304        6.0502793115e-01    -2.8038095465e-02
3305        6.4331880937e-01    -8.1355009152e-03
3306        5.0567608473e-01    -3.4556367531e-02
3307        5.2337881442e-01    -2.5518882057e-02
3308        5.2716615460e-01    9.1526706769e-03
3309        5.5563802107e-01    -2.2197299879e-02
3310        5.5388676433e-01    -1.7562391845e-03
3311        5.2297128604e-01    -1.2215463970e-02
3312        4.7607551991e-01    -3.5774480621e-03
3313        4.8949125903e-01    -5.9662211643e-03
3314        4.1541301678e-01    5.1071142643e-02
3315        4.2965754502e-01    -1.0462656375e-02
3316        3.4699211531e-01    -3.3711751333e-02
3317        2.7675801705e-01    -5.2830127424e-02
3318        3.1558282447e-01    -1.0036140381e-01
3319        4.2324725512e-01    -6.3839956686e-02
3320        4.6465216942e-01    -1.2126861255e-01
3321        4.9776618401e-01    -6.8932735076e-02
3322        4.9710316116e-01    -6.8135809301e-02
3323        5.1139747157e-01    -7.2513092604e-02
3324        5.4788941810e-01    -9.0315243087e-03
3325        4.3710884804e-01    -1.9500885435e-02
3326        5.0395681228e-01    -7.4164491832e-03
3327        5.1181982944e-01    -1.6616401650e-02
3328        4.6982169961e-01    -2.5706561762e-02
3329        5.0606851148e-01    -1.5749482864e-02
3330        4.0456714407e-01    -6.9522547177e-02
3331        3.1057318971e-01    -8.6163597590e-02
3332        3.4092833877e-01    -2.5821451960e-02
3333        3.8201425458e-01    -8.8157082017e-02
3334        3.7250832728e-01    -7.4684859631e-02
3335        4.8947067282e-01    -2.6275117631e-02
3336        5.1943120170e-01    -4.9842185291e-02
3337        5.3040398932e-01    -5.2022278754e-02
3338        4.9250613980e-01    -3.8789023878e-02
3339        4.7629480329e-01    2.1046603858e-02
3340        4.0709971698e-01    -2.4873321836e-02
3341        4.2565890199e-01    -3.9263643922e-02
3342        4.1171739105e-01    -4.8106957951e-02
3343        4.1955725130e-01    8.4018869165e-03
3344        3.4151152685e-01    -2.2846816170e-02
3345        4.6513064665e-01    -2.6823706505e-02
3346        4.5309613354e-01    -6.4220572384e-02
3347        3.8786118871e-01    -5.3135849907e-02
3348        4.0909879564e-01    -4.9634799507e-02
3349        3.8649054454e-01    -2.2928140708e-02
3350        4.7104329481e-01    -1.9601670915e-02
3351        3.5955098855e-01    2.4237229881e-02
3352        3.1089382556e-01    -7.8077007174e-04
3353        3.2948643384e-01    -5.2635055135e-03
3354        3.3412562621e-01    4.0151791563e-02
3355        2.5295209261e-01    3.4719775373e-02
3356        2.8520087026e-01    1.8114774607e-02
3357        2.7103180419e-01    -2.4919061124e-02
3358        2.4923613336e-01    6.6346320764e-02
3359        2.6513407341e-01    6.8400158864e-02
3360        3.4870150691e-01    4.6341369685e-02
3361        4.1789042880e-01    -7.0464940591e-03
3362        4.5418678338e-01    -1.1728077742e-02
3363        4.3411831427e-01    -1.3070191885e-03
3364        3.6659811269e-01    2.1856536604e-02
3365        3.0644475782e-01    -1.6617516249e-02
3366        4.0315610865e-01    4.6188869701e-03
3367        3.6141543923e-01    6.6015630397e-02
3368        3.3823054380e-01    5.2432128936e-02
3369        3.4749295494e-01    1.6623530314e-02
3370        2.7622006380e-01    5.0712496261e-02
3371        2.5990242383e-01    6.1603762797e-02
3372        3.9490301622e-01    1.3343311457e-03
3373        4.0201034557e-01    2.4839426966e-02
3374        3.9970634223e-01    -3.0191210886e-02
3375        3.5414751567e-01    -4.0902915570e-02
3376        3.8829394917e-01    -4.1016657997e-03
3377        4.4335024479e-01    1.6325765335e-02
3378        3.9752421169e-01    3.5480597123e-02
3379        4.2278437295e-01    -6.6165992675e-03
3380        4.4928469703e-01    -1.2993288922e-02
3381        4.4656959615e-01    2.3046397394e-02
3382        5.1592318497e-01    -1.3184034806e-03
3383        5.1656646937e-01    5.3144340782e-02
3384        5.6152952236e-01    2.1895597382e-02
3385        5.6952007086e-01    -2.2119794246e-02
3386        4.5286471444e-01    -6.4671403224e-02
3387        4.4192554668e-01    -6.5626135955e-02
3388        4.6641091421e-01    -3.9337386414e-02
3389        5.1517279159e-01    2.5198192772e-02
3390        5.0709200255e-01    -1.0149427102e-02
3391        5.6392050226e-01    -6.5770815831e-03
3392        6.0827907701e-01    2.5123071498e-02
3393        6.1647631458e-01    -1.3854615677e-02
3394        5.5775703563e-01    -1.3637889215e-03
3395        5.2192799562e-01    -2.3780798179e-02
3396        4.5508662311e-01    7.8204349506e-03
3397        4.8752825216e-01    1.8552175361e-03
3398        4.7709984887e-01    -1.8493475354e-02
3399        4.6304439209e-01    -1.5814896022e-02
3400        4.6340230949e-01    -2.1975478369e-02
3401        5.1913108796e-01    -5.0311136924e-02
3402        4.4870057985e-01    -6.4787218760e-02
3403        5.9110515466e-01    -8.2428413018e-02
3404        6.5964941547e-01    -3.2197236997e-02
3405        5.7587415672e-01    -1.1902504230e-02
3406        5.7796473672e-01    -2.8762895186e-02
3407        5.9330763063e-01    3.2268623200e-02
3408        4.8009202561e-01    1.0672922240e-02
3409        5.0368878533e-01    4.1363919107e-02
3410        5.2221139129e-01    3.5179818169e-02
3411        4.2997794629e-01    9.5056569417e-03
3412        5.5309857540e-01    2.0784149224e-03
3413        5.2650866273e-01    1.5559995951e-02
3414        4.7191144140e-01    4.2222871606e-02
3415        4.2383329252e-01    2.2191484976e-02
3416        3.9417717055e-01    2.7389793457e-02
3417        3.9410801686e-01    1.6100416799e-02
3418        3.8087328452e-01    -6.6059584942e-03
3419        2.3477664929e-01    -7.8951493644e-02
3420        2.4486463119e-01    -2.5436261010e-02
3421        2.0839697404e-01    -6.3386074290e-02
3422        1.2587441405e-01    3.4529430050e-02
3423        7.6830396213e-02    1.0387311847e-01
3424        8.7466514326e-02    6.3872780261e-02
3425        1.6881115666e-03    1.4049179563e-01
3426        3.5019097131e-03    1.2998163784e-01
3427        5.3734328485e-03    1.8822170377e-01
3428        7.0029736935e-04    1.4924139778e-01
3429        -1.2853243290e-02    1.7399574990e-01
3430        -7.4289787137e-02    1.9201267116e-01
3431        -7.2169064732e-02    1.3670752512e-01
3432        -8.0056476800e-02    1.5849450718e-01
3433        -1.8439444450e-01    1.6348504048e-01
3434        -9.4486052524e-02    1.6685227068e-01
3435        -1.5287725928e-01    1.2231158626e-01
3436        -1.8092211312e-01    1.7889280014e-01
3437        -1.1001357399e-01    1.3297873426e-01
3438        -1.7123457325e-01    1.4578770487e-01
3439        -1.7752698769e-01    1.7985646751e-01
3440        -1.9999956968e-01    1.7379017066e-01
3441        -9.1274947006e-02    1.9230800802e-01
3442        -1.5621061452e-01    2.6702269781e-01
3443        -2.4017312245e-01    2.1746557399e-01
3444        -2.8065366512e-01    3.4812233382e-01
3445        -2.3998153988e-01    3.5619010455e-01
3446        -2.9436098533e-01    3.7955235929e-01
3447        -2.4072441484e-01    4.1337921429e-01
3448        -2.6664822611e-01    4.1216386470e-01
3449        -2.1912737973e-01    4.0642766583e-01
3450        -2.0133675150e-01    4.0709606942e-01
3451        -2.2868948029e-01    3.8975625686e-01
3452        -2.8616289940e-01    4.2751810084e-01
3453        -3.1492183223e-01    4.7286908678e-01
3454        -2.7157844787e-01    4.8667448105e-01
3455        -2.8709774154e-01    5.0729653645e-01
3456        -2.2874655002e-01    4.2112600505e-01
3457        -2.9230254808e-01    4.8124803631e-01
3458        -2.4978148560e-01    4.9250410593e-01
3459        -3.2646479635e-01    5.8928167425e-01
3460        -2.8292684420e-01    4.1367506283e-01
3461        -3.0714549596e-01    4.0258285380e-01
3462        -3.3077577239e-01    4.2377178554e-01
3463        -3.0208704147e-01    3.3161391751e-01
3464        -2.6054938124e-01    3.8805393965e-01
3465        -3.0848063094e-01    5.0847426131e-01
3466        -2.8063818128e-01    4.5202438717e-01
3467        -2.8397188786e-01    3.8567962985e-01
3468        -2.8507705827e-01    3.7777848370e-01
3469        -2.7897618160e-01    3.9603033441e-01
3470        -3.0141468622e-01    4.7531360798e-01
3471        -2.8853021691e-01    4.6738569396e-01
3472        -3.3996483379e-01    5.0370264504e-01
3473        -3.0046740081e-01    5.7915498572e-01
3474        -3.2304824581e-01    6.0428685768e-01
3475        -3.5886939048e-01    7.0320995150e-01
3476        -3.4370514993e-01    5.7444793070e-01
3477        -3.2991883185e-01    6.1633036792e-01
3478        -3.5291032990e-01    5.7317884558e-01
3479        -3.2505356461e-01    5.5404892504e-01
3480        -3.3422673609e-01    5.4617907571e-01
3481        -3.0325437715e-01    5.5508099817e-01
3482        -3.4343696844e-01    5.6531808929e-01
3483        -3.2910265593e-01    5.3287331993e-01
3484        -3.0902548935e-01    5.0979993512e-01
3485        -2.9189503376e-01    4.7068564659e-01
3486        -3.1316632063e-01    4.7543210424e-01
3487        -3.1025300995e-01    5.0273466307e-01
3488        -3.1706913659e-01    5.7334900183e-01
3489        -3.1928027623e-01    5.5917219345e-01
3490        -2.5692524986e-01    5.2428154412e-01
3491        -3.1092194484e-01    5.3222383126e-01
3492        -3.9241218531e-01    6.3292853264e-01
3493        -3.6729839534e-01    6.2992078239e-01
3494        -3.1441234512e-01    5.3769883633e-01
3495        -3.1515740923e-01    5.0064694865e-01
3496        -2.8985250078e-01    4.8175176494e-01
3497        -2.7099166905e-01    5.8748380276e-01
3498        -3.3054430067e-01    6.0842414504e-01
3499        -3.1269759150e-01    5.6246566330e-01
3500        -2.7846743852e-01    4.8653961800e-01
3501        -2.4394086265e-01    4.7145398671e-01
3502        -3.2557406507e-01    4.6174131112e-01
3503        -3.2385980106e-01    5.0072166064e-01
3504        -3.1069586377e-01    5.9584658554e-01
3505        -3.3984559329e-01    5.6669730201e-01
3506        -2.5677508628e-01    5.3633287828e-01
3507        -2.8545604049e-01    5.0031795928e-01
3508        -2.7692652216e-01    4.8825177815e-01
3509        -3.0717898649e-01    5.2500780356e-01
3510        -3.3542160204e-01    5.9123057913e-01
3511        -2.9520416330e-01    5.4645918510e-01
3512        -3.0906605436e-01    5.3799924685e-01
3513        -3.1189902406e-01    5.3625905301e-01
3514        -3.5685606670e-01    5.5667022029e-01
3515        -3.3366863138e-01    6.0928387537e-01
3516        -3.3825090834e-01    5.6624179103e-01
3517        -2.8673824998e-01    4.9590898236e-01
3518        -2.5891571093e-01    5.2444625390e-01
3519        -2.5902361928e-01    5.3428288252e-01
3520        -2.9500305683e-01    4.8263035785e-01
3521        -3.3582469518e-01    5.1419583895e-01
3522        -2.8936161685e-01    5.0119705296e-01
3523        -2.7861939636e-01    4.9062686717e-01
3524        -2.7863966732e-01    5.0375069459e-01
3525        -2.8251266360e-01    5.4050769911e-01
3526        -2.7563664073e-01    5.4447438463e-01
3527        -3.2132487427e-01    6.2610356940e-01
3528        -3.0565442817e-01    5.2980482781e-01
3529        -2.8390980776e-01    5.0919812161e-01
3530        -2.8492064893e-01    5.4163511351e-01
3531        -3.8820125578e-01    6.1433840546e-01
3532        -3.7583976511e-01    5.8826784311e-01
3533        -3.1604478696e-01    5.6424962523e-01
3534        -2.5392854298e-01    4.8296303227e-01
3535        -2.9038588231e-01    4.3241551152e-01
3536        -2.7739215567e-01    4.7109448455e-01
3537        -2.7964867784e-01    5.0833023651e-01
3538        -2.9751321043e-01    4.9534398524e-01
3539        -3.0381818180e-01    4.4773169295e-01
3540        -2.3647904316e-01    3.7944583082e-01
3541        -2.5727030335e-01    4.1028720191e-01
3542        -3.1513297585e-01    4.8684164524e-01
3543        -3.0987936798e-01    5.1934432240e-01
3544        -2.6955902994e-01    5.1423662169e-01
3545        -2.5094984352e-01    4.3860603778e-01
3546        -1.9277093224e-01    3.7908119306e-01
3547        -2.9391657957e-01    4.2981443694e-01
3548        -2.7582594620e-01    4.6353839693e-01
3549        -2.8453825474e-01    3.4266793267e-01
3550        -2.1962408202e-01    3.8985089664e-01
3551        -2.0027880054e-01    3.4375287966e-01
3552        -1.9891795305e-01    3.7178126558e-01
3553        -2.4920711010e-01    3.5941063434e-01
3554        -2.8836828760e-01    3.7391421424e-01
3555        -2.6922964264e-01    3.4399103327e-01
3556        -2.9391163405e-01    3.2440006202e-01
3557        -3.0709265377e-01    3.7550755796e-01
3558        -2.8339822446e-01    4.1835840411e-01
3559        -3.3102660803e-01    4.7298508106e-01
3560        -2.8625214816e-01    5.1091476184e-01
3561        -3.0193669503e-01    5.2675850580e-01
3562        -2.4934476214e-01    4.1941409084e-01
3563        -1.8243339833e-01    3.7352401977e-01
3564        -2.3081102577e-01    4.2769463984e-01
3565        -2.2579041388e-01    4.0425844608e-01
3566        -2.3476781115e-01    4.1109365858e-01
3567        -2.3683081563e-01    4.6079313799e-01
3568        -2.2066271919e-01    4.9869678956e-01
3569        -2.1634694168e-01    3.9916574698e-01
3570        -1.3279855588e-01    3.3106009141e-01
3571        -1.6365355318e-01    3.3871340599e-01
3572        -2.2447026106e-01    3.8590425421e-01
3573        -2.3137797671e-01    4.2442344164e-01
3574        -1.8774910429e-01    4.1047690777e-01
3575        -2.2481166905e-01    4.4557927502e-01
3576        -2.0057794773e-01    3.3986698583e-01
3577        -2.1024081125e-01    2.9622506804e-01
3578        -2.2529841440e-01    3.4965072413e-01
3579        -2.5603462348e-01    3.3619333887e-01
3580        -3.0092825937e-01    4.2354283778e-01
3581        -2.3122126588e-01    4.1767598864e-01
3582        -1.4083055279e-01    3.4652243470e-01
3583        -2.2410097314e-01    3.7295898897e-01
3584        -2.1887235543e-01    2.9053134607e-01
3585        -2.2690636731e-01    4.0895758812e-01
3586        -3.0510109875e-01    4.1897598694e-01
3587        -3.0309605760e-01    3.5633553679e-01
3588        -2.8895092377e-01    4.0357953654e-01
3589        -3.3304332259e-01    5.2920458334e-01
3590        -3.0318195119e-01    4.6726263395e-01
3591        -2.6391916186e-01    4.7920641049e-01
3592        -2.7616171522e-01    3.9734212571e-01
3593        -3.0100883441e-01    4.3254498028e-01
3594        -2.3126282650e-01    4.3024787082e-01
3595        -1.4510677645e-01    4.0303357872e-01
3596        -2.2701065287e-01    4.0724784313e-01
3597        -2.3467618413e-01    4.2640927923e-01
3598        -1.9431819133e-01    4.1389332060e-01
3599        -1.9623183123e-01    4.5455400865e-01
3600        -2.0552326111e-01    4.7002462162e-01
3601        -2.8336919631e-01    4.8579847633e-01
3602        -2.5471611378e-01    4.3378485818e-01
3603        -1.9224373441e-01    4.4065998383e-01
3604        -2.4987160838e-01    3.5305470220e-01
3605        -2.3307514515e-01    3.6912071226e-01
3606        -2.7054972828e-01    3.8003424533e-01
3607        -2.8967617618e-01    4.1234464029e-01
3608        -2.5161103366e-01    3.9132777682e-01
3609        -2.7310643725e-01    4.1595890297e-01
3610        -2.6162682462e-01    4.3525765686e-01
3611        -3.0093628967e-01    4.6835207210e-01
3612        -2.5706590473e-01    4.4827694166e-01
3613        -2.8415207986e-01    4.6889962748e-01
3614        -2.5913131641e-01    4.7508673762e-01
3615        -2.2919937912e-01    4.2693791399e-01
3616        -2.2328887151e-01    4.2507661869e-01
3617        -2.1406224680e-01    4.6970679884e-01
3618        -2.5662668867e-01    4.5026211191e-01
3619        -2.1738169307e-01    4.1030943408e-01
3620        -1.6856439062e-01    3.7854899368e-01
3621        -1.7953552943e-01    3.7806365293e-01
3622        -1.7194775035e-01    2.9861328943e-01
3623        -2.1163263576e-01    3.8861427167e-01
3624        -2.5383184546e-01    4.3999681592e-01
3625        -2.8144940826e-01    4.8369381748e-01
3626        -2.7116824835e-01    4.6775489898e-01
3627        -2.7433076610e-01    4.5446547854e-01
3628        -2.3974096719e-01    4.5232078484e-01
3629        -2.4230717227e-01    4.8010628623e-01
3630        -2.5461961178e-01    4.7612111945e-01
3631        -3.1130210517e-01    5.1699563107e-01
3632        -2.4459621162e-01    4.9867275175e-01
3633        -2.4931411102e-01    4.5488104754e-01
3634        -2.0125599299e-01    4.0473326463e-01
3635        -2.6264566477e-01    4.6639423325e-01
3636        -1.6696911515e-01    4.1699276034e-01
3637        -2.3276225635e-01    3.7707039534e-01
3638        -2.2951595309e-01    4.6921290378e-01
3639        -2.3365418230e-01    4.1222903326e-01
3640        -2.0107032615e-01    3.9993960691e-01
3641        -2.3800090189e-01    4.4342395441e-01
3642        -2.5727773113e-01    4.2990921860e-01
3643        -2.2761683697e-01    4.6090412807e-01
3644        -2.0090878473e-01    3.7040253710e-01
3645        -1.6473014997e-01    3.1607155710e-01
3646        -1.7820709576e-01    3.2474711828e-01
3647        -1.9445598905e-01    4.1950097400e-01
3648        -1.7139420325e-01    3.7604960007e-01
3649        -2.0060133334e-01    4.3168602796e-01
3650        -2.1365012855e-01    4.6241327493e-01
3651        -2.1438458796e-01    5.5581546978e-01
3652        -2.5365644751e-01    5.0590403315e-01
3653        -2.9715085859e-01    5.0690466087e-01
3654        -2.1936131051e-01    4.9549361591e-01
3655        -2.9596866668e-01    4.7701740550e-01
3656        -3.1777165746e-01    5.4674144158e-01
3657        -3.3119297738e-01    5.1172412239e-01
3658        -2.9419836158e-01    4.9909108755e-01
3659        -3.7146440043e-01    5.7326276642e-01
3660        -3.2406975509e-01    5.5399233495e-01
3661        -3.1931153330e-01    5.9511139581e-01
3662        -3.4431926580e-01    5.5804625282e-01
3663        -3.2362491065e-01    5.5867595138e-01
3664        -3.3910099205e-01    5.0928294594e-01
3665        -3.5176295392e-01    5.6412552592e-01
3666        -3.0269365647e-01    5.1499281257e-01
3667        -3.1145057897e-01    4.6296348258e-01
3668        -3.1046100645e-01    4.7201014410e-01
3669        -3.4498353742e-01    5.6869652886e-01
3670        -3.5560735324e-01    5.9052597112e-01
3671        -3.7591199118e-01    5.8525968320e-01
3672        -3.8777062730e-01    6.1004795431e-01
3673        -3.5553650276e-01    5.6980853435e-01
3674        -3.2822488360e-01    5.4847744790e-01
3675        -2.7864421983e-01    5.5837884289e-01
3676        -2.4550933672e-01    5.4252259900e-01
3677        -3.2160074297e-01    5.3659026122e-01
3678        -3.0065275921e-01    4.3001740431e-01
3679        -2.4036603082e-01    4.5200038287e-01
3680        -2.6390053092e-01    4.5204704714e-01
3681        -2.6915852925e-01    4.4402026399e-01
3682        -2.8411052271e-01    5.0366903488e-01
3683        -2.3766015757e-01    4.7103575222e-01
3684        -2.0276652948e-01    4.3285285552e-01
3685        -2.2838053642e-01    4.8836211872e-01
3686        -2.2765426812e-01    4.8001973373e-01
3687        -2.1596182293e-01    4.2720740454e-01
3688        -2.0415649545e-01    3.8793132352e-01
3689        -2.5780191646e-01    3.8729698352e-01
3690        -2.5592383791e-01    4.1762778249e-01
3691        -2.5508036238e-01    3.9277079946e-01
3692        -2.3156295706e-01    4.0074023503e-01
3693        -2.8271016619e-01    4.1651217632e-01
3694        -2.2921276849e-01    3.8734911818e-01
3695        -1.8079353607e-01    3.0286348177e-01
3696        -1.8858944352e-01    2.9563726219e-01
3697        -2.0320920870e-01    2.7555293478e-01
3698        -2.1621253480e-01    2.7399182778e-01
3699        -2.3095698801e-01    3.1714699627e-01
3700        -2.6857363117e-01    3.7823819069e-01
3701        -2.8423726040e-01    4.3987694649e-01
3702        -2.4597952125e-01    4.3895831639e-01
3703        -2.6557898811e-01    4.5093377130e-01
3704        -2.4559428043e-01    4.7471151859e-01
3705        -2.5295841833e-01    4.7686396554e-01
3706        -2.6308969913e-01    4.3417925203e-01
3707        -2.4510361486e-01    4.7860960530e-01
3708        -2.8915808784e-01    4.3664376709e-01
3709        -3.2813472876e-01    4.8744351871e-01
3710        -3.0432506752e-01    4.5399567593e-01
3711        -2.7297937419e-01    4.9800489549e-01
3712        -3.2873473540e-01    5.7770815052e-01
3713        -3.5851026041e-01    5.9352674951e-01
3714        -3.2738620699e-01    5.8825333545e-01
3715        -2.1048204490e-01    4.3214720499e-01
3716        -2.7405092134e-01    5.6880545804e-01
3717        -3.1705778472e-01    5.2012734583e-01
3718        -3.2395530244e-01    4.7164194327e-01
3719        -2.5015156665e-01    4.3140549592e-01
3720        -2.4034189395e-01    4.9619122261e-01
3721        -2.6800775414e-01    5.1624535080e-01
3722        -2.0490740976e-01    3.8921212984e-01
3723        -3.4726708957e-01    5.7322895264e-01
3724        -2.9788246243e-01    5.0517940039e-01
3725        -2.9103717500e-01    4.5648455707e-01
3726        -2.2997011798e-01    4.6769889468e-01
3727        -2.9394403722e-01    5.1583382023e-01
3728        -2.6652620184e-01    5.2818055546e-01
3729        -3.4326573571e-01    5.5899643456e-01
3730        -3.8315054631e-01    6.7441553650e-01
3731        -3.4818252281e-01    6.1677270497e-01
3732        -3.0014253221e-01    6.1427591444e-01
3733        -3.1896519483e-01    5.7454583789e-01
3734        -2.8954484291e-01    5.4927889947e-01
3735        -2.4196495999e-01    4.9171319128e-01
3736        -2.4910668347e-01    4.4030806089e-01
3737        -3.2137890915e-01    4.8751554282e-01
3738        -3.1148845294e-01    4.9322027195e-01
3739        -3.1067667260e-01    5.1543974858e-01
3740        -2.4162110877e-01    4.8062216016e-01
3741        -3.0130723562e-01    4.9746929817e-01
3742        -2.8515750574e-01    5.1707415152e-01
3743        -2.9443408545e-01    5.3291653065e-01
3744        -2.4020041842e-01    5.2152137710e-01
3745        -2.6829521949e-01    5.2557421984e-01
3746        -2.5017395419e-01    4.7168133363e-01
3747        -2.8228807386e-01    5.3490166087e-01
3748        -2.7147972520e-01    5.2776218802e-01
3749        -2.6672184864e-01    5.0023260291e-01
3750        -2.9187545429e-01    5.6533110288e-01
3751        -2.6810199668e-01    5.1083789318e-01
3752        -2.8202077725e-01    5.2012401597e-01
3753        -3.0652078958e-01    4.9871260631e-01
3754        -2.7622083433e-01    3.9624427833e-01
3755        -2.6768341266e-01    3.7668831391e-01
3756        -2.2848820567e-01    3.8643149294e-01
3757        -3.0823297190e-01    4.0682988544e-01
3758        -2.5739459720e-01    3.2798771631e-01
3759        -2.4175164981e-01    3.5698094363e-01
3760        -2.8250451620e-01    3.8895411433e-01
3761        -2.2594957243e-01    3.3182011734e-01
3762        -2.0148304880e-01    3.5075177258e-01
3763        -2.9872736099e-01    3.6110057597e-01
3764        -3.3765538879e-01    4.2031248287e-01
3765        -2.7040285298e-01    4.0918892621e-01
3766        -2.4586024829e-01    3.8910491527e-01
3767        -2.5473898947e-01    4.4615648737e-01
3768        -2.0117935141e-01    4.6637359526e-01
3769        -3.0167310122e-01    5.1922050226e-01
3770        -2.6487438145e-01    4.6933898264e-01
3771        -3.1203077921e-01    4.4829297582e-01
3772        -2.8705887038e-01    5.1098547257e-01
3773        -3.2462446553e-01    5.3368807642e-01
3774        -3.2821964365e-01    5.2116414565e-01
3775        -2.8675484271e-01    5.1974621981e-01
3776        -2.2891959740e-01    4.4343656069e-01
3777        -3.0408408546e-01    4.8414598515e-01
3778        -2.4299762627e-01    3.8628151490e-01
3779        -2.4691492512e-01    4.2967048889e-01
3780        -3.0869650555e-01    4.6876046225e-01
3781        -3.0152095709e-01    3.4313707096e-01
3782        -2.7493248169e-01    4.0149277680e-01
3783        -2.4144791194e-01    4.4817410711e-01
3784        -2.1417552071e-01    3.6432070416e-01
3785        -2.7972083488e-01    4.1617850078e-01
3786        -2.9284512096e-01    4.3325557720e-01
3787        -3.2085235876e-01    4.0022992763e-01
3788        -3.5840769144e-01    4.2932996521e-01
3789        -3.4404066018e-01    5.8373802076e-01
3790        -3.2637183347e-01    6.0567446184e-01
3791        -2.6344586864e-01    4.5020259998e-01
3792        -2.8898379422e-01    4.7999242441e-01
3793        -3.4282357274e-01    5.4901755309e-01
3794        -3.6479549876e-01    5.7294469286e-01
3795        -3.4147850359e-01    5.4567861651e-01
3796        -3.2070594392e-01    5.5434943101e-01
3797        -3.4236407274e-01    5.8261731236e-01
3798        -3.1731491259e-01    5.6674875663e-01
3799        -3.1773849863e-01    4.6336691743e-01
3800        -2.2259371820e-01    3.9496023976e-01
3801        -2.2124481308e-01    4.4269225696e-01
3802        -2.4788392151e-01    5.2395189829e-01
3803        -1.8854037836e-01    4.5065612719e-01
3804        -2.3777449070e-01    5.0734677240e-01
3805        -2.3171522822e-01    4.2023293720e-01
3806        -2.0088285424e-01    4.0428311582e-01
3807        -2.2122259482e-01    3.7797081420e-01
3808        -1.5192664424e-01    3.3303299446e-01
3809        -2.3253758641e-01    3.8626826238e-01
3810        -2.1693103954e-01    3.8244757485e-01
3811        -2.3529938366e-01    4.5111007654e-01
3812        -2.1104812304e-01    4.5458438682e-01
3813        -2.5046390110e-01    4.6495470807e-01
3814        -2.5161077731e-01    5.0339538192e-01
3815        -2.9106983909e-01    4.3155178269e-01
3816        -3.6913536624e-01    5.3028518711e-01
3817        -3.3184187839e-01    5.6948133291e-01
3818        -3.2732903039e-01    5.4827260328e-01
3819        -3.3386517216e-01    5.3315169128e-01
3820        -3.1243154741e-01    4.8929258484e-01
3821        -3.1995450094e-01    5.4427152347e-01
3822        -2.9241314906e-01    4.8886892077e-01
3823        -3.0852367857e-01    5.4318097256e-01
3824        -2.9245475717e-01    4.8463265601e-01
3825        -3.2848880297e-01    4.7027093337e-01
3826        -2.9381114418e-01    4.6260095513e-01
3827        -2.9504887547e-01    4.8640130567e-01
3828        -2.9282583508e-01    4.5999226517e-01
3829        -2.5663746920e-01    4.1094175217e-01
3830        -2.8533534197e-01    5.0583417175e-01
3831        -2.3862048379e-01    4.1098759052e-01
3832        -1.7853354393e-01    4.3682984549e-01
3833        -1.9717327132e-01    4.1544837484e-01
3834        -2.5375332794e-01    4.6310111902e-01
3835        -2.5800573399e-01    4.5559047729e-01
3836        -1.7445146377e-01    3.5700156384e-01
3837        -2.3494551636e-01    4.9469008462e-01
3838        -2.1356810471e-01    5.1495922263e-01
3839        -2.1715754797e-01    4.9528675605e-01
3840        -2.5128220771e-01    4.0991523254e-01
3841        -2.9142206713e-01    3.8938011195e-01
3842        -2.6942416497e-01    4.2289965745e-01
3843        -2.9664442572e-01    4.8104940799e-01
3844        -2.6592486842e-01    4.9435191718e-01
3845        -3.3229312325e-01    5.2515062032e-01
3846        -3.2129003481e-01    5.2676764013e-01
3847        -2.8742004642e-01    5.2887296517e-01
3848        -3.5202686080e-01    6.2717639925e-01
3849        -3.4837228767e-01    5.9283469190e-01
3850        -3.2245352522e-01    5.2529677739e-01
3851        -3.3737502966e-01    5.6763207447e-01
3852        -3.9010492862e-01    6.5849831807e-01
3853        -3.5900853506e-01    6.1236621355e-01
3854        -3.0962759158e-01    6.1285286908e-01
3855        -3.2525201456e-01    5.5684087330e-01
3856        -3.2436351612e-01    5.2351105560e-01
3857        -3.1592582118e-01    5.0404174045e-01
3858        -2.4142257821e-01    4.2213540911e-01
3859        -2.9611859608e-01    4.7407361548e-01
3860        -2.8549566986e-01    5.2779280202e-01
3861        -3.2260426561e-01    5.2176271135e-01
3862        -2.9230804014e-01    5.3635639372e-01
3863        -2.9948455777e-01    5.1751640539e-01
3864        -3.3325791068e-01    5.7385903820e-01
3865        -3.1062598744e-01    5.6266623399e-01
3866        -3.1198957918e-01    4.8185968639e-01
3867        -2.9358395136e-01    5.5054201669e-01
3868        -2.7804036197e-01    4.6683624141e-01
3869        -2.6698410372e-01    5.1017580205e-01
3870        -2.6995885528e-01    4.7843817507e-01
3871        -2.9637230056e-01    5.2566304117e-01
3872        -3.5848103143e-01    5.5508169849e-01
3873        -3.1102222404e-01    4.9532742659e-01
3874        -3.1445408642e-01    5.0525813792e-01
3875        -3.2835950909e-01    5.8472335750e-01
3876        -2.9314033730e-01    5.7776491674e-01
3877        -3.2467964293e-01    5.5342586578e-01
3878        -3.3469331209e-01    5.9364120251e-01
3879        -3.7098867992e-01    6.2525666355e-01
3880        -3.6185357057e-01    6.4686248188e-01
3881        -3.5363328445e-01    6.3906067279e-01
3882        -3.7917847966e-01    6.0822107118e-01
3883        -3.4021656999e-01    5.8076258347e-01
3884        -3.7241038337e-01    5.9693510927e-01
3885        -3.4365923923e-01    5.7682163525e-01
3886        -3.5611528485e-01    5.9366149412e-01
3887        -3.0731363843e-01    5.1222325491e-01
3888        -2.8723627525e-01    5.5449198361e-01
3889        -2.7819744690e-01    5.4876964772e-01
3890        -2.8454346203e-01    4.8718880571e-01
3891        -3.6733670402e-01    5.6837529006e-01
3892        -3.4461704687e-01    5.8781224715e-01
3893        -2.7903440986e-01    5.2313270801e-01
3894        -3.0220860300e-01    5.5278944203e-01
3895        -2.6598585706e-01    4.5828360693e-01
3896        -2.7101635549e-01    4.5335874825e-01
3897        -2.9123777573e-01    5.2691605758e-01
3898        -2.6213674228e-01    5.5692147786e-01
3899        -2.8482690378e-01    5.1325721220e-01
3900        -3.2765829483e-01    5.3805649597e-01
3901        -3.6761680980e-01    5.6492063099e-01
3902        -3.5871051962e-01    5.8924614840e-01
3903        -3.3025638684e-01    5.8961133342e-01
3904        -3.2914509465e-01    6.0668430653e-01
3905        -3.3144875620e-01    5.5915055458e-01
3906        -3.0991871388e-01    5.6968170413e-01
3907        -3.6741818797e-01    6.1384980283e-01
3908        -2.8548021357e-01    5.1337396251e-01
3909        -1.8098276055e-01    4.2445028003e-01
3910        -2.0660475545e-01    4.4386322548e-01
3911        -1.9857279808e-01    4.6079796575e-01
3912        -2.5450453635e-01    4.0636081025e-01
3913        -1.7143140406e-01    3.9591889531e-01
3914        -1.9428234427e-01    3.9239733617e-01
3915        -2.0994048872e-01    3.9881172723e-01
3916        -2.6155670297e-01    4.3547363667e-01
3917        -2.6774988993e-01    4.5528642999e-01
3918        -2.8637855036e-01    5.4739650462e-01
3919        -2.4898409900e-01    4.8747928501e-01
3920        -3.2917989818e-01    5.5840453363e-01
3921        -2.8148937296e-01    5.1023771959e-01
3922        -2.5356399602e-01    5.2393460572e-01
3923        -2.9576078942e-01    4.7001257019e-01
3924        -2.8740185016e-01    4.7701471635e-01
3925        -2.6254393229e-01    4.1400789783e-01
3926        -3.3140418299e-01    4.7725450322e-01
3927        -2.8440322722e-01    5.0627174731e-01
3928        -2.3776379675e-01    4.4637077955e-01
3929        -2.7783539506e-01    4.6837148888e-01
3930        -2.4952180602e-01    5.1926781160e-01
3931        -2.8645261525e-01    5.2571676616e-01
3932        -2.7823132048e-01    4.7904588563e-01
3933        -2.4874076779e-01    4.5714876199e-01
3934        -2.7523303434e-01    5.0891570283e-01
3935        -1.7896767170e-01    3.9447191910e-01
3936        -8.5460593458e-02    3.1585886497e-01
3937        -1.4979826073e-01    3.7937882307e-01
3938        -2.5193720200e-01    3.8762954258e-01
3939        -2.6185664875e-01    3.7371006615e-01
3940        -2.2468618608e-01    3.5043814283e-01
3941        -2.1165141118e-01    4.2217706932e-01
3942        -2.6644661456e-01    3.6632376969e-01
3943        -2.2544598953e-01    3.8568418143e-01
3944        -2.4793103809e-01    3.7231306750e-01
3945        -2.1228676788e-01    3.8580421171e-01
3946        -1.7332448954e-01    3.6973258240e-01
3947        -2.4054520566e-01    3.3835726218e-01
3948        -1.7218316665e-01    4.0641880909e-01
3949        -2.1536754484e-01    4.0364865365e-01
3950        -1.8818736374e-01    3.9068200023e-01
3951        -2.5758429492e-01    4.6461670224e-01
3952        -1.9322825475e-01    4.7761435014e-01
3953        -2.0723513721e-01    4.4524708537e-01
3954        -2.0191671507e-01    4.1328283839e-01
3955        -1.4828208032e-01    3.5142800733e-01
3956        -1.4728699494e-01    3.1004147212e-01
3957        -1.5987433311e-01    2.9890578756e-01
3958        -2.3471930640e-01    3.8998363505e-01
3959        -2.2170062842e-01    3.5693074302e-01
3960        -2.3541443369e-01    3.9693504401e-01
3961        -2.4137783450e-01    4.6835576121e-01
3962        -2.8447265911e-01    5.1420835563e-01
3963        -2.8833359524e-01    5.5436805951e-01
3964        -3.2598370886e-01    5.9008621305e-01
3965        -3.0684263147e-01    5.4345752959e-01
3966        -2.6759182097e-01    4.9078054477e-01
3967        -3.3250431570e-01    5.1592721722e-01
3968        -3.4628356486e-01    5.1718317259e-01
3969        -3.3707974700e-01    4.6673508954e-01
3970        -2.6417669941e-01    3.7857308361e-01
3971        -2.7515364931e-01    4.5698266706e-01
3972        -2.9751263159e-01    4.8328278276e-01
3973        -2.9349116616e-01    4.8691407516e-01
3974        -2.7956072465e-01    5.1526922728e-01
3975        -2.9244197762e-01    5.3461409630e-01
3976        -2.8249272948e-01    4.8355435129e-01
3977        -2.6542760264e-01    4.4707707395e-01
3978        -2.4849819721e-01    4.6286121244e-01
3979        -2.4843719612e-01    4.8765248519e-01
3980        -3.2538122874e-01    5.5589702135e-01
3981        -3.3645255166e-01    5.8873369910e-01
3982        -2.7579928619e-01    4.9859099319e-01
3983        -3.2697811237e-01    5.2254001657e-01
3984        -2.3233862045e-01    4.3797842119e-01
3985        -2.9052578047e-01    4.1843559275e-01
3986        -2.0647354338e-01    3.3480865832e-01
3987        -2.3585527253e-01    3.7412572068e-01
3988        -2.9090005411e-01    3.4484752811e-01
3989        -2.1753945865e-01    3.8306592192e-01
3990        -2.3389256349e-01    4.5109032024e-01
3991        -2.5069770865e-01    4.9821072960e-01
3992        -2.2240758231e-01    4.2416416591e-01
3993        -2.5527326792e-01    4.1793506131e-01
3994        -2.0358945557e-01    3.8548571467e-01
3995        -2.0155587752e-01    3.9694508208e-01
3996        -3.0939095517e-01    5.1168378294e-01
3997        -2.4999183167e-01    4.6902776635e-01
3998        -2.1707957707e-01    4.0719205184e-01
3999        -2.8687820116e-01    4.0832090062e-01
4000        -2.5495059085e-01    4.5968296276e-01
4001        -2.8498875648e-01    5.1358181252e-01
4002        -3.0526087758e-01    4.7722337100e-01
4003        -2.7046538682e-01    4.9392165126e-01
4004        -2.7066756594e-01    4.2189517283e-01
4005        -2.6964824821e-01    4.4459986426e-01
4006        -2.1273392783e-01    4.2011032646e-01
4007        -2.6631896746e-01    4.3434107044e-01
4008        -2.9223272458e-01    5.0689479151e-01
4009        -2.4728883233e-01    4.5733588767e-01
4010        -3.1467152770e-01    4.4162660476e-01
4011        -3.2676692598e-01    4.5608997956e-01
4012        -3.2115500928e-01    4.4756951775e-01
4013        -3.2591892841e-01    4.4807395407e-01
4014        -2.7993306343e-01    4.4185767927e-01
4015        -3.0503101502e-01    4.2991670458e-01
4016        -2.8369741442e-01    4.4775693628e-01
4017        -2.8189257674e-01    4.7886387048e-01
4018        -2.9563773596e-01    5.0553039510e-01
4019        -3.4967012424e-01    5.2251765095e-01
4020        -2.5180235950e-01    4.8286682099e-01
4021        -2.8587450584e-01    5.1999434418e-01
4022        -2.7522338290e-01    4.8090969610e-01
4023        -2.7032386078e-01    4.4082490040e-01
4024        -2.4220521195e-01    4.4987291922e-01
4025        -2.5188567968e-01    5.2969592355e-01
4026        -2.9401171144e-01    5.1649433424e-01
4027        -2.6175917153e-01    4.8602015610e-01
4028        -2.7580185546e-01    4.4250921527e-01
4029        -2.9429500294e-01    4.9837183977e-01
4030        -3.0223420228e-01    4.9475228069e-01
4031        -2.7408499260e-01    4.7762835335e-01
4032        -2.8499137799e-01    5.0651577248e-01
4033        -3.1789297247e-01    5.3649608062e-01
4034        -2.9634026885e-01    4.3580047222e-01
4035        -2.4372740615e-01    3.9788311323e-01
4036        -2.6019492611e-01    4.2287046278e-01
4037        -2.8751897140e-01    4.4981866414e-01
4038        -2.8097153521e-01    3.8193526252e-01
4039        -2.6115514469e-01    4.4009314203e-01
4040        -2.7988682267e-01    5.1526667605e-01
4041        -2.7586236504e-01    5.3657383152e-01
4042        -3.1118960251e-01    5.1726096029e-01
4043        -2.9010754248e-01    4.7198211102e-01
4044        -3.1033689693e-01    5.3682495560e-01
4045        -3.3285273877e-01    5.4289047817e-01
4046        -3.2494385022e-01    5.4582105571e-01
4047        -3.2661626328e-01    5.1272487619e-01
4048        -2.9192471434e-01    5.2792894008e-01
4049        -3.0986566103e-01    5.1178856553e-01
4050        -3.0002479243e-01    4.9857600748e-01
4051        -3.0458485181e-01    5.2638192846e-01
4052        -3.3973029706e-01    5.5422737001e-01
4053        -2.5949241554e-01    4.9120914130e-01
4054        -2.6013223970e-01    4.6739008411e-01
4055        -2.6911108643e-01    4.5942125555e-01
4056        -1.8903933849e-01    4.5728508828e-01
4057        -2.0433878044e-01    3.9879775129e-01
4058        -2.6956525224e-01    4.5702050754e-01
4059        -2.6736966941e-01    5.0471892016e-01
4060        -2.6941896245e-01    5.2891981054e-01
4061        -2.8000638898e-01    4.1461221498e-01
4062        -2.9588936903e-01    4.7025839986e-01
4063        -2.7913078059e-01    4.4309609044e-01
4064        -2.6080460383e-01    4.9271498980e-01
4065        -2.3051779187e-01    4.0582039274e-01
4066        -2.2792694170e-01    4.6232687314e-01
4067        -1.6783757253e-01    4.1902109043e-01
4068        -2.4261831069e-01    4.7051169083e-01
4069        -1.8602656260e-01    3.8577553296e-01
4070        -1.5705098530e-01    3.3416892448e-01
4071        -1.7058842292e-01    3.0654080514e-01
4072        -2.0885562643e-01    3.1546921990e-01
4073        -2.5789090165e-01    3.7883204975e-01
4074        -2.7298322155e-01    3.5009179776e-01
4075        -3.1359952859e-01    4.4781022495e-01
4076        -3.0741658286e-01    3.8852946370e-01
4077        -2.8029338509e-01    3.1625211476e-01
4078        -3.2322431428e-01    3.8090945024e-01
4079        -3.0095623090e-01    4.7851476118e-01
4080        -2.9075252267e-01    4.2552067396e-01
4081        -3.6360167187e-01    4.8604259461e-01
4082        -2.8886330960e-01    4.7927376840e-01
4083        -2.5987923594e-01    4.0101060360e-01
4084        -1.8877507439e-01    3.3345593540e-01
4085        -1.9464194163e-01    3.6010393354e-01
4086        -2.4063916786e-01    3.9094755595e-01
4087        -2.9560487747e-01    3.7642643638e-01
4088        -2.6497388092e-01    4.3000492860e-01
4089        -2.4459139023e-01    3.3013321797e-01
4090        -2.7163196294e-01    3.8323390274e-01
4091        -2.6618179505e-01    3.7682286367e-01
4092        -3.1541040447e-01    3.9517107564e-01
4093        -2.5489340445e-01    3.4308587367e-01
4094        -3.0633631552e-01    4.0156183844e-01
4095        -2.5245429201e-01    4.2891723401e-01
4096        -3.0076546888e-01    5.0067148349e-01
4097        -2.4783363341e-01    5.1817535302e-01
4098        -2.4774232537e-01    4.7587848019e-01
4099        -2.1523383600e-01    4.8049315624e-01
4100        -2.6762412535e-01    4.9223129216e-01
4101        -2.3129895518e-01    4.7619670706e-01
4102        -2.5133160337e-01    5.1922128850e-01
4103        -2.4195743330e-01    4.6090009582e-01
4104        -2.3790284071e-01    4.4722397622e-01
4105        -2.3081754637e-01    4.5596106296e-01
4106        -2.1179820729e-01    4.0024606092e-01
4107        -2.4509630930e-01    4.2951372180e-01
4108        -2.8509466304e-01    4.7415439698e-01
4109        -2.6695821188e-01    4.9019159145e-01
4110        -2.5266557041e-01    3.7251412764e-01
4111        -2.7999047063e-01    3.7602799817e-01
4112        -2.7872556631e-01    4.0873042490e-01
4113        -2.4493473285e-01    4.7568427817e-01
4114        -2.9453149671e-01    5.5976931641e-01
4115        -3.2317582621e-01    5.3443196941e-01
4116        -3.4920831727e-01    5.3223394600e-01
4117        -3.2992378533e-01    5.0738532763e-01
4118        -2.9467323969e-01    5.1153504311e-01
4119        -2.9963378820e-01    5.1641301293e-01
4120        -2.7659588097e-01    4.0715116771e-01
4121        -2.3749925575e-01    4.2462203822e-01
4122        -2.8143229593e-01    5.0419174528e-01
4123        -2.4559908014e-01    4.8764326186e-01
4124        -2.1876024149e-01    4.1666371241e-01
4125        -2.6775602643e-01    4.7170718181e-01
4126        -2.9665224859e-01    5.0892626182e-01
4127        -2.5704132142e-01    5.0445199658e-01
4128        -3.5207654979e-01    5.2862155384e-01
4129        -2.7614774346e-01    5.3397519040e-01
4130        -2.3998280061e-01    5.2537604163e-01
4131        -2.6110385194e-01    5.0373695231e-01
4132        -2.4569901691e-01    4.4046221868e-01
4133        -1.9779923635e-01    4.7574556291e-01
4134        -1.8603739395e-01    4.4619104745e-01
4135        -2.7902037625e-01    5.5745785992e-01
4136        -2.5781877800e-01    4.6375143343e-01
4137        -1.9113950337e-01    3.9197228433e-01
4138        -1.7007838589e-01    3.8057360070e-01
4139        -1.7378160725e-01    3.8410133959e-01
4140        -1.5283881637e-01    3.3619183014e-01
4141        -2.2274299663e-01    4.4044352023e-01
4142        -3.0244536260e-01    4.9716005581e-01
4143        -1.8869893602e-01    4.2651975704e-01
4144        -1.7738254895e-01    4.4030733451e-01
4145        -2.0349675140e-01    4.2347684434e-01
4146        -2.4847172808e-01    4.6327921730e-01
4147        -2.7743434716e-01    4.3899931461e-01
4148        -2.9980960705e-01    4.4383239826e-01
4149        -2.4065105445e-01    4.5730416378e-01
4150        -2.6803474128e-01    4.1494692439e-01
4151        -3.2613099906e-01    4.8473978358e-01
4152        -2.5119629301e-01    4.3242952871e-01
4153        -2.4680068607e-01    4.8400539314e-01
4154        -2.5968443256e-01    5.0241451505e-01
4155        -2.9345449624e-01    4.7822310150e-01
4156        -2.4902436844e-01    4.9140563058e-01
4157        -1.8055111390e-01    4.1557102563e-01
4158        -1.7764605627e-01    3.8987646063e-01
4159        -2.8347445793e-01    5.0122675430e-01
4160        -2.6677960450e-01    4.4282748172e-01
4161        -2.2257773169e-01    3.5899571137e-01
4162        -2.0422033368e-01    3.5592353643e-01
4163        -2.7032088904e-01    5.1009783549e-01
4164        -2.9970507404e-01    5.1836209742e-01
4165        -3.4556659266e-01    4.8639033418e-01
4166        -3.5285044966e-01    5.2283090156e-01
4167        -3.0741454170e-01    5.1973825890e-01
4168        -3.1900151181e-01    4.7818643734e-01
4169        -2.9851171701e-01    5.2085198516e-01
4170        -3.0012197316e-01    5.6120886726e-01
4171        -3.1949377278e-01    5.6745950971e-01
4172        -3.2089155890e-01    5.0227674203e-01
4173        -2.6200467567e-01    4.9187833758e-01
4174        -3.2414417189e-01    4.7846014812e-01
4175        -2.9623360845e-01    5.4285151656e-01
4176        -3.2914090827e-01    5.5534258322e-01
4177        -2.4207796186e-01    5.0375175142e-01
4178        -2.9934279104e-01    4.5910289451e-01
4179        -2.7015112580e-01    5.2537943671e-01
4180        -2.8658352779e-01    5.2467238191e-01
4181        -2.8157678503e-01    4.8782297282e-01
4182        -2.2839155762e-01    4.0450208653e-01
4183        -2.6114944997e-01    3.9514384758e-01
4184        -3.2979568386e-01    4.5669550411e-01
4185        -3.0837741740e-01    4.5906092277e-01
4186        -2.3124614169e-01    5.0308853632e-01
4187        -2.9852242731e-01    5.2121534500e-01
4188        -3.5063550362e-01    5.5137757574e-01
4189        -3.5069537980e-01    5.8434305552e-01
4190        -2.9631494899e-01    5.5387535640e-01
4191        -3.3081972157e-01    5.6583886727e-01
4192        -3.4868543213e-01    5.3902798352e-01
4193        -3.1426125245e-01    5.8441780733e-01
4194        -2.7271273668e-01    5.5616037231e-01
4195        -3.1198730302e-01    5.4374130318e-01
4196        -2.0896518356e-01    4.5726558843e-01
4197        -2.5656288367e-01    4.4337021765e-01
4198        -1.9013202978e-01    3.7201287423e-01
4199        -2.7815432691e-01    4.5395304356e-01
4200        -2.8977928476e-01    4.3910649027e-01
4201        -2.8130507906e-01    4.5362264028e-01
4202        -3.1339801836e-01    4.4597805127e-01
4203        -2.9406033340e-01    4.3599483706e-01
4204        -3.2300763658e-01    4.2482215107e-01
4205        -2.4642090716e-01    4.6421464367e-01
4206        -1.8993955629e-01    4.4439310644e-01
4207        -1.8415150193e-01    4.4399283644e-01
4208        -1.5973267164e-01    4.0698163396e-01
4209        -1.5786716060e-01    4.1290603617e-01
4210        -1.9684718320e-01    3.4895569616e-01
4211        -2.3361695736e-01    4.2668541267e-01
4212        -2.2529395959e-01    4.5199233259e-01
4213        -2.4876625056e-01    4.1612192539e-01
4214        -2.8499368284e-01    5.2507949727e-01
4215        -2.9957493679e-01    4.8368709007e-01
4216        -3.2227093427e-01    4.7390927273e-01
4217        -2.9934945656e-01    4.5607991510e-01
4218        -2.7423670141e-01    3.9304790051e-01
4219        -2.9424028063e-01    4.2877961121e-01
4220        -2.4111423692e-01    4.1329371713e-01
4221        -2.4417293144e-01    4.2116983843e-01
4222        -2.4127726852e-01    3.7147601014e-01
4223        -2.9095110515e-01    4.0102089662e-01
4224        -2.3891412958e-01    3.7112054544e-01
4225        -1.9315344134e-01    3.9601095929e-01
4226        -2.5467215085e-01    3.5947061416e-01
4227        -2.0876118848e-01    4.2752185847e-01
4228        -2.6455250550e-01    4.1776637751e-01
4229        -2.6706220534e-01    4.4418647621e-01
4230        -2.2290413179e-01    3.8833367876e-01
4231        -1.3592375288e-01    2.9437396110e-01
4232        -2.2368314055e-01    3.6532209564e-01
4233        -2.2925984447e-01    4.1921330457e-01
4234        -2.0729113165e-01    3.9819601954e-01
4235        -1.8105184979e-01    3.4916664186e-01
4236        -1.4206244072e-01    3.6593636436e-01
4237        -2.0202205549e-01    3.8440323216e-01
4238        -2.1891768564e-01    3.7476812418e-01
4239        -2.2677556071e-01    4.1584510649e-01
4240        -2.6336173110e-01    4.3357802725e-01
4241        -2.8540322176e-01    4.4658052693e-01
4242        -2.4383564991e-01    5.1566305720e-01
4243        -2.1167773611e-01    4.9714648246e-01
4244        -2.1180820630e-01    4.0023676087e-01
4245        -2.1536045566e-01    4.5628012817e-01
4246        -2.0292447166e-01    3.8888474245e-01
4247        -2.2065673129e-01    4.3886362946e-01
4248        -3.2707145675e-01    5.6925202858e-01
4249        -3.2117199036e-01    5.0681940656e-01
4250        -3.5847670500e-01    5.2531070219e-01
4251        -3.2783292567e-01    5.5833679959e-01
4252        -3.4327099214e-01    6.3484151304e-01
4253        -3.0836701607e-01    5.0481247122e-01
4254        -3.1012900537e-01    5.5818221869e-01
4255        -3.3945375905e-01    5.5232628540e-01
4256        -3.4789122048e-01    5.5655144408e-01
4257        -2.7903985752e-01    5.2685032572e-01
4258        -2.8321913864e-01    4.6447569112e-01
4259        -2.5598003475e-01    4.6553080994e-01
4260        -2.4748140135e-01    4.0600362833e-01
4261        -2.4505275132e-01    4.2772693332e-01
4262        -2.2665276484e-01    3.7502459813e-01
4263        -1.9688399318e-01    4.1350628113e-01
4264        -2.7431532625e-01    4.3781167247e-01
4265        -3.0148527096e-01    5.0979888500e-01
4266        -2.3051375153e-01    4.5171742950e-01
4267        -2.4466797351e-01    4.9818842124e-01
4268        -2.1883269595e-01    4.8125835528e-01
4269        -2.3529488399e-01    4.6714505519e-01
4270        -2.7664089862e-01    4.5641993036e-01
4271        -3.2472848730e-01    5.1181333581e-01
4272        -2.4198131076e-01    4.3991224408e-01
4273        -2.6393613197e-01    4.4171892257e-01
4274        -2.7535174841e-01    4.4141630007e-01
4275        -2.6844758171e-01    4.7663092956e-01
4276        -3.0202750527e-01    6.0370830709e-01
4277        -3.3339525790e-01    5.9310528680e-01
4278        -2.7246945442e-01    4.9410406102e-01
4279        -2.1716184565e-01    4.0030600422e-01
4280        -2.7846612088e-01    4.3832311805e-01
4281        -2.1725851408e-01    4.1911760673e-01
4282        -3.0423849244e-01    4.6974955351e-01
4283        -2.8128886225e-01    4.5992288589e-01
4284        -2.6556018293e-01    4.0205386636e-01
4285        -2.1660664560e-01    4.1892015725e-01
4286        -2.5465721631e-01    4.7057346686e-01
4287        -2.5996563243e-01    4.5062275743e-01
4288        -2.2123354883e-01    4.6352330113e-01
4289        -2.5823275565e-01    5.1975159557e-01
4290        -2.5348306895e-01    4.3790820531e-01
4291        -3.0368356514e-01    5.1734167591e-01
4292        -3.2106335676e-01    5.0923251695e-01
4293        -2.6863399166e-01    4.4188077812e-01
4294        -3.4389553133e-01    4.6296404976e-01
4295        -3.3559618990e-01    5.5314926727e-01
4296        -3.2398993399e-01    5.4140727200e-01
4297        -2.7909415644e-01    5.4795929351e-01
4298        -2.2394872845e-01    5.0221308540e-01
4299        -3.4670927207e-01    4.9065896552e-01
4300        -3.1358923262e-01    5.2865107442e-01
4301        -2.6517706940e-01    4.8523612800e-01
4302        -3.0079155027e-01    4.2626921232e-01
4303        -2.7549736634e-01    4.3530662270e-01
4304        -2.2135237271e-01    4.1955319996e-01
4305        -2.6189809777e-01    4.9648067567e-01
4306        -3.1108330312e-01    5.6108752409e-01
4307        -3.1660642086e-01    5.3070172575e-01
4308        -3.7984604204e-01    5.8501846949e-01
4309        -3.9299532560e-01    5.5570829427e-01
4310        -3.4495689551e-01    4.5282250586e-01
4311        -2.9566315517e-01    4.9351593220e-01
4312        -2.6271093247e-01    3.7827099888e-01
4313        -2.0895153953e-01    2.7867301508e-01
4314        -2.6375269224e-01    2.6668692760e-01
4315        -1.9117085956e-01    2.6785755985e-01
4316        -1.6143449766e-01    3.2378577457e-01
4317        -1.4940902824e-01    2.5881552169e-01
4318        -1.5481973551e-01    3.0132698631e-01
4319        -1.5864069082e-01    3.3540841042e-01
4320        -1.6135565092e-01    3.1001028585e-01
4321        -9.6417081261e-02    2.8526138884e-01
4322        -1.1791463960e-01    2.6413937530e-01
4323        -1.5713599361e-01    2.9533202414e-01
4324        -2.0519341687e-01    2.8145273821e-01
4325        -1.7340106522e-01    2.4330581292e-01
4326        -1.1051890195e-01    2.6124238104e-01
4327        -5.2473923468e-02    2.2769170211e-01
4328        -5.5295087132e-02    2.3980475195e-01
4329        -5.7037739864e-02    2.5509775976e-01
4330        3.9881465471e-02    2.1423803145e-01
4331        1.2139019469e-02    9.4633723982e-02
4332        -4.0995345544e-03    1.7753772066e-01
4333        -5.7473091163e-02    1.8119572676e-01
4334        -2.2632857124e-02    2.2270989811e-01
4335        6.4322945292e-02    1.7944347436e-01
4336        1.4367604127e-02    1.9322008534e-01
4337        -1.3918615968e-02    2.0557750222e-01
4338        -8.9714767953e-02    2.6870893643e-01
4339        -6.9181341660e-02    2.8344163605e-01
4340        -9.8875369957e-02    3.1957963783e-01
4341        -6.2628869070e-02    2.4647901825e-01
4342        -1.6612851230e-01    2.3370553614e-01
4343        -1.6950592027e-01    2.1503688679e-01
4344        -2.7629515878e-01    1.8485613071e-01
4345        -1.9672797817e-01    1.7376822206e-01
4346        -2.1640112637e-01    2.5313420561e-01
4347        -2.3356463330e-01    3.2314872652e-01
4348        -1.9281593548e-01    2.8061471676e-01
4349        -1.3779127452e-01    2.7188608867e-01
4350        -1.5785530482e-01    2.8295618443e-01
4351        -1.3046209018e-01    2.4662492088e-01
4352        -7.8967736538e-02    2.3689269430e-01
4353        -1.4512857742e-01    2.6871894476e-01
4354        -1.9547761032e-01    2.9570683380e-01
4355        -1.7913117723e-01    2.9949042122e-01
4356        -1.8784367195e-01    3.1568157125e-01
4357        -1.7991933714e-01    3.2306153493e-01
4358        -2.0517135106e-01    3.3940721537e-01
4359        -1.9608711737e-01    3.5933402403e-01
4360        -2.5067927150e-01    3.6466294125e-01
4361        -2.0337057257e-01    3.2731431313e-01
4362        -2.7667733534e-01    3.7539805196e-01
4363        -2.0509194805e-01    2.6139173936e-01
4364        -2.2923593854e-01    3.1944415042e-01
4365        -2.4614850590e-01    2.8849090313e-01
4366        -2.7113021123e-01    4.2278880748e-01
4367        -1.9205765997e-01    4.2220483669e-01
4368        -2.0539078510e-01    3.6777271832e-01
4369        -1.8417375174e-01    3.4988755227e-01
4370        -2.1743818543e-01    3.4775987691e-01
4371        -2.2700924773e-01    4.1978511239e-01
4372        -3.0893449500e-01    4.9362325640e-01
4373        -2.8169563337e-01    5.0069486185e-01
4374        -3.0127745094e-01    5.0160455454e-01
4375        -2.7215218248e-01    4.7604976572e-01
4376        -2.4255948934e-01    4.1918146136e-01
4377        -2.6503626194e-01    4.8783077841e-01
4378        -2.7925333408e-01    4.1924602381e-01
4379        -2.0996913702e-01    4.2371000679e-01
4380        -1.8261619206e-01    3.5247596443e-01
4381        -2.1611676847e-01    3.6057991512e-01
4382        -2.1653910761e-01    3.4743139071e-01
4383        -2.3349849560e-01    4.4003995817e-01
4384        -3.0472822233e-01    4.2219435847e-01
4385        -2.9965452765e-01    4.5735920494e-01
4386        -2.7560563777e-01    4.6954773766e-01
4387        -2.7718140807e-01    4.3843599647e-01
4388        -3.0571961620e-01    4.7721210336e-01
4389        -2.0045502393e-01    4.6719479155e-01
4390        -2.9256299355e-01    4.3827115130e-01
4391        -3.0595430011e-01    4.6682245300e-01
4392        -3.1669410567e-01    4.3437510757e-01
4393        -2.3967232198e-01    4.2774086780e-01
4394        -2.9681205199e-01    4.7597945655e-01
4395        -2.5291040760e-01    4.4223922970e-01
4396        -2.1625592655e-01    4.6243285437e-01
4397        -2.5406892800e-01    4.7205814382e-01
4398        -2.8583546952e-01    5.7890980174e-01
4399        -2.9027541958e-01    5.6342043666e-01
4400        -2.8120036303e-01    5.3053228110e-01
4401        -3.1456068355e-01    5.0180538866e-01
4402        -3.2304991137e-01    4.9134929006e-01
4403        -3.6968559685e-01    5.6195621247e-01
4404        -3.8549401124e-01    6.1481136463e-01
4405        -3.2316228541e-01    5.5056892528e-01
4406        -3.5689150846e-01    6.1774098193e-01
4407        -2.9783095409e-01    6.2673486137e-01
4408        -3.3923062285e-01    5.6946131685e-01
4409        -3.5302613144e-01    6.0760372114e-01
4410        -3.3852084829e-01    5.7778457648e-01
4411        -3.7578195357e-01    6.1472971156e-01
4412        -3.5106124188e-01    6.1234951900e-01
4413        -3.3570349521e-01    5.8394349498e-01
4414        -3.1583806977e-01    5.9995855942e-01
4415        -2.7962533444e-01    5.4715219965e-01
4416        -3.3079380402e-01    5.9837211293e-01
4417        -2.6673820798e-01    5.3506797117e-01
4418        -2.2881671764e-01    4.5530630657e-01
4419        -2.4500070072e-01    4.5585229630e-01
4420        -2.5305112343e-01    4.6818831962e-01
4421        -2.8787076340e-01    5.3065159443e-01
4422        -3.3172751315e-01    5.6288877319e-01
4423        -2.9770006446e-01    5.2138011488e-01
4424        -3.2907600296e-01    5.8017338661e-01
4425        -3.0108518798e-01    4.9350925351e-01
4426        -2.7830237548e-01    5.1894764484e-01
4427        -2.7401539998e-01    4.4790777947e-01
4428        -3.0846097165e-01    5.1976150517e-01
4429        -2.7388898935e-01    4.9189566155e-01
4430        -3.0569372156e-01    4.3350210027e-01
4431        -2.7063195036e-01    5.1628900823e-01
4432        -2.7178614734e-01    4.4619134694e-01
4433        -2.6362987999e-01    3.6767166122e-01
4434        -2.4948293408e-01    4.6735319486e-01
4435        -2.2236246076e-01    4.7901162172e-01
4436        -2.9966224973e-01    4.2711493336e-01
4437        -2.6885229214e-01    5.1215421115e-01
4438        -2.8569842249e-01    4.2305666188e-01
4439        -3.3828299112e-01    6.1369061371e-01
4440        -2.9035631811e-01    5.0960463974e-01
4441        -2.7140150302e-01    5.5005671256e-01
4442        -3.1433156853e-01    5.7465910317e-01
4443        -3.3483566376e-01    5.8227563092e-01
4444        -3.7370653353e-01    6.6093884747e-01
4445        -3.2735398531e-01    6.2326108582e-01
4446        -3.1609611821e-01    5.8866863548e-01
4447        -3.4581420238e-01    5.8944492180e-01
4448        -3.8527115289e-01    6.7884464019e-01
4449        -3.6536818758e-01    6.5603184794e-01
4450        -4.1091246803e-01    7.1278379427e-01
4451        -3.7244278196e-01    6.7161958814e-01
4452        -3.5131067857e-01    5.6729294789e-01
4453        -3.8337131831e-01    6.2627095073e-01
4454        -3.3953147308e-01    5.4850566390e-01
4455        -3.1847608793e-01    5.4897784266e-01
4456        -3.3923778939e-01    5.4148835201e-01
4457        -2.9172391058e-01    5.5569478265e-01
4458        -3.1775100953e-01    5.6320442797e-01
4459        -3.4566059812e-01    5.8329203599e-01
4460        -2.9142403810e-01    5.2800636532e-01
4461        -3.1770931559e-01    5.5158076419e-01
4462        -3.0803792445e-01    5.1797856211e-01
4463        -2.8655904892e-01    5.3983005395e-01
4464        -2.8795026162e-01    4.6844102792e-01
4465        -2.9054457873e-01    4.9339076642e-01
4466        -2.9072185652e-01    4.5755472537e-01
4467        -3.0382383111e-01    5.8749070299e-01
4468        -3.4410707977e-01    5.3738647572e-01
4469        -2.9801073263e-01    4.9003777098e-01
4470        -2.8960212939e-01    5.1242578953e-01
4471        -2.4980213035e-01    4.6708148024e-01
4472        -3.0938737499e-01    4.3483727168e-01
4473        -2.6683167052e-01    3.9470114370e-01
4474        -2.4669551475e-01    4.1150340988e-01
4475        -2.7581019490e-01    3.9543528194e-01
4476        -2.0035166225e-01    4.2674629881e-01
4477        -2.2421060787e-01    4.4891650995e-01
4478        -3.1497528566e-01    4.7386137808e-01
4479        -2.4661756207e-01    3.9162242849e-01
4480        -2.6755422273e-01    3.9391875379e-01
4481        -2.2894777268e-01    3.6939019845e-01
4482        -2.1579591631e-01    3.9561418533e-01
4483        -3.0445121549e-01    5.2973640045e-01
4484        -2.7483070225e-01    5.1126373492e-01
4485        -2.3152002799e-01    4.3526424127e-01
4486        -2.7723456545e-01    4.3639298684e-01
4487        -2.5418886297e-01    5.0497837124e-01
4488        -2.5778152280e-01    5.5433700264e-01
4489        -2.9130986409e-01    4.2576290827e-01
4490        -2.0984991846e-01    4.3081009191e-01
4491        -2.5006115691e-01    4.2026836308e-01
4492        -2.5599283020e-01    3.8281729836e-01
4493        -2.6836125386e-01    4.1274931476e-01
4494        -2.8909275527e-01    4.6988366060e-01
4495        -2.6433151922e-01    4.1122338685e-01
4496        -2.5955841358e-01    4.7015368384e-01
4497        -2.7972352645e-01    5.1663973678e-01
4498        -3.2895352547e-01    5.4262125482e-01
4499        -2.9181853164e-01    4.9646458412e-01
4500        -3.5040426774e-01    5.5952850691e-01
4501        -2.7357911047e-01    5.4741267590e-01
4502        -3.5033977655e-01    5.6939925841e-01
4503        -3.4202198816e-01    6.5061909737e-01
4504        -3.0175589771e-01    5.2151854111e-01
4505        -3.2564909676e-01    5.7032107454e-01
4506        -3.0951302417e-01    5.6564874143e-01
4507        -3.3652056382e-01    6.2118248066e-01
4508        -3.7180355705e-01    5.8734566524e-01
4509        -3.8326622274e-01    5.6128650512e-01
4510        -3.3022231542e-01    5.6624409755e-01
4511        -2.9859727068e-01    5.6074325059e-01
4512        -3.0485047640e-01    4.9001667148e-01
4513        -3.0850988561e-01    5.2732736149e-01
4514        -3.2154744762e-01    5.5164059693e-01
4515        -3.3902063339e-01    5.6926081661e-01
4516        -2.7492149352e-01    5.1526286263e-01
4517        -2.9054953033e-01    5.0893440078e-01
4518        -2.3389015159e-01    4.9082138420e-01
4519        -2.3975858720e-01    4.7629740802e-01
4520        -2.4552543019e-01    4.2895985102e-01
4521        -2.2984851517e-01    4.0370698591e-01
4522        -2.4866247143e-01    4.5876457052e-01
4523        -2.1392061089e-01    3.8523351913e-01
4524        -1.7463401578e-01    4.1899046955e-01
4525        -1.9450357853e-01    3.7697771036e-01
4526        -2.4652817437e-01    4.0367019734e-01
4527        -2.5349023185e-01    3.9964555954e-01
4528        -3.0743963954e-01    4.8629114379e-01
4529        -2.4541741620e-01    4.5138870918e-01
4530        -1.8532135391e-01    3.7129747662e-01
4531        -2.0930646249e-01    4.3890096261e-01
4532        -1.6676673977e-01    4.2124818691e-01
4533        -2.4420735749e-01    4.4184516890e-01
4534        -2.1860361449e-01    5.0893667382e-01
4535        -2.2911385911e-01    5.1386548389e-01
4536        -1.5654112133e-01    4.2071132786e-01
4537        -1.2166111522e-01    3.8419998195e-01
4538        -1.9872986806e-01    3.3349281702e-01
4539        -2.0108134931e-01    4.5940917653e-01
4540        -2.0709593809e-01    3.9999742496e-01
4541        -1.8252162471e-01    3.8926309402e-01
4542        -1.7450300973e-01    3.1749771296e-01
4543        -1.7398220678e-01    2.3215176747e-01
4544        -2.1933253135e-01    3.3995499315e-01
4545        -2.0189617502e-01    3.8007350407e-01
4546        -2.6105934708e-01    4.2815364546e-01
4547        -2.5366441595e-01    4.2655345199e-01
4548        -2.2068978911e-01    3.7929409999e-01
4549        -2.2381289942e-01    3.1798536487e-01
4550        -2.3860918402e-01    4.0904860561e-01
4551        -2.6160737980e-01    4.5594821111e-01
4552        -2.4251509993e-01    4.3554063541e-01
4553        -2.5957765068e-01    3.8140694507e-01
4554        -2.4039463528e-01    2.9220298026e-01
4555        -2.3312217764e-01    4.0513236441e-01
4556        -3.0916414131e-01    5.3272522922e-01
4557        -2.8801158375e-01    5.1047725151e-01
4558        -3.0403751014e-01    4.0859136839e-01
4559        -2.9921497453e-01    4.5953587544e-01
4560        -3.3950139050e-01    6.0060006198e-01
4561        -3.2239609661e-01    5.3820835493e-01
4562        -2.9610372114e-01    5.8638800158e-01
4563        -3.9058546962e-01    6.2539840225e-01
4564        -3.1720973073e-01    5.5955601806e-01
4565        -3.3620520947e-01    6.2181525730e-01
4566        -2.9306316805e-01    5.1170033214e-01
4567        -3.1155287380e-01    5.3152285317e-01
4568        -2.7204319930e-01    5.4011471655e-01
4569        -3.5658723775e-01    5.8415130157e-01
4570        -2.4228250169e-01    4.7335987693e-01
4571        -2.0162625305e-01    4.1702803505e-01
4572        -2.4383468987e-01    4.3993790756e-01
4573        -2.6731292514e-01    5.0668838032e-01
4574        -2.3799565964e-01    3.6838429087e-01
4575        -2.3582303969e-01    4.3020024872e-01
4576        -2.7082644888e-01    4.6699214913e-01
4577        -3.0701011270e-01    4.3630770753e-01
4578        -3.1380630183e-01    4.0410496531e-01
4579        -3.4658401046e-01    5.1288266483e-01
4580        -2.8814015301e-01    5.2610711212e-01
4581        -3.3911645829e-01    5.6154937149e-01
4582        -3.2615298757e-01    5.1900264819e-01
4583        -2.8102488785e-01    5.1440391114e-01
4584        -3.3762364931e-01    6.0024848775e-01
4585        -3.7188862599e-01    5.6492676639e-01
4586        -3.1216967203e-01    6.2070819811e-01
4587        -3.0239095466e-01    5.4713693963e-01
4588        -3.3764632690e-01    5.5178527865e-01
4589        -3.1751733099e-01    4.8483733372e-01
4590        -3.2927049864e-01    6.0790095340e-01
4591        -2.9863167226e-01    4.5304760203e-01
4592        -2.5053015479e-01    4.7146736805e-01
4593        -2.9599557244e-01    5.5578998278e-01
4594        -3.1231276842e-01    5.0464737412e-01
4595        -2.7354984667e-01    5.6301424403e-01
4596        -2.8352510733e-01    5.4623491953e-01
4597        -2.8873759477e-01    5.3206453527e-01
4598        -2.8449662127e-01    5.0320781849e-01
4599        -2.9510772288e-01    5.2579238619e-01
4600        -2.9733961705e-01    5.3065262066e-01
4601        -2.6458408511e-01    5.2636121849e-01
4602        -2.7201209501e-01    5.0888798591e-01
4603        -2.7895304278e-01    5.2506262886e-01
4604        -2.5550188173e-01    4.8768398390e-01
4605        -2.6316321930e-01    5.2262591791e-01
4606        -3.0416720615e-01    4.4497464687e-01
4607        -2.9852948933e-01    4.8708276440e-01
4608        -2.6842132377e-01    4.6491417323e-01
4609        -3.2537889153e-01    5.3369916050e-01
4610        -3.1422795204e-01    5.5397092866e-01
4611        -3.2081475435e-01    5.3620426530e-01
4612        -2.9790079257e-01    4.6395138003e-01
4613        -3.2764642303e-01    4.6660375382e-01
4614        -2.9921653506e-01    5.1347940541e-01
4615        -2.4551439281e-01    4.8167808616e-01
4616        -3.0214632186e-01    4.4528385178e-01
4617        -2.8682273491e-01    4.6271127651e-01
4618        -2.2716043269e-01    4.5825221514e-01
4619        -2.2480490158e-01    4.3635223823e-01
4620        -2.1918422265e-01    4.7322283204e-01
4621        -2.3813979609e-01    4.2067293890e-01
4622        -2.3262400318e-01    3.9856247666e-01
4623        -2.4119124751e-01    4.4662717405e-01
4624        -2.4528751932e-01    4.4530804440e-01
4625        -2.3992677292e-01    5.3168368088e-01
4626        -2.9254750105e-01    5.3312728488e-01
4627        -3.2289052727e-01    5.6786694864e-01
4628        -3.5133554026e-01    6.3151063658e-01
4629        -3.4106163040e-01    5.3773343790e-01
4630        -3.4797654319e-01    6.1318496345e-01
4631        -3.0148337055e-01    4.7598674771e-01
4632        -2.7672779287e-01    5.0283271630e-01
4633        -2.8724748130e-01    4.7320153269e-01
4634        -3.5660455429e-01    5.6068576587e-01
4635        -3.4458312565e-01    5.4805655785e-01
4636        -2.9116485436e-01    5.3359366637e-01
4637        -2.8569518509e-01    4.4781877970e-01
4638        -3.0356913495e-01    5.2299579644e-01
4639        -3.1070184348e-01    5.8172040374e-01
4640        -2.7755970177e-01    4.9086819760e-01
4641        -3.1633552913e-01    5.3673021425e-01
4642        -3.0778292490e-01    5.7265817846e-01
4643        -3.3933438730e-01    5.0948876726e-01
4644        -3.1125086041e-01    5.4451697886e-01
4645        -2.6234034841e-01    5.2543853178e-01
4646        -3.0170671107e-01    5.7518958929e-01
4647        -2.6223079206e-01    4.8394360111e-01
4648        -2.6455220759e-01    5.4754605508e-01
4649        -2.0066162263e-01    4.5061096274e-01
4650        -2.4436193857e-01    4.5245986880e-01
4651        -2.8491746028e-01    4.3902019204e-01
4652        -2.4581258147e-01    4.0495156821e-01
4653        -2.4648833204e-01    4.3845894669e-01
4654        -2.1573670891e-01    4.1858418878e-01
4655        -2.5640008866e-01    3.5225787792e-01
4656        -1.5704173662e-01    3.5122662217e-01
4657        -1.8691826486e-01    3.8537957850e-01
4658        -1.9558985317e-01    3.7346292310e-01
4659        -1.9642045468e-01    3.9518479484e-01
4660        -1.7260629680e-01    3.6207414515e-01
4661        -1.9035855542e-01    4.1004068053e-01
4662        -1.6154520074e-01    4.2283857659e-01
4663        -1.5170830825e-01    4.0288533670e-01
4664        -2.9716794160e-01    4.8937911001e-01
4665        -2.5120817817e-01    4.2123525582e-01
4666        -2.7297759652e-01    4.7801055117e-01
4667        -3.0443686919e-01    4.6402517330e-01
4668        -2.5692107398e-01    4.6578122530e-01
4669        -2.8823482729e-01    4.3837796476e-01
4670        -2.1722874649e-01    4.2958175371e-01
4671        -2.3460876824e-01    4.4627856063e-01
4672        -2.4710890714e-01    3.9147999017e-01
4673        -2.9257019085e-01    5.1707370281e-01
4674        -3.0065646492e-01    5.4222210636e-01
4675        -3.2278707844e-01    5.2011765305e-01
4676        -3.0868260648e-01    5.4243314026e-01
4677        -3.1335777897e-01    5.5050317414e-01
4678        -2.6881408087e-01    4.3839508602e-01
4679        -2.3028612657e-01    5.1065789856e-01
4680        -2.8825845947e-01    5.2197743572e-01
4681        -3.0086400873e-01    4.5744686444e-01
4682        -2.5972984097e-01    4.1496248749e-01
4683        -2.7255046265e-01    5.2118543540e-01
4684        -3.4761198412e-01    5.5214335829e-01
4685        -3.2371663964e-01    5.5615512294e-01
4686        -3.0440425649e-01    5.5288504818e-01
4687        -2.8565550905e-01    4.8377563470e-01
4688        -2.0644825950e-01    4.4195156248e-01
4689        -1.8995045426e-01    4.0696962453e-01
4690        -2.5912740250e-01    5.2471789465e-01
4691        -2.4140251734e-01    4.8185381706e-01
4692        -2.7099097626e-01    5.1535244112e-01
4693        -2.4919545143e-01    4.7791651022e-01
4694        -2.9004655637e-01    5.1109062977e-01
4695        -2.8894499366e-01    5.7318624139e-01
4696        -2.5998085833e-01    4.7955370714e-01
4697        -2.6504885967e-01    4.4811343630e-01
4698        -2.7618529747e-01    4.6624622659e-01
4699        -3.0815315605e-01    5.0467093214e-01
4700        -2.5553134346e-01    5.1814189808e-01
4701        -2.4897909939e-01    5.3528975836e-01
4702        -2.6024370268e-01    4.7113934712e-01
4703        -2.9238995293e-01    5.0095036750e-01
4704        -2.0561546039e-01    4.6183963372e-01
4705        -2.8795397343e-01    3.5518344328e-01
4706        -2.2148456700e-01    3.9368377571e-01
4707        -2.4589431878e-01    4.0366819514e-01
4708        -2.8883910565e-01    3.8539200516e-01
4709        -2.7783829886e-01    3.3699900728e-01
4710        -3.0035699560e-01    4.3395474835e-01
4711        -3.0143139314e-01    5.1334017477e-01
4712        -3.1581857865e-01    5.0777584754e-01
4713        -3.5677050491e-01    5.6115097687e-01
4714        -3.2727510713e-01    5.6522812089e-01
4715        -3.1218341000e-01    4.9343307105e-01
4716        -2.9880394905e-01    5.3407944362e-01
4717        -2.8648546012e-01    4.5387532464e-01
4718        -2.7906015544e-01    4.4314352946e-01
4719        -2.4786571003e-01    3.8869611529e-01
4720        -2.5144193924e-01    4.4145383580e-01
4721        -2.9393859712e-01    4.3839544040e-01
4722        -2.8552657339e-01    3.8988249449e-01
4723        -2.7281952109e-01    4.3696550114e-01
4724        -2.3913294956e-01    4.4149252004e-01
4725        -2.5324667528e-01    4.2888968844e-01
4726        -2.8012534895e-01    4.1977726114e-01
4727        -2.7944643430e-01    3.9641524029e-01
4728        -2.4653311822e-01    4.3589109546e-01
4729        -2.3079474760e-01    4.4597507450e-01
4730        -2.3322999043e-01    4.1343611227e-01
4731        -2.7116040012e-01    3.9669545646e-01
4732        -2.7283729023e-01    4.7412077073e-01
4733        -2.5521600306e-01    4.5375696456e-01
4734        -2.6669454196e-01    4.0392413730e-01
4735        -2.2519245777e-01    4.5868539763e-01
4736        -2.6592765005e-01    4.6239938088e-01
4737        -2.1150947620e-01    4.3190830070e-01
4738        -2.2483306135e-01    3.3428213548e-01
4739        -2.1998512174e-01    3.9186048670e-01
4740        -2.0273247302e-01    3.1839737043e-01
4741        -1.8258949335e-01    3.2143880091e-01
4742        -2.2952506055e-01    3.6757737009e-01
4743        -2.5611352343e-01    3.5215459917e-01
4744        -3.0249087569e-01    3.5018140187e-01
4745        -2.1524406642e-01    3.2375021392e-01
4746        -2.2891704203e-01    3.2437187404e-01
4747        -2.0718861378e-01    2.6762362387e-01
4748        -2.1232924434e-01    2.8762580396e-01
4749        -2.1673144765e-01    3.7191988196e-01
4750        -1.5077577673e-01    4.0856467510e-01
4751        -1.9790885122e-01    4.0784849535e-01
4752        -2.0882497222e-01    4.3942747196e-01
4753        -1.8026401138e-01    3.9397669522e-01
4754        -2.7776007988e-01    4.1205253160e-01
4755        -1.2380279127e-01    3.1940483789e-01
4756        -1.8831937093e-01    3.7679986441e-01
4757        -2.2814787548e-01    4.2099244378e-01
4758        -2.8385095031e-01    5.0376185188e-01
4759        -2.8003925891e-01    4.9125728388e-01
4760        -3.0663951777e-01    4.8247256828e-01
4761        -2.9759674329e-01    4.8640985112e-01
4762        -3.0448933477e-01    5.2363179878e-01
4763        -3.2821834199e-01    5.0237751589e-01
4764        -3.6693478740e-01    5.4911624606e-01
4765        -3.5717059056e-01    5.0876433924e-01
4766        -3.5319515222e-01    5.8627966054e-01
4767        -3.6170235864e-01    5.9553936146e-01
4768        -3.4108811208e-01    5.9235661764e-01
4769        -3.3455945073e-01    5.5681804347e-01
4770        -3.0428975076e-01    5.6562143818e-01
4771        -3.2753331788e-01    5.9987663615e-01
4772        -3.3725523507e-01    6.0982756072e-01
4773        -3.1002792934e-01    5.1844468977e-01
4774        -2.5211111889e-01    5.4982515388e-01
4775        -2.9810507572e-01    5.5980872258e-01
4776        -3.1222723223e-01    5.8107896456e-01
4777        -3.5870213439e-01    6.2265124823e-01
4778        -3.6978440805e-01    6.2960113224e-01
4779        -3.2284289630e-01    5.7914972274e-01
4780        -2.4744983687e-01    5.2513071277e-01
4781        -2.3054180774e-01    5.5525667239e-01
4782        -2.5161247720e-01    5.1719575534e-01
4783        -3.1523242275e-01    5.5562867120e-01
4784        -2.8192401001e-01    4.8358468419e-01
4785        -2.9814988578e-01    4.5617026600e-01
4786        -3.2413721721e-01    5.0628221354e-01
4787        -3.1083731967e-01    5.0687545318e-01
4788        -3.5492711430e-01    5.6372694156e-01
4789        -3.2580499291e-01    4.9758484712e-01
4790        -2.6708528553e-01    4.4814879868e-01
4791        -2.8140600979e-01    5.3560021114e-01
4792        -3.0598038558e-01    5.1864794041e-01
4793        -3.1605185557e-01    4.7503983669e-01
4794        -3.3654124262e-01    5.4877363371e-01
4795        -3.1360732465e-01    4.8652420750e-01
4796        -2.8927411738e-01    4.7328385098e-01
4797        -3.0606251093e-01    5.6153175221e-01
4798        -3.3447844817e-01    5.7151876646e-01
4799        -3.8225300200e-01    5.8322842005e-01
4800        -2.9301663654e-01    5.4850510613e-01
4801        -2.6243297424e-01    4.7386683336e-01
4802        -3.0361287704e-01    4.8108580044e-01
4803        -2.8455088434e-01    4.4949580304e-01
4804        -2.9301483494e-01    5.0706563356e-01
4805        -2.7800685504e-01    5.0584913914e-01
4806        -2.4777500582e-01    3.6646968249e-01
4807        -2.6534353399e-01    3.7250371175e-01
4808        -2.9345033038e-01    4.0995075611e-01
4809        -3.2270379626e-01    4.8502268517e-01
4810        -3.1449897449e-01    4.6229357519e-01
4811        -2.5709237293e-01    5.3304141182e-01
4812        -2.8129629163e-01    5.0211956666e-01
4813        -2.9771832516e-01    5.0607926276e-01
4814        -2.8037416105e-01    5.0853426509e-01
4815        -3.0486895867e-01    5.2136650241e-01
4816        -3.0851643361e-01    4.7932319204e-01
4817        -3.2056172335e-01    5.0375713189e-01
4818        -2.7641343759e-01    5.5381961409e-01
4819        -3.2504250304e-01    5.6531799161e-01
4820        -3.2870325812e-01    5.5935214442e-01
4821        -2.9741756513e-01    5.7140535796e-01
4822        -2.9356929965e-01    5.3368548245e-01
4823        -2.4151927941e-01    4.8936564394e-01
4824        -2.7988593531e-01    4.3065771742e-01
4825        -2.9103715891e-01    4.7636301290e-01
4826        -3.0244782082e-01    5.3448263683e-01
4827        -2.5738814490e-01    4.5297669138e-01
4828        -3.3215545637e-01    4.9927223701e-01
4829        -3.2596212350e-01    5.6166850082e-01
4830        -2.8818223503e-01    4.3746627058e-01
4831        -2.8786028785e-01    5.2069628503e-01
4832        -2.9455621769e-01    5.1432557717e-01
4833        -2.9971267343e-01    5.3034322540e-01
4834        -2.2937228735e-01    4.7920822086e-01
4835        -2.5930361205e-01    3.9104639489e-01
4836        -2.4092655509e-01    4.1758648397e-01
4837        -2.9240050856e-01    3.9166918165e-01
4838        -2.1274281574e-01    4.0557491449e-01
4839        -1.6102644753e-01    3.6103477846e-01
4840        -2.3936401358e-01    3.9231304772e-01
4841        -2.5775185902e-01    4.3634256281e-01
4842        -2.9885109895e-01    4.5479423407e-01
4843        -2.6872651171e-01    5.0628435987e-01
4844        -1.6832344860e-01    3.7554980119e-01
4845        -1.7109125057e-01    4.2281200018e-01
4846        -2.3582960886e-01    4.1554882345e-01
4847        -2.2776289894e-01    4.4742141444e-01
4848        -2.3795332190e-01    4.3418011862e-01
4849        -2.0846732895e-01    4.2895271680e-01
4850        -2.4971519661e-01    4.2555582514e-01
4851        -2.6145838218e-01    5.2828589213e-01
4852        -2.1395532143e-01    4.7479255117e-01
4853        -2.1164181147e-01    4.4029612388e-01
4854        -2.6853799305e-01    4.7164472023e-01
4855        -3.1998095539e-01    4.7264064985e-01
4856        -3.3803396124e-01    5.1040934476e-01
4857        -3.2345405917e-01    5.8108553812e-01
4858        -3.4897686555e-01    5.8141173182e-01
4859        -3.5761594754e-01    5.7390549905e-01
4860        -3.3259732655e-01    5.2883959836e-01
4861        -2.9863283454e-01    5.0794747965e-01
4862        -3.0773454088e-01    5.3965510834e-01
4863        -3.1284313602e-01    5.3354447231e-01
4864        -2.9312463765e-01    5.0911356143e-01
4865        -2.5194357474e-01    4.8402994212e-01
4866        -2.6671936427e-01    5.0130176832e-01
4867        -3.0051539690e-01    4.5048560123e-01
4868        -2.9970949888e-01    5.0300900977e-01
4869        -2.7892560679e-01    4.8755127529e-01
4870        -2.2358872621e-01    4.3425139250e-01
4871        -2.0463492628e-01    4.2159649342e-01
4872        -2.8718209270e-01    4.3073124245e-01
4873        -3.0366273166e-01    5.4494238870e-01
4874        -2.8147663603e-01    5.3805384596e-01
4875        -3.1240834682e-01    4.9403810181e-01
4876        -3.1056516128e-01    4.4507298038e-01
4877        -2.6304185133e-01    4.9871741044e-01
4878        -3.2246753988e-01    5.7426427711e-01
4879        -2.6833798551e-01    5.2693569974e-01
4880        -3.0360759419e-01    5.1450103113e-01
4881        -2.5176183334e-01    4.8822699773e-01
4882        -2.4996922842e-01    4.1060035453e-01
4883        -3.2169008917e-01    4.9843073441e-01
4884        -2.7300661432e-01    4.3411408818e-01
4885        -3.4211433549e-01    4.5877944201e-01
4886        -3.0630266197e-01    3.4638511742e-01
4887        -2.8035430261e-01    4.0919938849e-01
4888        -3.2916130628e-01    4.4763068893e-01
4889        -3.1660273881e-01    4.3726482540e-01
4890        -2.8890675416e-01    4.0536363568e-01
4891        -2.7033227025e-01    3.6590450391e-01
4892        -2.0411669396e-01    3.8295188663e-01
4893        -2.4043634023e-01    4.2322159698e-01
4894        -3.3471494039e-01    5.0318215442e-01
4895        -2.3367368847e-01    4.4893724282e-01
4896        -1.9995597994e-01    4.5007511587e-01
4897        -2.7312368239e-01    4.9755335396e-01
4898        -2.8385052046e-01    5.3556238507e-01
4899        -3.0386893590e-01    5.4617184500e-01
4900        -2.7816438282e-01    4.4475197147e-01
4901        -3.4560515780e-01    5.6831009285e-01
4902        -3.2649514339e-01    5.1274640575e-01
4903        -3.3016257441e-01    5.6737333920e-01
4904        -2.8766685991e-01    4.3726105463e-01
4905        -2.9260804431e-01    4.6458807211e-01
4906        -2.7764518763e-01    4.7354927383e-01
4907        -3.5091932982e-01    3.9743569470e-01
4908        -3.2987337582e-01    4.7029030093e-01
4909        -2.8941687144e-01    4.6247206509e-01
4910        -2.6685347378e-01    4.0794043640e-01
4911        -2.1702736939e-01    4.2906635894e-01
4912        -2.1227019345e-01    4.4427905825e-01
4913        -2.3443298521e-01    4.0246124228e-01
4914        -2.2625077878e-01    3.4805966980e-01
4915        -2.2780332339e-01    3.3622413891e-01
4916        -2.6422056806e-01    3.2550111806e-01
4917        -3.1201230881e-01    3.6909612732e-01
4918        -3.2216940910e-01    4.0374055059e-01
4919        -2.8973107065e-01    4.3782913742e-01
4920        -2.1960219112e-01    3.6283976021e-01
4921        -3.1127090895e-01    5.0068550312e-01
4922        -2.8610028481e-01    5.2107325223e-01
4923        -2.9974879155e-01    5.4667023242e-01
4924        -3.2014502924e-01    4.8927786745e-01
4925        -2.4342119869e-01    4.8151422854e-01
4926        -2.3476571844e-01    4.4940330567e-01
4927        -2.5000904159e-01    4.4033952260e-01
4928        -3.2144908937e-01    4.2274924152e-01
4929        -2.4016070728e-01    4.6780879342e-01
4930        -2.6679408595e-01    5.1150986010e-01
4931        -3.4583249468e-01    5.5278463543e-01
4932        -2.8533968476e-01    5.1071553783e-01
4933        -2.6910562543e-01    5.4006992228e-01
4934        -3.2558485282e-01    6.1082382393e-01
4935        -3.3732571071e-01    5.2366339779e-01
4936        -3.0754403094e-01    4.8201928064e-01
4937        -2.5888581730e-01    5.1788478063e-01
4938        -2.3992061624e-01    5.2992806683e-01
4939        -2.3399970031e-01    4.8126744667e-01
4940        -3.2981089014e-01    5.3398414761e-01
4941        -3.0737846638e-01    6.3924219580e-01
4942        -2.8084370472e-01    4.5889708066e-01
4943        -2.4898547734e-01    4.4475296437e-01
4944        -2.6326352816e-01    4.0702659252e-01
4945        -2.6272548904e-01    4.3021071304e-01
4946        -2.4929009572e-01    4.3308458055e-01
4947        -2.5735294222e-01    4.4283700848e-01
4948        -2.9456462348e-01    4.7212306919e-01
4949        -2.8126383229e-01    4.7913925041e-01
4950        -2.8161979337e-01    5.2461214995e-01
4951        -2.3085462692e-01    4.6566972742e-01
4952        -2.6555962641e-01    4.7815560910e-01
4953        -2.9594757660e-01    5.0062526992e-01
4954        -3.4508271774e-01    5.6441880963e-01
4955        -2.9027514253e-01    5.8731298994e-01
4956        -3.3389013686e-01    5.3303534602e-01
4957        -3.7328301352e-01    5.6262426722e-01
4958        -3.4961739202e-01    5.2454897555e-01
4959        -2.5812079713e-01    5.4494610127e-01
4960        -3.0152532009e-01    5.2147828164e-01
4961        -2.9193566786e-01    4.8521756335e-01
4962        -3.3782088564e-01    5.7806475737e-01
4963        -3.2921903628e-01    5.8116332864e-01
4964        -3.4212870254e-01    5.7781103568e-01
4965        -3.1607016035e-01    5.3344756912e-01
4966        -2.9869453061e-01    5.6727515661e-01
4967        -3.4093562712e-01    5.5700175442e-01
4968        -2.5670393019e-01    5.0555250718e-01
4969        -2.7741176719e-01    5.4109243181e-01
4970        -2.4240785297e-01    4.4253572570e-01
4971        -2.4946988946e-01    5.0575461961e-01
4972        -2.7611546250e-01    5.3661685599e-01
4973        -3.4920186634e-01    5.2492967504e-01
4974        -3.1252037647e-01    5.5162125371e-01
4975        -3.4471480045e-01    5.3797616211e-01
4976        -3.1316422630e-01    5.0494630939e-01
4977        -2.7813652947e-01    4.4574640519e-01
4978        -2.6910699210e-01    4.1074354566e-01
4979        -3.1769006338e-01    4.7200960108e-01
4980        -3.3859101894e-01    5.0225506748e-01
4981        -3.5076151075e-01    5.0439711342e-01
4982        -3.2892038325e-01    4.8113195401e-01
4983        -2.8396484289e-01    4.7056274715e-01
4984        -2.6542093454e-01    4.5890132047e-01
4985        -1.9702615873e-01    4.4497837173e-01
4986        -2.4764933386e-01    4.8475091418e-01
4987        -2.9045018265e-01    4.9345318108e-01
4988        -2.9999232116e-01    5.6512610343e-01
4989        -3.3926344503e-01    5.7010878779e-01
4990        -3.0920066639e-01    5.5644733269e-01
4991        -3.0459093744e-01    5.0874026906e-01
4992        -2.6975995877e-01    4.5559831501e-01
4993        -3.0042160346e-01    5.1800673305e-01
4994        -3.1629205209e-01    5.5557252317e-01
4995        -3.5710028675e-01    5.7517276878e-01
4996        -2.7797346194e-01    4.6851282299e-01
4997        -3.1713347992e-01    4.8595395669e-01
4998        -3.3169463777e-01    4.7659569859e-01
4999        -3.3297571672e-01    5.0034637604e-01
5000        -3.3373454119e-01    5.3161294403e-01
5001        -3.4397226878e-01    5.6820737046e-01
5002        -3.2273851491e-01    5.4434755202e-01
5003        -3.2047392732e-01    5.3688522292e-01
5004        -3.3020064918e-01    5.6055281451e-01
5005        -2.8853854945e-01    4.7489303276e-01
5006        -2.5979662616e-01    4.9448043095e-01
5007        -2.0922662877e-01    4.1280981995e-01
5008        -2.0373516323e-01    3.6404576734e-01
5009        -2.9640094916e-01    4.0219756804e-01
5010        -2.6142909383e-01    5.1881726806e-01
5011        -2.4444921159e-01    3.9083703334e-01
5012        -2.4020113660e-01    4.7176139850e-01
5013        -2.4627332740e-01    4.8956235231e-01
5014        -2.6835964486e-01    4.3963439576e-01
5015        -2.2711332105e-01    4.1739263617e-01
5016        -3.1044921921e-01    5.0118446162e-01
5017        -3.0848737671e-01    4.4852563433e-01
5018        -3.1750466061e-01    5.3289331643e-01
5019        -3.1621089588e-01    4.9667045893e-01
5020        -3.0088252110e-01    5.0275070440e-01
5021        -2.5043821449e-01    4.3925184003e-01
5022        -3.1890588188e-01    4.7873221106e-01
5023        -3.1670387386e-01    5.3251165848e-01
5024        -3.3180644131e-01    5.8966923961e-01
5025        -3.3616003609e-01    5.8952818269e-01
5026        -3.3653348226e-01    5.7050583306e-01
5027        -3.3160444108e-01    5.2766169645e-01
5028        -3.0867620267e-01    4.9636885115e-01
5029        -3.3386725395e-01    4.3294148884e-01
5030        -2.8229220658e-01    4.9237325675e-01
5031        -3.1882829843e-01    5.6271547586e-01
5032        -2.9893013082e-01    5.5866551910e-01
5033        -3.5306160955e-01    5.7159275807e-01
5034        -2.6878182883e-01    5.5790757241e-01
5035        -3.2515334333e-01    5.0917020459e-01
5036        -3.1163533571e-01    5.4442128193e-01
5037        -2.9767490665e-01    5.7433857233e-01
5038        -2.9169132077e-01    5.2756900836e-01
5039        -3.2425085345e-01    5.5686009754e-01
5040        -3.0516158691e-01    5.6548525897e-01
5041        -2.9569003555e-01    4.7841478184e-01
5042        -2.4297816503e-01    4.2972891892e-01
5043        -2.0500507415e-01    4.4109548545e-01
5044        -1.9743611781e-01    3.8946698719e-01
5045        -2.6232922517e-01    4.5624790063e-01
5046        -2.3178438978e-01    4.7018100902e-01
5047        -2.2863020799e-01    4.8239780551e-01
5048        -2.6252362961e-01    5.4449129466e-01
5049        -2.6482313833e-01    5.1815117867e-01
5050        -3.0624156280e-01    5.4689169591e-01
5051        -2.8123605411e-01    4.6546317900e-01
5052        -2.8020614957e-01    4.8174519679e-01
5053        -2.0191304165e-01    4.0475117568e-01
5054        -2.4737411404e-01    4.3985167931e-01
5055        -2.7850849652e-01    5.0319197799e-01
5056        -2.2028245646e-01    4.8986522074e-01
5057        -2.2187022003e-01    4.9907466662e-01
5058        -3.1013971408e-01    5.6012518085e-01
5059        -2.9045803278e-01    5.5715764899e-01
5060        -2.7312955662e-01    5.0697020678e-01
5061        -2.6032895122e-01    4.4769078599e-01
5062        -2.7665239923e-01    4.7655833290e-01
5063        -2.5746809828e-01    4.4889034143e-01
5064        -2.3057252070e-01    4.4572648748e-01
5065        -3.1469582120e-01    5.4606415485e-01
5066        -3.0696357560e-01    4.6887184084e-01
5067        -3.2875573016e-01    5.0388786569e-01
5068        -2.9551646954e-01    4.4914117953e-01
5069        -2.7729099610e-01    4.2795131147e-01
5070        -2.7022637567e-01    4.2884422563e-01
5071        -3.1764249841e-01    4.7503959590e-01
5072        -2.9111094776e-01    5.4062647306e-01
5073        -2.8800885267e-01    5.4333032946e-01
5074        -3.6322955305e-01    5.9515617085e-01
5075        -3.1770963666e-01    5.7556418631e-01
5076        -3.1624402841e-01    6.0421621758e-01
5077        -3.5888671628e-01    5.7200907081e-01
5078        -3.1416064401e-01    5.0297120056e-01
5079        -3.4624595529e-01    5.0352779337e-01
5080        -2.9156776917e-01    5.2728018626e-01
5081        -2.7980588056e-01    4.6815850299e-01
5082        -2.4810886543e-01    3.6428725398e-01
5083        -2.4940425434e-01    4.0072716965e-01
5084        -2.3003484556e-01    4.2729640862e-01
5085        -2.3788959183e-01    4.7063344427e-01
5086        -2.6755444183e-01    5.0683149518e-01
5087        -2.6714714359e-01    5.0965386991e-01
5088        -2.8143751926e-01    5.1394115317e-01
5089        -3.0010063227e-01    4.9384555722e-01
5090        -3.2952364331e-01    5.0605489709e-01
5091        -2.6954257975e-01    4.5271315252e-01
5092        -2.0195541803e-01    4.1219466274e-01
5093        -2.1175547066e-01    4.1214980451e-01
5094        -2.6602252852e-01    3.7599522946e-01
5095        -3.2091443272e-01    4.1727705005e-01
5096        -3.0368028909e-01    4.0579356286e-01
5097        -2.7542307242e-01    5.3856178195e-01
5098        -3.0670754089e-01    5.1874019677e-01
5099        -3.2763403431e-01    5.8154185929e-01
5100        -3.1275509570e-01    5.4973567427e-01
5101        -3.1056051825e-01    5.0850972017e-01
5102        -3.2410811829e-01    4.3763813235e-01
5103        -2.8695165253e-01    5.0964369198e-01
5104        -3.1558979798e-01    5.5328826612e-01
5105        -2.0978057250e-01    4.5278292218e-01
5106        -2.5966577702e-01    4.9258852934e-01
5107        -2.4712182949e-01    3.9861167255e-01
5108        -3.0933837940e-01    4.2490389878e-01
5109        -2.5502751361e-01    4.2458863472e-01
5110        -2.2230125824e-01    3.9473003288e-01
5111        -1.5908845227e-01    3.1567582730e-01
5112        -2.3828906683e-01    3.2967632068e-01
5113        -2.5392419947e-01    3.2086175330e-01
5114        -2.1319988593e-01    3.5189487811e-01
5115        -2.7219962184e-01    4.3002632794e-01
5116        -2.8531950562e-01    4.8322746370e-01
5117        -2.7116087004e-01    4.6356397638e-01
5118        -3.0497677614e-01    4.8186361220e-01
5119        -2.7999560194e-01    5.5658026278e-01
5120        -3.7497788093e-01    6.4191430857e-01
5121        -3.5131449894e-01    6.3305119042e-01
5122        -3.2184280551e-01    6.0185411555e-01
5123        -3.1201250482e-01    5.3365254901e-01
5124        -3.4848187864e-01    5.9999061271e-01
5125        -2.9160561775e-01    5.2478807706e-01
5126        -3.1114308270e-01    5.5417410327e-01
5127        -3.1646899287e-01    6.0943754221e-01
5128        -3.3288521116e-01    5.7240159693e-01
5129        -3.3035304587e-01    6.3478329533e-01
5130        -2.8883781469e-01    5.3294061081e-01
5131        -2.7159232600e-01    4.7408512344e-01
5132        -2.8874483589e-01    4.8621354341e-01
5133        -3.1657546121e-01    5.4011920324e-01
5134        -3.2410099295e-01    5.1383464256e-01
5135        -4.0398372653e-01    5.5727056233e-01
5136        -2.9868157640e-01    5.3686539872e-01
5137        -2.6220938250e-01    5.3696600158e-01
5138        -3.1809333635e-01    4.6894046321e-01
5139        -2.4882753458e-01    4.8630783632e-01
5140        -2.7517683136e-01    5.7472531768e-01
5141        -2.8504929775e-01    5.0377278022e-01
5142        -2.9850810450e-01    5.5698033531e-01
5143        -3.1698091516e-01    4.8958017931e-01
5144        -2.7371297737e-01    4.4279882571e-01
5145        -2.6174822664e-01    4.1594893805e-01
5146        -2.5764781883e-01    4.6129892626e-01
5147        -2.7399620088e-01    4.6645845478e-01
5148        -2.7837691186e-01    4.4077007513e-01
5149        -2.8099184840e-01    4.7028323615e-01
5150        -2.6634781852e-01    4.4203113954e-01
5151        -2.6505423393e-01    4.7670088542e-01
5152        -2.6454224716e-01    4.2870362606e-01
5153        -2.6149179020e-01    4.8442994020e-01
5154        -3.3891688435e-01    5.9136997295e-01
5155        -2.8368731358e-01    5.2945023234e-01
5156        -2.9185302857e-01    5.7236824123e-01
5157        -3.8674778679e-01    5.9764423665e-01
5158        -3.7572824304e-01    5.7085645553e-01
5159        -3.0066821668e-01    4.6804301567e-01
5160        -2.3794292749e-01    4.0061757263e-01
5161        -2.6680547198e-01    4.7874000873e-01
5162        -2.7416941827e-01    3.9912829416e-01
5163        -2.7006831622e-01    4.4787500539e-01
5164        -3.0395711302e-01    4.8530934093e-01
5165        -2.7937306027e-01    4.9583505992e-01
5166        -3.0030905889e-01    5.3546959461e-01
5167        -2.5561549725e-01    4.7425391035e-01
5168        -2.9652778383e-01    4.9536892618e-01
5169        -3.1166805738e-01    5.7784564550e-01
5170        -3.5087468055e-01    6.3580367294e-01
5171        -3.4218242814e-01    5.7816762461e-01
5172        -3.0887000808e-01    5.4005270810e-01
5173        -2.8556259272e-01    4.7200430646e-01
5174        -3.1881471551e-01    5.3041627100e-01
5175        -3.1617840016e-01    5.1555064838e-01
5176        -3.4715419867e-01    6.0135043977e-01
5177        -3.4430579508e-01    6.1411556505e-01
5178        -3.1702759341e-01    5.9744270817e-01
5179        -3.6148160045e-01    5.6168745542e-01
5180        -3.0771396647e-01    5.8676658109e-01
5181        -3.6180384498e-01    6.1267097042e-01
5182        -3.0873470496e-01    5.4606426503e-01
5183        -3.2524107156e-01    5.6438382089e-01
5184        -3.0177235707e-01    5.1806105016e-01
5185        -3.7336403692e-01    6.0652142558e-01
5186        -2.9876722963e-01    5.8103146442e-01
5187        -3.0870658009e-01    5.5609370877e-01
5188        -3.1912467619e-01    5.9308708276e-01
5189        -2.8962329438e-01    5.5971175869e-01
5190        -2.4172323548e-01    4.8213250987e-01
5191        -1.9601302452e-01    3.6863705933e-01
5192        -2.2835638683e-01    3.9772652638e-01
5193        -2.8707053233e-01    4.1291104649e-01
5194        -2.1387620261e-01    4.1487061232e-01
5195        -2.3291911812e-01    4.1144235053e-01
5196        -2.4254341117e-01    3.9963258954e-01
5197        -2.6646990874e-01    5.1325185959e-01
5198        -2.8778559801e-01    4.8394709419e-01
5199        -3.4838195630e-01    4.9588852167e-01
5200        -3.5471229963e-01    5.4180893925e-01
5201        -3.4328617384e-01    6.1923904229e-01
5202        -2.8417546611e-01    5.2648288750e-01
5203        -3.5699684711e-01    5.3662026576e-01
5204        -3.0531129153e-01    5.8902912570e-01
5205        -3.1906797874e-01    5.4881814552e-01
5206        -3.4100963847e-01    5.5204081635e-01
5207        -3.1837337504e-01    4.7863808131e-01
5208        -2.8853899930e-01    5.4223438864e-01
5209        -2.9580659005e-01    5.1251013397e-01
5210        -3.2264744680e-01    5.0064300856e-01
5211        -2.6581547852e-01    4.9540044705e-01
5212        -3.0659980707e-01    5.3588505816e-01
5213        -3.0988850536e-01    5.3420023636e-01
5214        -2.8705351214e-01    5.1211178583e-01
5215        -2.8828759987e-01    4.4332383130e-01
5216        -2.5077137150e-01    4.1253483501e-01
5217        -3.0887829894e-01    4.5881223251e-01
5218        -2.9077276941e-01    4.1431585061e-01
5219        -2.4107650002e-01    3.8735686634e-01
5220        -2.6232861414e-01    4.1154089428e-01
5221        -2.0104424956e-01    4.2115243689e-01
5222        -2.3102820185e-01    4.4165477579e-01
5223        -2.5155844204e-01    4.6967742469e-01
5224        -2.6836452054e-01    5.0646526591e-01
5225        -2.7693859716e-01    4.9143721013e-01
5226        -3.0322891986e-01    4.8467561629e-01
5227        -3.3617112754e-01    5.3435752293e-01
5228        -2.7345067764e-01    4.1085058596e-01
5229        -3.1499238496e-01    5.0462594319e-01
5230        -3.2102931119e-01    5.3275094893e-01
5231        -3.1810475970e-01    5.0366904936e-01
5232        -3.1540015492e-01    4.7668204030e-01
5233        -3.3123066901e-01    4.8620221332e-01
5234        -2.7505765489e-01    4.6971535497e-01
5235        -2.8936699438e-01    5.2321418154e-01
5236        -2.8652294105e-01    5.2223255192e-01
5237        -2.9151873004e-01    5.1184287530e-01
5238        -2.5407187619e-01    4.7706692217e-01
5239        -2.8182383400e-01    4.7041480650e-01
5240        -2.8841950385e-01    4.2348734472e-01
5241        -2.3525641930e-01    4.4084218785e-01
5242        -2.9576855329e-01    4.8777263785e-01
5243        -2.8991031357e-01    4.9874916443e-01
5244        -2.8366201962e-01    4.9183022097e-01
5245        -3.2847330539e-01    4.7349958028e-01
5246        -2.6761892687e-01    4.8550558025e-01
5247        -2.7718401030e-01    5.0202531387e-01
5248        -2.7664217959e-01    5.3160183568e-01
5249        -2.4461002412e-01    4.9649882957e-01
5250        -3.3170816416e-01    5.4828991579e-01
5251        -3.3124995328e-01    5.7461192065e-01
5252        -3.6924824058e-01    6.3589127163e-01
5253        -3.2439727785e-01    5.9346240027e-01
5254        -3.0973127492e-01    5.5436006504e-01
5255        -2.8532408897e-01    4.9843960142e-01
5256        -2.1044864878e-01    3.9222930696e-01
5257        -2.8473644587e-01    4.5615080333e-01
5258        -3.0936445133e-01    4.6133896128e-01
5259        -3.0764897383e-01    4.8812350814e-01
5260        -2.5277028596e-01    4.3347576956e-01
5261        -1.7203657419e-01    3.7973522486e-01
5262        -2.1223393720e-01    3.5893115786e-01
5263        -2.7011501893e-01    4.5255665679e-01
5264        -2.4103673094e-01    3.9389671515e-01
5265        -2.3368452729e-01    4.5767073627e-01
5266        -2.5198982234e-01    4.2802146361e-01
5267        -2.4600190467e-01    4.2965342937e-01
5268        -2.5226200693e-01    4.8591035170e-01
5269        -2.8798267587e-01    5.1810831285e-01
5270        -3.1843706869e-01    5.8391193725e-01
5271        -3.5077498076e-01    5.2032797745e-01
5272        -2.2110349783e-01    4.4681062710e-01
5273        -1.6767591427e-01    4.8220520792e-01
5274        -1.7159757484e-01    4.0179073852e-01
5275        -2.2031876490e-01    4.7216305695e-01
5276        -2.3924718945e-01    4.9582992382e-01
5277        -2.5071751938e-01    4.1433768885e-01
5278        -2.2875643972e-01    4.7748005592e-01
5279        -3.2049837788e-01    5.1635151671e-01
5280        -2.2876769868e-01    5.0426080508e-01
5281        -2.3061959712e-01    4.8736549959e-01
5282        -2.2792331457e-01    5.2378256695e-01
5283        -2.5969274121e-01    5.3587086353e-01
5284        -3.0726837383e-01    5.2685562993e-01
5285        -3.4049990143e-01    5.3981945370e-01
5286        -3.7544544742e-01    6.1756707180e-01
5287        -3.7315086964e-01    6.3604332815e-01
5288        -3.3400641442e-01    6.1183604004e-01
5289        -3.2832084824e-01    5.7122220388e-01
5290        -3.6601851066e-01    5.9741617769e-01
5291        -3.1093802194e-01    5.9569298878e-01
5292        -2.7711374599e-01    5.8409443389e-01
5293        -3.2165714224e-01    6.1467901562e-01
5294        -3.3366691765e-01    6.1987769025e-01
5295        -3.6972450308e-01    5.6456164126e-01
5296        -3.0801319370e-01    5.8992672036e-01
5297        -3.2330778643e-01    5.7940461238e-01
5298        -2.8534100521e-01    5.0941671689e-01
5299        -2.5754777199e-01    5.2737086310e-01
5300        -3.0979388845e-01    5.1361586698e-01
5301        -3.2439836059e-01    5.0390273144e-01
5302        -3.2260189656e-01    5.0805146955e-01
5303        -2.9919375570e-01    4.6123112420e-01
5304        -2.9084567350e-01    4.4875417179e-01
5305        -3.0592913266e-01    4.0376886006e-01
5306        -2.7481853329e-01    4.6637587743e-01
5307        -2.8193760281e-01    4.4735559409e-01
5308        -2.8519426289e-01    4.1413563543e-01
5309        -2.8199080808e-01    4.4825838632e-01
5310        -2.2309109930e-01    4.0303038212e-01
5311        -2.3269578877e-01    3.7376890178e-01
5312        -2.1764051820e-01    3.6687509885e-01
5313        -1.9087514177e-01    3.8297607705e-01
5314        -2.1975270915e-01    3.0071903056e-01
5315        -2.9911918279e-01    4.3677637162e-01
5316        -2.4616611486e-01    4.2582168836e-01
5317        -2.6668600055e-01    3.6295479043e-01
5318        -2.6526823757e-01    3.8199220906e-01
5319        -3.1727917198e-01    4.4849328416e-01
5320        -3.0345029939e-01    4.3919301588e-01
5321        -2.9073199310e-01    4.4601015047e-01
5322        -2.8311083829e-01    3.9450291085e-01
5323        -2.8948331039e-01    4.4185528209e-01
5324        -2.9149610637e-01    4.5938161047e-01
5325        -2.3284035021e-01    4.6749764517e-01
5326        -2.8000846987e-01    4.2722731769e-01
5327        -2.1463495210e-01    4.1169988458e-01
5328        -2.7963988611e-01    5.3539998485e-01
5329        -3.1831245924e-01    4.9481055617e-01
5330        -2.9421960848e-01    5.6040212636e-01
5331        -2.7221130806e-01    5.0446734299e-01
5332        -2.9569272602e-01    4.8801753934e-01
5333        -2.9560253967e-01    4.9249118045e-01
5334        -2.3506846872e-01    4.8316545156e-01
5335        -3.1380456770e-01    5.4255009684e-01
5336        -3.7337727730e-01    5.8144097001e-01
5337        -3.1695891301e-01    5.4169613186e-01
5338        -2.8071846955e-01    5.0570077977e-01
5339        -3.4048225106e-01    5.3670280671e-01
5340        -3.3916507597e-01    5.4751212887e-01
5341        -3.1742742898e-01    5.3112077190e-01
5342        -3.3822838037e-01    5.1782677809e-01
5343        -2.8767477433e-01    5.4570076967e-01
5344        -2.9860261678e-01    5.7120481036e-01
5345        -3.3303880881e-01    6.0462385833e-01
5346        -3.2452780158e-01    5.7148160241e-01
5347        -3.2985506025e-01    5.9661921756e-01
5348        -3.5282327955e-01    5.3171378716e-01
5349        -3.2585182254e-01    5.0469865320e-01
5350        -3.1105586072e-01    5.2835851455e-01
5351        -3.4085048962e-01    6.0396354045e-01
5352        -3.4910106247e-01    6.4297259693e-01
5353        -3.4250227644e-01    5.9666167167e-01
5354        -3.0961918319e-01    5.0406029965e-01
5355        -3.2161088181e-01    4.9799215809e-01
5356        -3.1376095025e-01    5.3023404690e-01
5357        -2.7847803997e-01    4.9484336648e-01
5358        -2.8051849031e-01    4.9329451790e-01
5359        -3.1025940049e-01    4.6708551248e-01
5360        -2.9513692899e-01    4.4848595553e-01
5361        -3.0744701390e-01    4.5611816683e-01
5362        -2.9100480241e-01    4.0404788093e-01
5363        -2.7691942027e-01    4.2362621737e-01
5364        -2.1262806911e-01    4.3734174674e-01
5365        -2.3041292682e-01    4.0631327749e-01
5366        -1.4345822601e-01    3.5706930674e-01
5367        -2.4169988195e-01    3.8271431255e-01
5368        -2.3967085248e-01    4.3758213364e-01
5369        -2.6960478705e-01    4.3055157467e-01
5370        -2.9720263927e-01    4.5831719171e-01
5371        -2.7285693210e-01    4.8495946312e-01
5372        -2.2907697803e-01    3.8669677125e-01
5373        -2.4521424684e-01    4.4039733502e-01
5374        -2.4589373366e-01    4.5514667416e-01
5375        -2.7335587347e-01    5.5348668996e-01
5376        -2.9794552900e-01    4.9895649984e-01
5377        -3.2186886344e-01    4.6164914843e-01
5378        -2.4894762229e-01    4.7841682868e-01
5379        -2.0513380871e-01    3.6762040436e-01
5380        -2.2214543449e-01    3.9091914114e-01
5381        -2.3160423048e-01    4.1893783204e-01
5382        -2.2131294964e-01    4.5240080514e-01
5383        -2.6470537502e-01    4.0571130481e-01
5384        -2.6587899415e-01    4.5947541492e-01
5385        -2.7795712443e-01    5.5288356711e-01
5386        -3.2578762638e-01    4.5280642997e-01
5387        -3.0987042769e-01    5.2781287671e-01
5388        -3.4087408197e-01    5.1413897472e-01
5389        -2.3903397854e-01    5.5584333218e-01
5390        -2.5576314132e-01    4.8588908590e-01
5391        -2.6853674991e-01    5.1833730284e-01
5392        -2.2968102972e-01    4.5136214983e-01
5393        -2.3674585800e-01    4.8688788180e-01
5394        -2.7670560632e-01    4.8122781131e-01
5395        -2.3289705582e-01    4.1904018894e-01
5396        -2.5080476708e-01    4.4741289706e-01
5397        -2.5565822996e-01    3.5972376745e-01
5398        -3.1372463176e-01    5.2561910508e-01
5399        -3.1217820448e-01    5.0645659169e-01
5400        -3.2744213105e-01    5.9026485014e-01
5401        -3.3842531384e-01    5.7838753260e-01
5402        -2.7596349364e-01    5.8240160016e-01
5403        -2.8399514248e-01    5.5223784511e-01
5404        -3.1322755464e-01    5.4474915052e-01
5405        -2.3751254826e-01    4.7443517518e-01
5406        -2.8752613380e-01    4.8801038359e-01
5407        -2.7936874066e-01    4.0111185017e-01
5408        -2.3967751616e-01    4.6236094910e-01
5409        -3.0025998336e-01    4.7590960383e-01
5410        -2.9846923952e-01    4.8015904215e-01
5411        -3.2020325428e-01    5.6928020130e-01
5412        -3.0511599059e-01    4.8152079477e-01
5413        -3.0619961849e-01    5.7887319715e-01
5414        -3.3460822335e-01    6.1649730005e-01
5415        -3.7005255113e-01    6.4132523209e-01
5416        -3.3203388200e-01    6.1337574277e-01
5417        -3.6275996767e-01    5.4764978020e-01
5418        -3.3339785595e-01    5.3758561238e-01
5419        -3.0098143984e-01    5.1998425433e-01
5420        -3.6659611092e-01    6.3026061779e-01
5421        -3.7876071958e-01    5.7430387844e-01
5422        -3.6808543462e-01    5.7718574132e-01
5423        -3.1433849666e-01    5.1036713763e-01
5424        -3.6047983495e-01    6.1477657897e-01
5425        -3.6843244389e-01    6.0561886526e-01
5426        -3.2200059306e-01    6.0350398817e-01
5427        -3.4596960788e-01    6.3583665244e-01
5428        -2.3431184310e-01    4.5140678445e-01
5429        -3.0061681592e-01    4.9444333812e-01
5430        -3.0271430447e-01    5.3655464532e-01
5431        -3.3604684765e-01    5.8719323866e-01
5432        -3.5136048179e-01    6.1424751195e-01
5433        -3.3017529136e-01    5.7343527786e-01
5434        -3.7067329726e-01    5.7309010624e-01
5435        -3.4255728161e-01    6.2007577015e-01
5436        -3.5541018596e-01    6.5974620630e-01
5437        -3.3423094084e-01    6.2775110163e-01
5438        -3.4525549736e-01    5.8720130142e-01
5439        -3.1231791511e-01    6.1477798585e-01
5440        -2.7273437559e-01    5.0729207510e-01
5441        -2.4997352084e-01    4.5732155575e-01
5442        -2.7480869332e-01    5.2654228164e-01
5443        -2.8320854159e-01    5.3266044789e-01
5444        -2.7192692697e-01    4.2840038734e-01
5445        -3.1512860936e-01    4.8447275602e-01
5446        -2.9183347834e-01    3.9397987610e-01
5447        -2.7752247747e-01    4.4885084949e-01
5448        -2.6717084955e-01    4.4471816047e-01
5449        -3.2264341799e-01    5.8214308188e-01
5450        -3.0730245727e-01    5.3987492258e-01
5451        -3.0885032064e-01    5.0560411479e-01
5452        -3.1436448905e-01    4.9169950748e-01
5453        -3.2941046463e-01    4.9462159512e-01
5454        -2.7473325929e-01    4.5489734897e-01
5455        -2.7750065646e-01    4.4258772017e-01
5456        -2.0970579807e-01    4.1807581667e-01
5457        -2.2285951911e-01    4.3753349538e-01
5458        -2.2345114050e-01    4.9990154001e-01
5459        -1.7937308607e-01    4.4257536380e-01
5460        -2.1521985559e-01    4.1489670641e-01
5461        -2.5018609774e-01    4.9358899846e-01
5462        -2.1833706071e-01    4.5617466871e-01
5463        -2.1727267618e-01    4.1287047611e-01
5464        -2.6617378474e-01    4.5803060256e-01
5465        -2.6068106344e-01    4.3254695381e-01
5466        -2.1336293884e-01    4.0052736223e-01
5467        -3.1815097419e-01    4.6055580833e-01
5468        -3.1161142567e-01    5.1957035908e-01
5469        -2.9778364020e-01    4.5534907453e-01
5470        -3.2360008512e-01    5.2008035539e-01
5471        -3.2004303095e-01    4.8625657169e-01
5472        -2.7604482129e-01    4.3149056556e-01
5473        -2.9405003079e-01    4.8175947649e-01
5474        -2.9869294438e-01    5.0010462527e-01
5475        -2.9639976634e-01    4.6455637085e-01
5476        -2.7103916904e-01    4.9854864548e-01
5477        -2.5623750807e-01    4.9332877295e-01
5478        -3.0141078911e-01    5.8823246373e-01
5479        -2.6398101983e-01    4.7031821930e-01
5480        -2.4912745287e-01    4.3578131394e-01
5481        -2.0756340078e-01    4.2256032722e-01
5482        -2.4689509677e-01    4.2902492048e-01
5483        -2.4503567530e-01    3.8516146696e-01
5484        -2.4440226771e-01    4.0937367461e-01
5485        -1.4135922616e-01    2.9069887558e-01
5486        -1.9682182778e-01    3.1675536074e-01
5487        -1.5710279234e-01    3.5229474101e-01
5488        -1.7925226001e-01    3.6734284556e-01
5489        -2.2753414818e-01    3.8805180215e-01
5490        -2.3066237271e-01    3.2499595478e-01
5491        -1.7816154594e-01    3.3095144115e-01
5492        -2.1528650203e-01    3.9701825941e-01
5493        -2.5172334708e-01    4.8231914410e-01
5494        -2.4089769223e-01    4.4935049285e-01
5495        -3.0323060830e-01    4.5702014489e-01
5496        -2.9608217132e-01    4.3919495199e-01
5497        -2.8513944417e-01    4.9602566702e-01
5498        -2.5162668896e-01    4.7740411407e-01
5499        -3.2099591012e-01    4.9757749421e-01
5500        -2.5747119474e-01    4.4688022862e-01
5501        -3.2471851428e-01    5.0763356949e-01
5502        -3.6632594714e-01    5.6621041297e-01
5503        -3.1621823870e-01    5.1827095967e-01
5504        -3.0145636520e-01    4.4969024360e-01
5505        -2.3642440743e-01    5.5549356167e-01
5506        -2.4602950124e-01    4.9693750547e-01
5507        -2.9249790341e-01    4.7178814973e-01
5508        -2.5143955112e-01    4.7750762896e-01
5509        -2.6399500595e-01    4.9565412956e-01
5510        -3.0242129775e-01    5.3708063555e-01
5511        -2.8778758258e-01    5.5230694894e-01
5512        -2.9862363188e-01    5.3928727460e-01
5513        -2.8872050047e-01    5.7144604410e-01
5514        -2.3013509847e-01    5.0241558383e-01
5515        -2.4729103772e-01    4.6731102530e-01
5516        -2.6608372185e-01    4.5240581298e-01
5517        -3.0916878557e-01    5.0210655495e-01
5518        -3.1813696300e-01    5.3059631437e-01
5519        -3.3562306702e-01    4.6217029739e-01
5520        -2.5576043449e-01    4.2398174605e-01
5521        -2.6265420396e-01    4.8593793928e-01
5522        -3.0740079291e-01    4.7227717468e-01
5523        -3.0091855435e-01    5.1001044897e-01
5524        -2.5741625578e-01    4.7354338498e-01
5525        -3.0502997169e-01    5.3207256864e-01
5526        -3.0106831264e-01    5.2308949024e-01
5527        -3.1553061122e-01    6.0938804465e-01
5528        -3.8525630294e-01    6.2064254478e-01
5529        -3.3610463569e-01    5.8845912704e-01
5530        -3.0002490310e-01    5.3856123737e-01
5531        -3.2282622002e-01    4.9719357783e-01
5532        -3.9262593252e-01    5.9775638937e-01
5533        -3.6227864244e-01    5.4940601041e-01
5534        -3.4824376380e-01    5.0203589827e-01
5535        -3.1531980890e-01    4.8843099015e-01
5536        -2.2752413617e-01    3.6973462411e-01
5537        -2.0890643901e-01    3.6122823500e-01
5538        -2.5734782437e-01    4.8097517308e-01
5539        -2.5332196187e-01    4.8486820299e-01
5540        -2.8227787077e-01    4.4064083097e-01
5541        -3.3121068100e-01    4.7290416901e-01
5542        -2.7146508190e-01    4.0649382141e-01
5543        -3.2680938791e-01    4.9322152799e-01
5544        -2.3688249838e-01    4.6920441561e-01
5545        -2.7241757772e-01    4.9419006314e-01
5546        -2.3604117178e-01    4.2776886818e-01
5547        -2.8710187722e-01    4.7224650554e-01
5548        -2.6729429501e-01    4.8279054166e-01
5549        -2.5409847678e-01    4.8692144948e-01
5550        -3.0262309412e-01    6.0334185395e-01
5551        -2.8716182494e-01    5.4850933975e-01
5552        -3.5142692362e-01    5.6046713072e-01
5553        -3.5030468873e-01    5.7676425593e-01
5554        -3.4725597222e-01    5.2797073000e-01
5555        -3.4652788492e-01    4.8632793254e-01
5556        -2.6744978173e-01    3.8392335878e-01
5557        -2.4906404189e-01    3.3706143486e-01
5558        -2.5122262325e-01    3.8652246685e-01
5559        -1.7649774968e-01    3.7753435937e-01
5560        -1.7807305425e-01    3.6661805105e-01
5561        -1.7522087390e-01    3.5724102447e-01
5562        -1.8425702533e-01    2.6683495093e-01
5563        -1.8434383798e-01    3.3572422558e-01
5564        -1.4960338128e-01    3.0848133923e-01
5565        -1.6174655406e-01    3.3651148582e-01
5566        -1.5203179532e-01    3.6160584469e-01
5567        -1.2131102118e-01    3.5916266278e-01
5568        -1.6827528665e-01    3.7684522392e-01
5569        -1.5969911801e-01    3.8240301596e-01
5570        -1.9757889273e-01    3.2487451385e-01
5571        -2.1206525773e-01    2.9294017236e-01
5572        -2.2243875378e-01    3.0121063306e-01
5573        -2.1547634072e-01    4.1482573020e-01
5574        -2.1563270573e-01    4.1481941466e-01
5575        -1.7611074555e-01    3.4798010029e-01
5576        -2.1864524069e-01    3.8272533134e-01
5577        -2.5549615104e-01    4.9271203858e-01
5578        -2.8262395843e-01    4.3391534198e-01
5579        -3.1045719434e-01    3.8425999380e-01
5580        -2.8377621975e-01    3.8019972830e-01
5581        -3.1625967541e-01    4.0802766131e-01
5582        -2.8501099511e-01    4.0723539677e-01
5583        -2.8920299750e-01    4.3496846202e-01
5584        -2.4370899396e-01    4.7428938116e-01
5585        -2.7556204686e-01    5.2701792038e-01
5586        -2.4690077166e-01    4.8700861780e-01
5587        -1.8598136909e-01    4.2814654028e-01
5588        -1.9248628166e-01    4.2860064392e-01
5589        -1.9916583444e-01    4.2087010462e-01
5590        -2.2270790706e-01    4.9172915732e-01
5591        -1.7851366652e-01    4.9277494629e-01
5592        -2.2268447242e-01    4.5495729604e-01
5593        -1.4185644525e-01    4.0010207620e-01
5594        -2.0052867078e-01    3.6775723110e-01
5595        -1.7739272478e-01    4.3447607658e-01
5596        -2.3316048688e-01    4.2644962998e-01
5597        -2.3056943503e-01    3.8883222568e-01
5598        -2.4302756817e-01    4.3210050573e-01
5599        -2.6656651708e-01    3.8874711459e-01
5600        -2.9813856870e-01    4.6546866324e-01
5601        -2.4757090873e-01    4.3161899796e-01
5602        -2.2645862872e-01    3.8775274558e-01
5603        -2.4388689290e-01    4.2263864624e-01
5604        -2.1420298637e-01    4.2766565033e-01
5605        -2.4320290982e-01    3.6098066623e-01
5606        -2.2607603531e-01    3.9399950438e-01
5607        -2.4017064235e-01    3.8311710068e-01
5608        -2.4888298357e-01    3.2730346769e-01
5609        -2.6717199084e-01    4.1745217381e-01
5610        -2.8775677619e-01    4.9690708425e-01
5611        -2.2443967824e-01    4.0970011258e-01
5612        -3.0188201551e-01    4.1932469397e-01
5613        -2.6441238583e-01    3.9059008626e-01
5614        -1.7811677589e-01    4.3598419270e-01
5615        -1.9743288129e-01    3.0135027549e-01
5616        -2.0466829282e-01    2.9388224728e-01
5617        -1.9947808640e-01    3.5171336595e-01
5618        -1.6026170968e-01    3.2595733997e-01
5619        -1.3339688499e-01    3.3213798681e-01
5620        -1.2942273457e-01    4.0208465906e-01
5621        -1.2742376954e-01    4.0764162922e-01
5622        -1.7662806822e-01    4.6544253837e-01
5623        -2.2574747733e-01    4.2746232015e-01
5624        -2.7636279752e-01    4.2180935208e-01
5625        -2.3995425462e-01    4.8803541130e-01
5626        -1.1527086412e-01    3.2940538921e-01
5627        -2.1230938844e-01    4.2609766219e-01
5628        -2.0152966278e-01    3.8390582031e-01
5629        -1.8355382900e-01    3.4456643301e-01
5630        -1.0925110325e-01    2.9056775845e-01
5631        -1.6776215336e-01    3.7527046751e-01
5632        -1.7984668557e-01    3.9268323160e-01
5633        -1.8086939012e-01    3.4496160402e-01
5634        -2.0959035356e-01    2.5388042026e-01
5635        -1.9172060595e-01    3.3468996454e-01
5636        -2.3609743335e-01    3.2238066341e-01
5637        -2.2722383941e-01    3.2714387353e-01
5638        -2.5449852434e-01    3.7075521510e-01
5639        -2.1336691274e-01    2.9616953786e-01
5640        -1.7612584673e-01    4.1413079931e-01
5641        -2.4490894125e-01    4.6264147586e-01
5642        -2.4390156521e-01    4.3943152065e-01
5643        -2.6545504273e-01    4.5291848050e-01
5644        -3.2403058372e-01    5.1136555105e-01
5645        -3.0490492279e-01    5.3532062846e-01
5646        -2.9327352989e-01    5.3546677924e-01
5647        -2.7674749502e-01    5.5738503205e-01
5648        -3.0741195984e-01    5.4671049651e-01
5649        -3.2352435545e-01    6.2570403419e-01
5650        -3.2172194219e-01    5.8630970634e-01
5651        -3.6614694040e-01    5.6966237564e-01
5652        -3.0254409969e-01    5.5570878091e-01
5653        -3.4775258559e-01    5.5961306469e-01
5654        -3.2231077671e-01    5.6775390519e-01
5655        -3.7981753950e-01    6.2828228763e-01
5656        -3.4204708479e-01    5.7945878394e-01
5657        -3.2752308487e-01    5.2150646826e-01
5658        -2.2390566649e-01    4.8638929832e-01
5659        -2.7019009393e-01    5.2790543651e-01
5660        -3.2509026586e-01    5.2561039276e-01
5661        -3.0003792316e-01    4.7715370507e-01
5662        -2.1832840912e-01    5.3360096671e-01
5663        -3.2637207209e-01    4.3317917405e-01
5664        -2.5205327692e-01    4.5358518062e-01
5665        -2.5961566400e-01    4.8920773740e-01
5666        -3.6001866435e-01    5.6158753542e-01
5667        -3.5627601055e-01    5.4847646458e-01
5668        -3.7463125307e-01    6.5117522241e-01
5669        -3.1495201622e-01    6.1698270102e-01
5670        -3.1852556853e-01    5.8079221023e-01
5671        -3.3331231340e-01    6.4318479703e-01
5672        -4.1283473657e-01    6.4696047059e-01
5673        -3.5866373362e-01    6.0412313386e-01
5674        -3.4629092812e-01    6.6497117833e-01
5675        -3.4163208320e-01    5.6415476645e-01
5676        -2.9794115376e-01    5.1131319285e-01
5677        -3.0902635142e-01    5.6650855879e-01
5678        -3.0367400994e-01    5.7812711660e-01
5679        -2.6402480984e-01    4.6771699504e-01
5680        -2.3515237268e-01    4.4710585247e-01
5681        -3.1109652725e-01    5.1672920666e-01
5682        -2.7864880770e-01    5.5389692578e-01
5683        -3.0923846832e-01    5.4680931470e-01
5684        -2.8940852444e-01    5.1691676872e-01
5685        -2.7824292419e-01    4.8629656333e-01
5686        -3.2208918696e-01    5.1948353138e-01
5687        -3.3437120728e-01    5.3818528946e-01
5688        -3.6475506740e-01    5.7828261713e-01
5689        -3.6606772491e-01    5.6854000135e-01
5690        -3.4686134903e-01    5.2113110703e-01
5691        -3.4219118022e-01    5.4048303982e-01
5692        -3.5494673119e-01    5.4680810958e-01
5693        -3.3012995844e-01    5.7402162113e-01
5694        -2.8260746998e-01    5.0691702634e-01
5695        -2.9392181275e-01    5.5561384379e-01
5696        -3.1297864156e-01    5.4140674618e-01
5697        -3.0792255891e-01    5.1112131409e-01
5698        -2.9603192830e-01    5.1516319763e-01
5699        -2.8164977255e-01    4.6315678819e-01
5700        -2.7474518071e-01    4.7206187829e-01
5701        -2.9050618813e-01    4.4162634504e-01
5702        -2.6813076716e-01    4.9458970748e-01
5703        -2.5584984312e-01    4.5616824830e-01
5704        -2.8582287735e-01    5.0439028233e-01
5705        -3.5541581141e-01    5.5785716599e-01
5706        -2.7355533805e-01    5.1956483778e-01
5707        -3.2660964659e-01    5.5568772083e-01
5708        -2.9647326740e-01    4.6479582898e-01
5709        -3.0058384344e-01    3.7250568869e-01
5710        -2.3676150107e-01    3.6859943776e-01
5711        -2.4392908535e-01    3.9785705506e-01
5712        -2.6272203518e-01    3.8880575939e-01
5713        -2.8749602173e-01    4.3939473322e-01
5714        -2.4561172866e-01    4.0273370895e-01
5715        -2.3414818067e-01    4.2753002134e-01
5716        -2.8115683722e-01    3.9219115752e-01
5717        -2.8368025347e-01    4.9334714970e-01
5718        -2.2968352282e-01    3.9838864296e-01
5719        -2.3527960701e-01    3.5425687390e-01
5720        -2.1533594321e-01    3.8546530038e-01
5721        -2.6146363715e-01    4.1880970523e-01
5722        -2.5617681034e-01    4.2993121665e-01
5723        -2.9283293629e-01    4.4909072757e-01
5724        -2.9705505047e-01    3.3895631138e-01
5725        -2.8802497260e-01    4.0005576345e-01
5726        -2.5860729535e-01    4.1318230471e-01
5727        -3.1935990584e-01    4.9909351700e-01
5728        -3.2676061898e-01    5.3953610892e-01
5729        -2.9597507889e-01    4.5190721212e-01
5730        -2.3847585235e-01    4.0106615022e-01
5731        -2.5539842424e-01    4.3155255753e-01
5732        -2.7303674854e-01    4.3294415392e-01
5733        -2.4773137143e-01    3.7567585112e-01
5734        -2.3507152561e-01    3.4149157940e-01
5735        -1.9527082321e-01    2.5454282035e-01
5736        -2.6089897433e-01    2.9763853960e-01
5737        -2.5603830495e-01    3.2545609944e-01
5738        -2.8662320570e-01    4.8928541129e-01
5739        -2.9493102532e-01    4.4766126324e-01
5740        -2.4656987619e-01    4.2286755792e-01
5741        -2.2412139714e-01    4.4026635355e-01
5742        -2.0945960154e-01    3.5103234352e-01
5743        -2.7713038449e-01    4.5578449650e-01
5744        -3.2438075671e-01    5.3916101815e-01
5745        -2.3364432676e-01    3.6886229497e-01
5746        -3.3134236167e-01    3.8387083276e-01
5747        -2.3369272195e-01    3.5251109643e-01
5748        -2.0825240451e-01    3.3838987071e-01
5749        -2.1231734656e-01    3.0178729496e-01
5750        -2.2254096851e-01    3.2626309574e-01
5751        -2.1353714474e-01    3.0034938693e-01
5752        -2.5203702129e-01    2.9662014819e-01
5753        -2.1707325950e-01    3.8428116714e-01
5754        -2.2127957998e-01    4.3221217532e-01
5755        -2.7866666179e-01    4.4204618917e-01
5756        -2.5443922265e-01    4.0032137023e-01
5757        -2.0133928358e-01    3.6784429816e-01
5758        -1.9318409635e-01    3.9634111487e-01
5759        -2.3376623078e-01    3.7437320157e-01
5760        -2.3758705672e-01    3.8792416857e-01
5761        -1.9701694500e-01    4.3614884201e-01
5762        -2.1993790790e-01    4.4888379590e-01
5763        -2.7118710722e-01    4.0503359893e-01
5764        -2.5340528958e-01    3.8267297698e-01
5765        -2.5507880980e-01    4.4202064515e-01
5766        -2.5466237402e-01    4.6001129174e-01
5767        -2.7549062162e-01    4.3302790689e-01
5768        -2.9926079848e-01    4.5816843947e-01
5769        -2.5431261498e-01    4.8142068684e-01
5770        -2.6060626407e-01    4.5445390009e-01
5771        -2.7200375403e-01    4.5443562854e-01
5772        -2.7008741067e-01    4.2718504067e-01
5773        -3.1666967922e-01    4.9312352149e-01
5774        -2.9726028827e-01    4.6950642132e-01
5775        -2.8714678452e-01    4.0679134340e-01
5776        -3.0086331868e-01    4.2757487519e-01
5777        -3.1591061192e-01    4.0720725673e-01
5778        -3.1151943695e-01    4.2693763048e-01
5779        -3.1246030424e-01    4.8292352230e-01
5780        -3.0276911744e-01    4.3694587753e-01
5781        -2.9740958695e-01    4.8107267101e-01
5782        -2.8678074942e-01    5.1462712975e-01
5783        -2.8192171763e-01    4.7637989976e-01
5784        -3.0018886518e-01    5.0139378884e-01
5785        -2.9535518967e-01    4.4737823510e-01
5786        -2.2810069035e-01    4.2018784650e-01
5787        -3.0536284261e-01    5.0534422334e-01
5788        -2.5511966115e-01    3.9901579056e-01
5789        -2.5159019855e-01    4.4539140881e-01
5790        -2.6109250081e-01    4.6893170142e-01
5791        -2.5174431391e-01    5.0980235124e-01
5792        -2.2489364333e-01    4.5262862916e-01
5793        -2.3871860618e-01    4.2530946918e-01
5794        -2.6149603006e-01    4.6505346965e-01
5795        -2.2167422026e-01    4.3287114987e-01
5796        -2.4099028629e-01    3.9294455894e-01
5797        -2.8290908279e-01    4.2712429979e-01
5798        -2.0793926506e-01    4.7015360855e-01
5799        -1.8871169739e-01    3.8234074200e-01
5800        -2.4649407508e-01    4.7513368542e-01
5801        -2.6703665830e-01    4.5576221028e-01
5802        -2.3618831240e-01    4.4478483640e-01
5803        -2.5635931010e-01    4.0807721697e-01
5804        -2.6574659185e-01    5.4662560996e-01
5805        -3.0997040575e-01    5.4122835445e-01
5806        -2.8173396630e-01    5.1235837798e-01
5807        -2.7714866706e-01    4.9018234932e-01
5808        -2.6244019794e-01    4.7138038488e-01
5809        -2.5905450133e-01    4.9924832848e-01
5810        -2.6626959414e-01    4.2231068755e-01
5811        -2.9631918650e-01    4.0912443625e-01
5812        -3.1947917086e-01    4.8367748667e-01
5813        -3.7385780058e-01    5.9288567917e-01
5814        -3.5307566392e-01    5.1738025719e-01
5815        -3.0069788983e-01    5.9964748796e-01
5816        -3.4708279903e-01    5.3869043370e-01
5817        -2.7750652284e-01    5.0703352214e-01
5818        -2.5984803200e-01    4.5493493867e-01
5819        -2.9350663337e-01    5.2266172207e-01
5820        -2.1119413469e-01    4.4959941144e-01
5821        -2.6734313959e-01    4.9533272736e-01
5822        -3.2387498297e-01    4.9305121716e-01
5823        -2.8998703705e-01    5.1221892446e-01
5824        -3.0226564295e-01    5.6140630954e-01
5825        -2.4869215934e-01    4.4914299823e-01
5826        -2.8960484161e-01    5.3269973117e-01
5827        -3.5429633318e-01    6.0846989371e-01
5828        -2.7031230856e-01    5.1486952912e-01
5829        -3.1545351660e-01    5.4346621095e-01
5830        -3.2218491707e-01    5.8870234609e-01
5831        -2.7178126282e-01    4.6814091416e-01
5832        -2.5910008632e-01    4.7590458862e-01
5833        -2.2302063790e-01    4.4828584293e-01
5834        -2.3102987703e-01    5.1344588773e-01
5835        -2.2355581430e-01    4.5426161187e-01
5836        -2.0170589703e-01    4.4733635760e-01
5837        -2.3202334626e-01    3.8320660580e-01
5838        -2.5620216424e-01    4.2368140225e-01
5839        -2.1626244034e-01    4.9242532327e-01
5840        -2.6162648094e-01    4.8086171261e-01
5841        -3.0247720393e-01    5.1026254817e-01
5842        -2.4186314384e-01    4.7120992508e-01
5843        -2.8017625007e-01    4.5636972940e-01
5844        -2.4210242900e-01    3.9106097013e-01
5845        -2.1301502561e-01    3.9582838317e-01
5846        -3.3568078925e-01    4.6333426635e-01
5847        -3.4581929052e-01    5.7568790165e-01
5848        -3.0128040231e-01    5.0721833863e-01
5849        -3.3788269431e-01    5.9087304475e-01
5850        -3.7682461659e-01    5.8114042904e-01
5851        -3.1219788236e-01    5.6316473476e-01
5852        -3.1732343145e-01    5.7792577791e-01
5853        -3.6863297753e-01    5.9311901862e-01
5854        -3.7945872533e-01    6.7710480173e-01
5855        -4.0145278691e-01    6.9996761033e-01
5856        -4.3878244674e-01    7.4613967378e-01
5857        -3.8579545130e-01    6.8982429456e-01
5858        -4.0079211761e-01    6.7261792316e-01
5859        -3.7779030795e-01    6.1317939139e-01
5860        -3.7960091721e-01    6.9070119934e-01
5861        -3.2263555012e-01    6.1205164393e-01
5862        -2.9642567279e-01    5.1587778513e-01
5863        -3.3814014233e-01    4.9823311107e-01
5864        -3.8358233236e-01    5.5755494574e-01
5865        -3.9710263578e-01    6.5975157771e-01
5866        -3.5803816998e-01    5.6584996236e-01
5867        -3.7315224419e-01    5.8577273027e-01
5868        -3.0127233047e-01    5.4980871368e-01
5869        -3.5744077852e-01    5.7274967718e-01
5870        -3.0727074222e-01    5.6874424470e-01
5871        -3.0892670370e-01    5.7120666503e-01
5872        -3.3174209313e-01    5.1897699259e-01
5873        -3.3574417827e-01    5.7786731616e-01
5874        -2.9796170257e-01    5.2379872833e-01
5875        -3.1952290105e-01    5.6915613912e-01
5876        -2.8599092199e-01    5.3977238322e-01
5877        -3.2790764791e-01    5.7292089933e-01
5878        -3.3420839146e-01    4.9716100610e-01
5879        -3.5195780188e-01    4.6331319144e-01
5880        -3.1554327451e-01    4.5242202799e-01
5881        -3.0183030578e-01    4.3227050884e-01
5882        -2.5894210026e-01    4.3386743855e-01
5883        -2.6564572995e-01    4.5077163316e-01
5884        -2.3140688009e-01    4.3799494225e-01
5885        -2.4030789869e-01    4.7916713201e-01
5886        -2.2467256667e-01    4.5079526858e-01
5887        -2.4207342575e-01    5.2184323946e-01
5888        -2.2073439986e-01    4.4706946797e-01
5889        -2.3576182920e-01    3.5441226918e-01
5890        -2.1231824857e-01    2.9910402975e-01
5891        -1.9940644952e-01    2.9683393108e-01
5892        -2.4464182143e-01    3.2596990465e-01
5893        -2.6982571583e-01    3.9525330764e-01
5894        -2.3467842055e-01    3.4975441803e-01
5895        -1.7470230468e-01    2.8042472469e-01
5896        -1.6816706521e-01    2.6567544589e-01
5897        -1.2771718389e-01    3.1842694398e-01
5898        -1.3144903645e-01    3.7461383629e-01
5899        -1.4943989387e-01    3.6518134967e-01
5900        -1.7357615918e-01    3.6748433807e-01
5901        -2.0627715953e-01    4.4501442888e-01
5902        -2.1142461097e-01    4.5874534369e-01
5903        -1.8389620530e-01    3.6927410548e-01
5904        -1.5607433679e-01    3.9094107469e-01
5905        -1.6287507700e-01    3.5145060346e-01
5906        -1.3289627448e-01    3.1790585482e-01
5907        -1.3672144334e-01    3.0252496626e-01
5908        -2.2969086967e-01    3.4099968763e-01
5909        -2.1203283693e-01    3.4973227329e-01
5910        -2.5693325232e-01    4.4971921865e-01
5911        -2.6023945925e-01    3.9948190974e-01
5912        -1.8084791870e-01    4.1154899843e-01
5913        -2.2440191645e-01    4.7205346416e-01
5914        -3.0582465554e-01    4.6747899280e-01
5915        -2.8397947836e-01    5.2251871318e-01
5916        -2.4490610261e-01    4.8807756162e-01
5917        -2.6948888392e-01    5.1025164346e-01
5918        -2.2991099504e-01    5.1841691722e-01
5919        -2.0268482135e-01    5.0436304807e-01
5920        -2.1988314304e-01    4.4708957243e-01
5921        -2.0773667554e-01    4.0442696933e-01
5922        -2.5050817935e-01    4.7369356486e-01
5923        -2.2025962373e-01    3.9990246003e-01
5924        -3.1191180128e-01    4.8314968740e-01
5925        -2.9442977632e-01    4.6198414182e-01
5926        -2.8799546647e-01    4.3425461170e-01
5927        -3.0018893976e-01    3.7590840726e-01
5928        -2.9052536443e-01    4.1815629923e-01
5929        -3.1315591574e-01    4.6244797266e-01
5930        -2.3202375078e-01    4.0254823891e-01
5931        -2.7758306385e-01    4.1686448578e-01
5932        -2.8592876265e-01    3.7627077241e-01
5933        -2.7420454641e-01    4.3411823185e-01
5934        -2.8206589074e-01    5.1406867805e-01
5935        -3.2060346777e-01    5.6049771879e-01
5936        -3.5643269616e-01    5.4486287485e-01
5937        -3.3569068319e-01    4.9980010579e-01
5938        -3.2128892168e-01    4.7075007182e-01
5939        -3.0204618861e-01    3.8402578387e-01
5940        -2.5352471955e-01    3.2596396076e-01
5941        -1.7136839742e-01    1.9281099413e-01
5942        -9.3661073339e-02    1.3849214015e-01
5943        -1.6743737652e-01    2.2657088585e-01
5944        -1.1218129300e-01    1.7699703797e-01
5945        -8.7375945232e-02    2.0870051179e-01
5946        -1.4456407485e-01    1.9758852539e-01
5947        -1.3680089879e-01    8.3572834146e-02
5948        -1.6378847258e-01    7.7954509219e-02
5949        -1.4445933562e-01    1.0151003124e-01
5950        -7.2341624920e-02    8.5973091385e-02
5951        -3.1119591283e-02    4.1121553749e-02
5952        -1.2163256613e-01    1.0071361369e-01
5953        -4.0347094028e-02    1.1145972891e-01
5954        6.0245705599e-03    6.9593491638e-02
5955        7.7112472409e-03    1.3340486177e-01
5956        -2.1900403315e-02    5.4593354632e-02
5957        -3.6047146709e-02    1.2342290797e-01
5958        -1.6663018473e-02    2.0022855533e-01
5959        -9.9914036269e-02    2.4892829328e-01
5960        -1.5907697138e-01    2.2848833290e-01
5961        -1.7911139576e-01    1.6272460458e-01
5962        -2.0213954487e-01    3.1071549434e-01
5963        -1.3762762476e-01    2.7249357976e-01
5964        -1.8935647092e-01    2.7313200836e-01
5965        -1.8784859813e-01    2.6194573903e-01
5966        -1.8443193772e-01    2.7235933591e-01
5967        -2.0694979563e-01    2.2968961415e-01
5968        -1.8689450741e-01    2.5976283176e-01
5969        -2.2562046041e-01    3.2099994350e-01
5970        -2.1319293480e-01    2.5564534145e-01
5971        -1.8855039905e-01    2.7162620848e-01
5972        -2.3500751765e-01    3.5038806510e-01
5973        -2.3942292237e-01    3.5925208801e-01
5974        -2.6634921019e-01    4.1858453162e-01
5975        -3.2307810985e-01    4.8280584414e-01
5976        -2.6393929759e-01    4.7360274726e-01
5977        -2.0305686567e-01    4.1930440178e-01
5978        -2.8800586170e-01    4.4771469477e-01
5979        -2.2807506742e-01    4.5344318896e-01
5980        -2.3620487831e-01    4.8277976240e-01
5981        -2.3890090450e-01    4.4729153326e-01
5982        -2.4576084640e-01    4.1665307565e-01
5983        -2.4279397598e-01    4.3695638659e-01
5984        -2.0924557288e-01    4.9098549770e-01
5985        -2.2710235225e-01    4.7286604650e-01
5986        -2.1486861601e-01    5.0795232547e-01
5987        -2.2143539026e-01    4.5662356588e-01
5988        -2.6192202859e-01    4.7687202776e-01
5989        -2.6038919963e-01    5.2431113580e-01
5990        -2.2788983970e-01    4.8461521122e-01
5991        -2.4895010904e-01    4.3574209679e-01
5992        -2.7139914142e-01    4.6948644903e-01
5993        -2.1486820428e-01    3.9471799360e-01
5994        -2.5314221909e-01    4.3556074208e-01
5995        -3.0823732383e-01    3.8315194912e-01
5996        -2.3713222645e-01    3.6249063602e-01
5997        -2.1433736358e-01    2.9844547117e-01
5998        -2.8673575410e-01    3.6212153513e-01
5999        -1.9724210243e-01    4.0226261237e-01
6000        -2.2880400383e-01    4.0874981968e-01
6001        -2.2624085248e-01    4.0223459848e-01
6002        -2.0961733655e-01    4.2934963137e-01
6003        -1.9776496067e-01    4.3958501267e-01
6004        -2.6452151346e-01    4.1399701990e-01
6005        -2.2498080295e-01    3.4855452014e-01
6006        -1.8682952646e-01    4.1337889844e-01
6007        -2.3194883597e-01    4.3072186226e-01
6008        -2.9163930489e-01    5.1168438747e-01
6009        -2.9249897047e-01    5.4405805004e-01
6010        -3.1411486180e-01    5.9519032620e-01
6011        -3.2611937484e-01    5.4841206773e-01
6012        -3.5488213754e-01    5.4277957863e-01
6013        -2.9260880599e-01    4.9501138315e-01
6014        -2.9416498758e-01    5.3366008791e-01
6015        -3.2029493623e-01    5.1512978668e-01
6016        -3.2661983165e-01    5.0575346985e-01
6017        -3.4663444154e-01    5.6841936012e-01
6018        -3.5648559829e-01    5.8390101678e-01
6019        -3.3994815375e-01    5.3730161549e-01
6020        -3.4500789909e-01    5.9075599803e-01
6021        -3.3596742853e-01    5.8304380573e-01
6022        -3.0787125751e-01    5.4090022200e-01
6023        -3.4331424720e-01    5.4851796467e-01
6024        -3.4779343601e-01    6.1048829273e-01
6025        -3.4396236225e-01    5.9941666372e-01
6026        -2.7498330743e-01    5.5542786572e-01
6027        -2.7644102385e-01    5.1838686888e-01
6028        -1.5991701443e-01    3.7760554679e-01
6029        -2.3050340249e-01    3.7164691387e-01
6030        -2.0914592666e-01    3.4658646201e-01
6031        -2.1535724498e-01    3.3077675349e-01
6032        -1.8870601782e-01    2.9437235247e-01
6033        -1.7902998954e-01    3.7664642458e-01
6034        -2.2013535897e-01    4.1928359610e-01
6035        -1.8477226516e-01    3.1059309979e-01
6036        -2.3423606628e-01    3.7126077942e-01
6037        -2.9929263882e-01    4.3428693124e-01
6038        -2.7966709063e-01    4.4868115059e-01
6039        -2.4810796841e-01    4.2861915475e-01
6040        -2.5857456022e-01    4.6780315997e-01
6041        -2.3626209289e-01    4.2074663280e-01
6042        -2.8773480090e-01    5.0828816117e-01
6043        -2.4639220746e-01    5.1105804922e-01
6044        -2.5749401455e-01    5.0788796673e-01
6045        -2.9055890758e-01    5.3049000567e-01
6046        -3.3646542484e-01    5.3110198042e-01
6047        -3.0257163246e-01    6.0224766319e-01
6048        -3.2011200449e-01    5.8653893049e-01
6049        -2.7833423864e-01    5.7105077122e-01
6050        -2.8682573065e-01    5.1949664568e-01
6051        -1.9824033281e-01    5.0702431381e-01
6052        -1.7739088655e-01    4.3986479579e-01
6053        -2.1024545918e-01    4.2717009224e-01
6054        -1.5872510378e-01    4.2762204171e-01
6055        -2.6806507905e-01    4.2395842200e-01
6056        -1.6553451295e-01    3.8364462895e-01
6057        -2.0604524809e-01    3.6624374337e-01
6058        -2.1459235477e-01    3.6929857960e-01
6059        -2.1938626296e-01    3.7076448259e-01
6060        -2.1969152406e-01    3.5150524748e-01
6061        -2.8055622084e-01    3.9985408192e-01
6062        -2.5256347745e-01    4.3449921916e-01
6063        -2.5383537289e-01    4.0798195588e-01
6064        -2.3810353956e-01    3.9524738720e-01
6065        -2.6558676675e-01    4.3375432585e-01
6066        -2.4241033932e-01    4.3380095276e-01
6067        -2.1876262259e-01    4.3105342014e-01
6068        -2.5052242066e-01    4.7520981956e-01
6069        -2.8243307450e-01    5.2617991081e-01
6070        -2.5830788594e-01    4.0237960716e-01
6071        -2.8282604701e-01    3.7598330169e-01
6072        -2.1867977701e-01    3.8023065898e-01
6073        -2.6964947952e-01    3.8487068709e-01
6074        -2.7290809823e-01    3.7687904727e-01
6075        -2.4378536891e-01    3.4197482996e-01
6076        -3.0874189127e-01    3.4253622117e-01
6077        -2.8210720468e-01    3.5600039692e-01
6078        -2.9923578100e-01    3.8046313613e-01
6079        -2.6114253189e-01    4.5538651157e-01
6080        -2.7500032948e-01    4.4871891134e-01
6081        -2.1368579696e-01    3.9143130204e-01
6082        -2.8123111028e-01    3.9226549121e-01
6083        -2.8769590334e-01    4.1365425884e-01
6084        -2.2695206540e-01    4.0371143338e-01
6085        -2.9266978850e-01    4.2415062547e-01
6086        -3.2167122912e-01    5.3687286951e-01
6087        -2.7410229725e-01    5.1372208078e-01
6088        -2.1043769394e-01    4.6436657916e-01
6089        -1.9628180106e-01    3.8251414623e-01
6090        -2.1534774755e-01    4.2885185852e-01
6091        -2.2727032511e-01    3.9923614894e-01
6092        -2.8645222668e-01    4.6734379421e-01
6093        -2.6443911235e-01    4.7138655864e-01
6094        -2.5506888548e-01    4.6026406007e-01
6095        -3.2508582632e-01    5.4123479766e-01
6096        -2.8477601961e-01    5.0468125921e-01
6097        -3.0105646832e-01    5.0692320707e-01
6098        -3.7272575214e-01    5.5136182955e-01
6099        -2.7389026999e-01    5.3994465764e-01
6100        -2.5124585581e-01    5.2419717111e-01
6101        -3.0146954812e-01    5.1296829859e-01
6102        -2.4036665978e-01    4.8590222337e-01
6103        -3.1785004163e-01    4.8841138194e-01
6104        -2.8418115514e-01    5.0621368421e-01
6105        -2.8345583659e-01    5.4005216719e-01
6106        -2.8223878869e-01    5.4000421061e-01
6107        -2.9788673648e-01    4.9226057725e-01
6108        -2.8211536927e-01    4.3471842487e-01
6109        -2.8186353862e-01    4.0585698119e-01
6110        -1.8073939779e-01    3.8164916141e-01
6111        -1.6449400605e-01    3.6646442289e-01
6112        -1.9663513633e-01    3.9130496610e-01
6113        -1.8379117949e-01    4.4165567561e-01
6114        -1.3143290094e-01    4.0745429860e-01
6115        -1.8949104104e-01    5.0618942336e-01
6116        -2.3183051121e-01    3.5164393766e-01
6117        -2.1671562493e-01    3.6782482454e-01
6118        -1.9650777934e-01    4.1469186874e-01
6119        -2.1974852479e-01    4.2356634237e-01
6120        -2.5828566961e-01    4.0643497752e-01
6121        -2.7501262998e-01    4.4178022394e-01
6122        -3.0319889664e-01    4.3105364392e-01
6123        -2.5761712634e-01    4.3750585302e-01
6124        -2.5810425176e-01    4.5314006157e-01
6125        -2.8882559172e-01    5.5149345180e-01
6126        -2.7588942640e-01    5.5563845261e-01
6127        -2.6755654969e-01    4.9591744946e-01
6128        -3.2701191703e-01    6.2262871400e-01
6129        -3.1467974191e-01    5.8535774947e-01
6130        -1.9853867617e-01    4.8543429468e-01
6131        -2.5786992064e-01    4.6185465347e-01
6132        -2.1839216913e-01    4.4919743731e-01
6133        -2.1057265127e-01    3.5768152502e-01
6134        -2.5656888978e-01    4.5203028826e-01
6135        -2.9257652616e-01    4.5102395238e-01
6136        -3.1226969656e-01    5.2513996412e-01
6137        -2.8894291370e-01    5.4381491040e-01
6138        -2.6755134359e-01    5.0331719514e-01
6139        -3.1038935771e-01    5.4813719923e-01
6140        -2.9449871744e-01    4.9331365038e-01
6141        -3.2350740618e-01    5.6786784218e-01
6142        -3.4289990802e-01    5.6839051563e-01
6143        -3.1759796661e-01    5.1855508471e-01
6144        -2.9716891178e-01    4.4696202095e-01
6145        -3.0828231548e-01    5.3300018485e-01
6146        -3.2041373626e-01    5.3760398811e-01
6147        -2.5322411020e-01    4.7602434653e-01
6148        -3.3933413424e-01    5.5202725792e-01
6149        -2.7906935249e-01    4.4382654827e-01
6150        -2.5253835284e-01    4.7573616735e-01
6151        -2.9720249220e-01    5.2125375543e-01
6152        -2.9839604769e-01    4.2881798217e-01
6153        -2.9039028999e-01    4.4896580748e-01
6154        -2.6243243477e-01    4.1547404742e-01
6155        -2.5078951801e-01    4.3364422959e-01
6156        -2.3265154493e-01    3.1025071805e-01
6157        -2.1301804697e-01    3.8487234331e-01
6158        -2.5898920742e-01    3.6433083935e-01
6159        -2.7241860646e-01    3.3633887444e-01
6160        -1.9459920474e-01    3.6008350579e-01
6161        -1.9123098834e-01    3.3238247504e-01
6162        -1.9328350860e-01    1.8339190744e-01
6163        -2.4653929534e-01    3.1524495304e-01
6164        -1.6753306107e-01    3.1105838710e-01
6165        -1.2925930370e-01    2.5468831508e-01
6166        -1.5741662736e-01    2.8840585793e-01
6167        -1.0958584199e-01    2.5853422612e-01
6168        -1.2496796539e-01    2.1375070533e-01
6169        -1.0709494474e-01    2.2409640414e-01
6170        -1.2924737063e-01    2.1093909804e-01
6171        -8.6249313374e-02    2.0961829631e-01
6172        -1.1929090527e-01    1.8990286526e-01
6173        -1.3947489456e-01    2.3533421406e-01
6174        -1.6924055743e-01    1.7841719454e-01
6175        -1.8484722119e-01    1.9776395634e-01
6176        -1.0287182843e-01    2.2183848057e-01
6177        -5.3479015698e-02    1.8672701001e-01
6178        -5.3257086031e-02    1.6408906836e-01
6179        -4.5404128240e-02    2.4055688946e-01
6180        -1.3971561387e-01    3.0293414612e-01
6181        -8.8110266868e-02    2.3900195997e-01
6182        -1.5929104732e-01    2.2197844457e-01
6183        -1.7331712687e-01    2.8379686031e-01
6184        -1.1373045861e-01    2.7483517367e-01
6185        -1.3397149458e-01    4.1868203584e-01
6186        -1.6434297143e-01    3.3021648980e-01
6187        -9.0085194115e-02    3.4825484096e-01
6188        -1.1362375649e-01    3.1453150188e-01
6189        -1.2359049156e-01    3.5435987168e-01
6190        -1.4105313868e-01    4.0737577328e-01
6191        -1.3453888133e-01    3.6692522931e-01
6192        -4.7793154192e-02    3.7977523744e-01
6193        -4.2520888835e-02    3.4688764255e-01
6194        -9.1866417028e-02    3.8639388328e-01
6195        -1.2775006940e-01    3.6055075351e-01
6196        -1.2641591543e-01    4.5058710158e-01
6197        -1.7361912273e-01    3.6896782783e-01
6198        -1.7244257895e-01    3.2024624230e-01
6199        -1.8318014333e-01    3.6205772653e-01
6200        -1.7319761606e-01    3.7266019604e-01
6201        -2.1636578207e-01    4.0392854475e-01
6202        -2.2873322564e-01    4.9630408448e-01
6203        -2.4303307077e-01    4.4127727994e-01
6204        -2.7365917181e-01    4.2834081450e-01
6205        -3.0977962792e-01    4.6520105680e-01
6206        -3.0228551477e-01    4.9604960351e-01
6207        -3.2828804630e-01    4.2499811625e-01
6208        -2.9561420681e-01    5.0092984175e-01
6209        -3.0235984993e-01    4.8769947635e-01
6210        -3.1043596284e-01    5.6899938943e-01
6211        -2.9506030405e-01    5.7743633793e-01
6212        -3.0785637112e-01    6.0963102171e-01
6213        -3.0084321601e-01    5.8045320266e-01
6214        -3.0164100183e-01    5.6816034057e-01
6215        -3.0737932465e-01    5.2938717914e-01
6216        -3.2260220606e-01    4.9301861954e-01
6217        -2.3413500275e-01    5.0227561727e-01
6218        -3.0258266806e-01    5.3113128821e-01
6219        -3.4094024634e-01    5.9129021139e-01
6220        -3.7053887621e-01    6.4558062561e-01
6221        -4.1965753806e-01    6.7193612612e-01
6222        -3.5662106579e-01    5.8659085544e-01
6223        -3.8791651938e-01    6.7144214142e-01
6224        -3.3702456272e-01    5.8899583303e-01
6225        -3.2116396474e-01    5.9095757585e-01
6226        -3.1567718408e-01    6.0525008374e-01
6227        -3.5803361162e-01    5.7343574211e-01
6228        -3.2587511238e-01    6.0816194003e-01
6229        -2.7837666292e-01    5.3422760651e-01
6230        -2.5698350982e-01    5.0593893716e-01
6231        -1.9480652521e-01    4.8247221078e-01
6232        -2.8666013682e-01    5.5608646064e-01
6233        -2.8074638621e-01    5.4182437784e-01
6234        -2.7123317680e-01    5.0497618264e-01
6235        -2.7484707936e-01    5.0554761884e-01
6236        -2.3806750931e-01    4.1842139374e-01
6237        -2.3311217089e-01    4.9381880407e-01
6238        -2.2162859849e-01    3.8689880556e-01
6239        -2.4922327967e-01    4.5942203122e-01
6240        -2.5216121291e-01    4.6162195713e-01
6241        -2.6211593039e-01    4.8149292612e-01
6242        -2.4980449680e-01    3.9558735413e-01
6243        -2.3208674275e-01    3.5543671565e-01
6244        -2.1688921651e-01    4.4948256751e-01
6245        -2.7251230245e-01    4.2121962406e-01
6246        -2.6060402227e-01    4.9410459459e-01
6247        -2.4868285451e-01    4.6286068311e-01
6248        -2.8090733185e-01    5.3967073792e-01
6249        -2.4394559958e-01    5.1766636660e-01
6250        -2.2285508201e-01    5.0873976449e-01
6251        -2.7216525854e-01    4.7403114404e-01
6252        -2.0118464903e-01    4.9392307001e-01
6253        -2.5920808397e-01    5.1964914693e-01
6254        -2.5719269816e-01    4.6976284707e-01
6255        -2.5411610511e-01    4.3027076448e-01
6256        -2.7493410014e-01    4.6529683865e-01
6257        -3.0768020509e-01    5.3273011967e-01
6258        -2.9695949177e-01    5.2962321225e-01
6259        -3.8546168721e-01    5.5969816610e-01
6260        -3.0654703356e-01    5.6407757625e-01
6261        -2.7418189253e-01    5.5218664635e-01
6262        -2.6934470927e-01    5.4207554935e-01
6263        -2.8801500668e-01    4.7686734459e-01
6264        -2.5036244748e-01    5.0641771659e-01
6265        -2.9994058442e-01    5.3281432562e-01
6266        -3.2307541113e-01    5.8925583323e-01
6267        -2.9401802034e-01    5.8033279034e-01
6268        -2.8125766864e-01    5.1670694934e-01
6269        -3.4757675650e-01    5.5744750390e-01
6270        -3.1851902259e-01    4.7731646119e-01
6271        -2.5193151982e-01    5.2079181931e-01
6272        -2.6529482753e-01    4.8612504041e-01
6273        -3.3783202283e-01    4.9364730199e-01
6274        -3.4828560889e-01    5.6813233940e-01
6275        -3.4613840239e-01    5.5749528161e-01
6276        -2.7956367733e-01    4.4883598508e-01
6277        -3.0483608190e-01    4.1935986986e-01
6278        -2.6698654959e-01    4.3200952669e-01
6279        -3.2041216833e-01    5.7666239231e-01
6280        -3.2196805352e-01    5.2500090651e-01
6281        -2.8802599323e-01    5.1983467801e-01
6282        -3.4670566273e-01    5.0881554358e-01
6283        -2.4693966259e-01    4.5286167333e-01
6284        -2.8583077515e-01    5.3597665212e-01
6285        -2.8147728918e-01    5.5918250975e-01
6286        -2.9447485864e-01    5.7361962319e-01
6287        -3.3376450793e-01    5.8407261598e-01
6288        -3.0504313968e-01    5.7731072466e-01
6289        -2.9913080841e-01    5.4909118802e-01
6290        -2.6277161424e-01    5.1713197061e-01
6291        -2.7373799597e-01    4.9538064715e-01
6292        -3.1988239777e-01    5.2577169148e-01
6293        -3.3947523649e-01    4.3375564986e-01
6294        -3.0553837778e-01    5.0289377428e-01
6295        -2.9946822894e-01    5.3490988757e-01
6296        -3.1422043566e-01    5.1938942508e-01
6297        -2.9135364967e-01    5.2571317502e-01
6298        -2.8953542741e-01    4.3879332580e-01
6299        -3.0496248087e-01    4.9608870292e-01
6300        -3.2941372931e-01    5.1264871673e-01
6301        -2.6483518846e-01    4.1242363623e-01
6302        -2.9176793706e-01    4.8420904245e-01
6303        -3.1610249453e-01    5.7997318984e-01
6304        -3.5192173326e-01    5.6098062261e-01
6305        -3.2188422248e-01    5.4379115203e-01
6306        -3.4785097418e-01    5.5109231847e-01
6307        -3.0699006588e-01    5.9739114600e-01
6308        -2.8047848506e-01    5.6785545781e-01
6309        -3.1549323064e-01    5.6281408093e-01
6310        -3.2504620886e-01    5.2174675028e-01
6311        -2.8264495415e-01    5.6325836670e-01
6312        -3.5514558812e-01    6.1052207645e-01
6313        -2.6486116296e-01    5.2206830422e-01
6314        -3.2745739360e-01    5.3654384002e-01
6315        -2.8218103268e-01    5.5601057967e-01
6316        -2.5278080790e-01    5.1912647811e-01
6317        -3.1549177774e-01    5.3123383712e-01
6318        -3.0929588898e-01    5.1982494085e-01
6319        -3.1668973393e-01    5.6901861788e-01
6320        -2.9007106225e-01    4.9685084390e-01
6321        -3.5663234773e-01    5.5930306314e-01
6322        -3.9922269410e-01    5.1659004255e-01
6323        -3.4485245944e-01    5.1815450508e-01
6324        -2.6222113799e-01    4.7224789425e-01
6325        -3.1846597206e-01    5.2215004777e-01
6326        -2.8073543454e-01    5.2232270765e-01
6327        -2.8466388265e-01    5.7537747125e-01
6328        -3.2979912679e-01    6.0299588855e-01
6329        -3.0839651877e-01    5.8614754008e-01
6330        -2.6279185795e-01    4.3291700270e-01
6331        -2.3476936553e-01    4.9364142527e-01
6332        -2.5682941344e-01    4.4604441843e-01
6333        -2.3031004002e-01    4.4252922269e-01
6334        -2.4143687772e-01    3.8877059727e-01
6335        -2.3818180099e-01    3.7861219542e-01
6336        -2.3602846232e-01    3.5014896560e-01
6337        -1.6933122095e-01    2.5818780817e-01
6338        -1.2156094840e-01    2.4487105260e-01
6339        -8.7762774234e-02    2.1566547640e-01
6340        -1.1259855708e-01    2.0815112376e-01
6341        -1.4953952006e-01    3.8190335278e-01
6342        -2.2047592476e-01    3.7936115405e-01
6343        -1.6622024464e-01    2.8592502836e-01
6344        -1.6030563221e-01    2.6633395621e-01
6345        -1.8444966817e-01    3.3318603733e-01
6346        -1.9822887066e-01    3.1427235803e-01
6347        -2.4614510685e-01    3.6929836674e-01
6348        -2.2252622084e-01    4.0893919296e-01
6349        -2.2086257045e-01    4.1124463235e-01
6350        -1.9482693354e-01    4.1602655397e-01
6351        -2.1670180554e-01    3.7009414359e-01
6352        -2.9384686699e-01    4.5449211564e-01
6353        -2.4995768544e-01    4.2086919125e-01
6354        -2.4207844262e-01    3.9267464172e-01
6355        -2.8295169430e-01    3.8121242680e-01
6356        -2.3232050853e-01    3.7149707994e-01
6357        -2.2261603991e-01    3.7811042513e-01
6358        -2.0381266515e-01    4.4607394541e-01
6359        -1.6212556303e-01    4.1942902793e-01
6360        -2.3446359728e-01    4.4558049880e-01
6361        -2.5953138317e-01    4.3922353254e-01
6362        -2.5670644580e-01    4.0211710283e-01
6363        -2.8264526907e-01    3.8060558436e-01
6364        -2.8370621421e-01    4.2486457510e-01
6365        -2.2753716873e-01    3.7114141928e-01
6366        -3.0181150703e-01    3.7913086234e-01
6367        -2.8401828091e-01    3.9064933627e-01
6368        -2.5290670507e-01    3.4167438451e-01
6369        -1.5233438231e-01    2.4175238274e-01
6370        -1.6194768422e-01    2.0759365132e-01
6371        -1.5899591169e-01    1.4188611373e-01
6372        -1.1605092931e-01    1.9134436312e-01
6373        -2.0994164920e-01    1.5856416312e-01
6374        -1.3296903265e-01    1.6637514444e-01
6375        -2.1362213237e-01    2.0001579119e-01
6376        -1.9961151425e-02    1.5146017094e-01
6377        -1.0287966252e-01    2.2444781283e-01
6378        -3.4010797622e-02    1.6328822259e-01
6379        -1.4090476268e-02    1.1909768002e-01
6380        6.8347435414e-02    1.0913651168e-01
6381        2.3524669924e-02    9.1658436807e-02
6382        -9.3420020658e-03    1.6118763172e-01
6383        -1.6990792005e-02    1.3156256735e-01
6384        -5.4476971245e-03    3.5561106237e-02
6385        1.3522273568e-02    1.2843035125e-02
6386        -1.9987977660e-02    -3.1809375831e-02
6387        5.2947306447e-02    -7.7123691449e-03
6388        8.5448721494e-02    5.0235947910e-02
6389        7.9978981341e-02    3.0559797981e-02
6390        5.5487051224e-02    6.0029654334e-02
6391        1.0384975659e-01    5.9994373122e-02
6392        9.8949073619e-02    9.5430050305e-02
6393        7.2806055205e-02    4.4008866992e-02
6394        7.5964723997e-02    2.7608947767e-02
6395        9.5175540057e-02    4.3016810331e-02
6396        9.4141957818e-02    -5.0505041854e-03
6397        1.0080219345e-01    2.0286008104e-02
6398        1.3808511099e-01    3.9593886120e-02
6399        1.3911609024e-01    7.2317950420e-02
6400        8.5492891379e-02    7.7650568922e-02
6401        4.5428646664e-02    9.7800703644e-02
6402        2.4172864244e-02    2.2796020173e-01
6403        -2.6952990100e-02    2.4763157600e-01
6404        -1.8928704362e-02    2.3314559546e-01
6405        -8.6489164234e-02    1.3555777086e-01
6406        -3.2633989501e-02    1.5998085558e-01
6407        -7.1281490807e-02    1.6340715250e-01
6408        -4.9915875748e-02    6.6253504751e-02
6409        -3.5692577971e-02    1.3574178498e-01
6410        -3.0374246714e-02    1.1287929862e-01
6411        -8.7046123273e-02    9.6569107376e-02
6412        -1.0342917360e-01    1.1076009644e-01
6413        -1.0243506174e-01    1.6019683982e-01
6414        -9.9042396341e-02    8.9400815853e-02
6415        -5.9135506002e-02    6.6507541438e-02
6416        -8.3635765674e-02    1.0254677423e-01
6417        -9.1425534977e-02    1.0937935605e-01
6418        -5.5535094890e-02    1.4140582729e-01
6419        -8.9089156786e-02    1.7879186872e-01
6420        -1.3716664790e-01    2.0747777256e-01
6421        -8.0380905671e-02    2.6870698012e-01
6422        -1.4858676511e-02    1.0543503844e-01
6423        -4.1955565584e-02    2.6427711186e-02
6424        -5.8312264072e-02    2.2750339547e-02
6425        -1.0128925804e-01    1.1729667679e-01
6426        -1.3973260279e-01    1.5819548866e-01
6427        -1.3193430248e-01    2.0843983491e-01
6428        -1.7869415778e-01    1.6697438539e-01
6429        -1.6230329795e-01    2.8278213475e-01
6430        -1.9966081428e-01    3.2643197775e-01
6431        -1.7908978902e-01    2.8456638467e-01
6432        -2.4087923691e-01    2.1718107386e-01
6433        -2.2078352777e-01    4.0785264573e-01
6434        -2.5732836996e-01    3.8252058964e-01
6435        -2.7647076345e-01    4.0859683157e-01
6436        -3.0349888056e-01    3.6183184180e-01
6437        -2.2134991590e-01    3.0842253597e-01
6438        -1.7925519240e-01    3.5346422129e-01
6439        -1.9739006049e-01    3.5898505339e-01
6440        -2.8824832184e-01    3.7212816491e-01
6441        -2.3947644651e-01    3.9217677207e-01
6442        -2.3296028579e-01    3.1923747421e-01
6443        -1.3118742507e-01    3.0284308987e-01
6444        -1.3115465649e-01    4.2359424021e-01
6445        -2.0783548790e-01    3.5954961475e-01
6446        -2.2555499670e-01    4.4330525322e-01
6447        -2.7690019536e-01    4.8880312579e-01
6448        -2.7700969557e-01    4.0415578254e-01
6449        -2.6016491374e-01    4.8413694051e-01
6450        -3.1337409973e-01    5.4616741544e-01
6451        -2.8410777057e-01    4.7199787947e-01
6452        -3.3061525181e-01    4.3916994283e-01
6453        -2.4579411770e-01    4.4289167454e-01
6454        -1.8017444605e-01    3.9975306655e-01
6455        -2.3171688096e-01    4.1471273688e-01
6456        -1.5271751467e-01    4.3541005071e-01
6457        -1.9444844346e-01    4.3077076944e-01
6458        -2.1364299244e-01    4.4113395656e-01
6459        -2.3982179169e-01    3.7189004723e-01
6460        -2.2078481775e-01    3.9788658750e-01
6461        -2.8872670607e-01    4.6453124283e-01
6462        -3.3473802213e-01    4.6717758257e-01
6463        -2.5660251037e-01    3.6816261427e-01
6464        -2.5592433646e-01    4.6366284052e-01
6465        -2.4055671160e-01    5.0156986622e-01
6466        -2.1922644114e-01    4.4161748713e-01
6467        -1.6106470502e-01    4.3108577870e-01
6468        -2.3169628977e-01    4.1466831006e-01
6469        -2.1302578393e-01    3.9916417475e-01
6470        -2.1264241847e-01    3.7896349166e-01
6471        -2.5722443628e-01    4.3610553450e-01
6472        -2.5888839042e-01    4.4313339857e-01
6473        -3.3408736889e-01    4.8556966614e-01
6474        -2.4050540593e-01    3.8816234001e-01
6475        -2.9637991428e-01    3.8256169024e-01
6476        -3.0164754168e-01    4.0976352971e-01
6477        -2.2066481077e-01    4.3211907679e-01
6478        -2.9740617348e-01    4.7230490579e-01
6479        -2.5937684828e-01    4.7524049322e-01
6480        -2.3812814247e-01    4.0301231689e-01
6481        -2.0759042222e-01    3.4625620810e-01
6482        -2.0153628368e-01    3.7426875453e-01
6483        -2.3409043438e-01    3.8721759924e-01
6484        -2.6187666269e-01    4.4518374016e-01
6485        -2.6490939297e-01    4.3616768196e-01
6486        -3.0583820064e-01    5.1964726527e-01
6487        -2.8627426142e-01    4.8138938455e-01
6488        -2.7821280702e-01    4.4774520244e-01
6489        -2.6214317320e-01    4.6129809900e-01
6490        -2.4263478407e-01    4.9414715079e-01
6491        -2.8518106602e-01    4.7250289887e-01
6492        -2.5244340050e-01    5.2586461977e-01
6493        -2.8753962777e-01    4.8585222631e-01
6494        -3.2706275357e-01    5.4402317693e-01
6495        -2.8800019624e-01    5.4319233687e-01
6496        -2.5855779193e-01    5.3900704681e-01
6497        -2.5537763608e-01    4.7955718979e-01
6498        -2.4342369021e-01    4.8874536783e-01
6499        -2.2929307460e-01    5.1020376887e-01
6500        -2.5916085506e-01    4.9042620313e-01
6501        -1.9553342197e-01    3.7775430009e-01
6502        -1.9424254874e-01    4.0022359081e-01
6503        -1.9402425005e-01    3.4758565650e-01
6504        -2.6357824336e-01    4.5583489443e-01
6505        -2.8445343177e-01    4.0025575177e-01
6506        -2.9891477069e-01    4.4642180299e-01
6507        -2.3779372975e-01    4.3679978096e-01
6508        -1.9050410210e-01    3.9640616794e-01
6509        -2.0920058009e-01    3.8790009411e-01
6510        -2.3679948725e-01    3.0620981727e-01
6511        -2.2664369775e-01    2.6163326146e-01
6512        -2.2365120145e-01    2.6876857694e-01
6513        -2.2075100702e-01    2.1336260076e-01
6514        -2.5934122069e-01    3.0764271814e-01
6515        -2.5920069986e-01    2.2727231365e-01
6516        -1.6555604133e-01    2.1578210437e-01
6517        -1.8092779410e-01    1.9177146286e-01
6518        -1.2960072060e-01    1.9825416888e-01
6519        -1.7406128802e-01    2.0448858793e-01
6520        -1.7945264951e-01    1.9023708031e-01
6521        -1.7413178108e-01    2.2169575342e-01
6522        -1.1863508618e-01    2.2727668459e-01
6523        -1.0071318161e-01    1.8429441131e-01
6524        -1.5207097923e-01    1.6304510179e-01
6525        -1.7933079991e-01    1.4513358243e-01
6526        -1.8017588109e-01    1.1862506439e-01
6527        -1.0667257121e-01    1.7497369106e-01
6528        -1.5756470618e-01    1.4201379061e-01
6529        -1.0264476924e-01    2.1600484706e-01
6530        -1.1751558615e-01    2.0369727719e-01
6531        -1.0738128927e-01    2.0374976839e-01
6532        -1.5791698539e-01    1.7881746454e-01
6533        -1.5080595668e-01    1.9922795074e-01
6534        -1.4537722287e-01    1.5452684896e-01
6535        -1.2217603852e-01    2.2632503941e-01
6536        -1.9839764114e-01    2.1835536152e-01
6537        -1.5170066218e-01    1.9406535042e-01
6538        -1.4953498818e-01    1.4237536523e-01
6539        -1.8155132718e-01    1.9065568097e-01
6540        -1.5037630037e-01    2.2504385175e-01
6541        -1.7869799755e-01    1.8884420611e-01
6542        -9.9696286440e-02    1.2617397616e-01
6543        -9.3201618934e-02    1.3966913728e-01
6544        -1.0847338320e-01    1.7011386539e-01
6545        -6.7018474681e-02    1.6657108843e-01
6546        -3.9222629807e-02    2.0114570939e-01
6547        -6.6081948875e-02    2.3049964908e-01
6548        -9.9442933323e-02    1.5361764346e-01
6549        -1.6750324640e-01    2.3837793623e-01
6550        -1.3271784567e-01    2.9245907863e-01
6551        -2.4208673695e-01    3.5082029219e-01
6552        -1.5770089744e-01    3.4136943448e-01
6553        -2.1326403083e-01    3.7973920648e-01
6554        -2.0037740360e-01    3.8829448142e-01
6555        -2.1660245208e-01    4.0598328760e-01
6556        -1.7910156726e-01    4.2648258413e-01
6557        -2.4231007852e-01    3.9642839409e-01
6558        -2.3823797998e-01    3.4149619322e-01
6559        -2.1325313064e-01    3.7533011929e-01
6560        -2.0480873311e-01    3.7425547446e-01
6561        -1.6660346126e-01    3.5080402471e-01
6562        -2.0110638992e-01    3.5080637133e-01
6563        -2.0357361651e-01    3.6104011640e-01
6564        -1.6976612539e-01    3.9470235668e-01
6565        -1.9772476084e-01    3.8986550249e-01
6566        -1.9987459099e-01    4.1042814079e-01
6567        -1.5368002258e-01    3.8286214464e-01
6568        -2.3741833972e-01    4.0466238237e-01
6569        -2.1413460529e-01    4.0224176334e-01
6570        -2.2636511092e-01    4.3440642381e-01
6571        -1.9505760083e-01    4.3678205908e-01
6572        -2.1752740331e-01    4.0856435708e-01
6573        -2.0593299356e-01    3.6024772217e-01
6574        -1.9551594026e-01    3.6095678653e-01
6575        -2.0835242159e-01    4.2816162556e-01
6576        -2.5419442367e-01    4.3225878643e-01
6577        -2.6759791012e-01    4.7140224696e-01
6578        -2.3584825432e-01    3.8151685733e-01
6579        -2.2583156128e-01    3.9843081640e-01
6580        -2.3191873084e-01    3.6944802358e-01
6581        -2.6780779817e-01    3.8974619123e-01
6582        -2.4944046727e-01    3.9931790032e-01
6583        -2.4043933702e-01    4.3921026267e-01
6584        -2.0147254173e-01    4.3548260327e-01
6585        -2.6460508455e-01    4.5256095442e-01
6586        -2.9045830275e-01    4.2218552766e-01
6587        -2.8896287213e-01    4.5597322269e-01
6588        -2.8545418375e-01    4.6347325698e-01
6589        -2.8031702596e-01    4.2014568541e-01
6590        -2.4874260461e-01    3.8699129052e-01
6591        -2.0420613837e-01    3.6587195959e-01
6592        -2.5750056338e-01    3.8189827857e-01
6593        -2.1714069100e-01    3.8931618656e-01
6594        -1.3658868653e-01    3.8156104398e-01
6595        -1.6819321896e-01    3.9824370948e-01
6596        -2.0764046635e-01    4.3519102756e-01
6597        -2.4451171549e-01    4.2466215418e-01
6598        -2.6562094181e-01    4.8821191966e-01
6599        -3.1331056942e-01    5.4997189056e-01
6600        -2.7795796862e-01    5.1551035659e-01
6601        -2.0990064920e-01    5.3198134590e-01
6602        -2.0773877726e-01    4.6188942110e-01
6603        -1.7498026856e-01    3.7865482470e-01
6604        -1.6184656564e-01    3.9841276497e-01
6605        -2.3581781966e-01    3.2781124759e-01
6606        -2.7259192221e-01    4.0621431988e-01
6607        -2.4298941156e-01    3.6444530847e-01
6608        -2.1193642775e-01    4.0507266671e-01
6609        -2.6528389689e-01    4.6787142467e-01
6610        -2.8017687758e-01    4.9104663158e-01
6611        -2.5510930267e-01    4.9955662923e-01
6612        -2.8414867868e-01    5.1520633616e-01
6613        -2.6614817044e-01    4.9321228000e-01
6614        -3.0164224317e-01    4.9083657978e-01
6615        -3.0002939341e-01    5.4396915355e-01
6616        -2.7533552781e-01    5.7662710905e-01
6617        -3.4779029894e-01    6.1820531598e-01
6618        -3.2571356439e-01    6.0794941663e-01
6619        -3.3306638198e-01    5.8871071276e-01
6620        -3.9413073120e-01    5.9045811415e-01
6621        -3.5534303410e-01    5.9158331104e-01
6622        -2.9899637952e-01    5.5644103643e-01
6623        -2.9943743976e-01    5.7575232537e-01
6624        -2.9983104643e-01    4.4782592885e-01
6625        -2.3837329428e-01    5.3486342563e-01
6626        -2.7050388564e-01    5.5404218867e-01
6627        -2.7328121008e-01    4.7825943728e-01
6628        -3.1224207022e-01    5.7430043925e-01
6629        -2.8156742770e-01    4.8764787248e-01
6630        -3.1325397202e-01    5.4199792692e-01
6631        -3.0096182601e-01    5.2284447251e-01
6632        -3.3789580518e-01    5.8148855954e-01
6633        -2.8165600252e-01    5.8581923269e-01
6634        -3.2929665408e-01    5.2481134493e-01
6635        -3.5532222963e-01    5.6317041334e-01
6636        -3.3917994944e-01    5.1966074517e-01
6637        -2.5257066410e-01    5.0556396104e-01
6638        -3.0113971170e-01    5.3369766408e-01
6639        -3.2682448935e-01    5.7173782850e-01
6640        -3.3700998395e-01    6.1380787105e-01
6641        -2.8757052911e-01    4.9295585574e-01
6642        -3.0563174512e-01    4.7841342518e-01
6643        -2.4947368206e-01    4.5483097636e-01
6644        -2.4204089417e-01    4.6504359412e-01
6645        -2.8350455111e-01    5.1091219578e-01
6646        -2.4132029634e-01    4.4786800304e-01
6647        -2.3427325673e-01    4.7417467925e-01
6648        -2.2065541496e-01    3.8323863581e-01
6649        -2.3973992113e-01    3.2296187817e-01
6650        -1.4841494453e-01    2.8735210973e-01
6651        -2.2488706120e-01    2.9735746028e-01
6652        -1.4759927365e-01    3.3106731765e-01
6653        -2.1150532047e-01    3.8208134992e-01
6654        -1.9835024456e-01    3.9095363288e-01
6655        -2.0843259924e-01    3.1061657509e-01
6656        -2.1149216842e-01    3.0450711095e-01
6657        -1.8716321957e-01    3.0881769160e-01
6658        -1.6547943049e-01    4.0028599961e-01
6659        -1.6325711850e-01    4.4828453535e-01
6660        -2.6669204158e-01    5.0950869837e-01
6661        -2.5099712911e-01    5.1851585123e-01
6662        -2.9280024820e-01    5.4621309571e-01
6663        -2.9016527016e-01    4.0474649771e-01
6664        -2.4395176502e-01    4.1994016626e-01
6665        -2.1678262124e-01    4.2225234867e-01
6666        -2.3709292270e-01    4.9401844485e-01
6667        -3.1593575645e-01    4.1404803967e-01
6668        -2.7219711913e-01    3.8162782203e-01
6669        -2.1890647298e-01    4.2712041150e-01
6670        -2.3712449253e-01    4.2145994949e-01
6671        -2.3734666511e-01    4.2880578264e-01
6672        -2.4534298791e-01    4.1521801147e-01
6673        -2.4919263334e-01    5.1797615052e-01
6674        -2.7045743512e-01    4.9111740434e-01
6675        -2.7651976681e-01    5.6380498715e-01
6676        -3.0169608278e-01    5.0702896228e-01
6677        -2.7708412142e-01    4.9359032048e-01
6678        -2.4427470200e-01    4.7275539998e-01
6679        -2.8309010023e-01    4.5553763478e-01
6680        -2.6692659640e-01    5.4527221801e-01
6681        -3.1979539954e-01    5.6612247518e-01
6682        -2.5729486817e-01    4.7930485451e-01
6683        -2.5272099377e-01    4.3143932994e-01
6684        -3.2110776814e-01    5.5174461313e-01
6685        -2.9678202355e-01    5.0279719681e-01
6686        -2.4426545515e-01    4.3333577283e-01
6687        -2.4949207586e-01    4.5551460424e-01
6688        -2.6985988831e-01    4.7346311453e-01
6689        -2.8978791603e-01    5.2365541751e-01
6690        -3.1256779684e-01    5.2775099447e-01
6691        -2.8253894376e-01    6.1082569535e-01
6692        -3.1206398151e-01    5.8728402263e-01
6693        -3.7304711337e-01    6.5506492860e-01
6694        -3.0701675076e-01    5.4581568181e-01
6695        -3.0148841797e-01    5.0805557832e-01
6696        -3.4633699770e-01    5.0216218467e-01
6697        -3.1998185354e-01    5.1304605375e-01
6698        -2.9421463552e-01    4.8612331297e-01
6699        -2.2253701055e-01    4.4594049503e-01
6700        -2.2802742543e-01    4.0347479622e-01
6701        -3.3743009850e-01    5.3629111051e-01
6702        -3.3836713430e-01    5.6676827308e-01
6703        -3.0243817236e-01    4.8500820323e-01
6704        -3.0422963662e-01    5.0320435792e-01
6705        -3.7068326713e-01    6.3606268436e-01
6706        -2.7303057283e-01    5.5526346828e-01
6707        -3.3393097917e-01    5.9833279662e-01
6708        -3.0295920810e-01    5.9595297523e-01
6709        -3.0131994313e-01    5.6697024251e-01
6710        -2.9421241025e-01    5.2538887724e-01
6711        -3.0568778802e-01    5.2173680219e-01
6712        -2.8129633981e-01    4.4121931452e-01
6713        -2.7809112785e-01    4.5125631111e-01
6714        -2.1069466354e-01    4.8420001335e-01
6715        -2.4337468916e-01    4.9103738712e-01
6716        -2.4392618471e-01    5.4915775823e-01
6717        -3.0098581776e-01    5.4251268954e-01
6718        -2.6694168928e-01    4.9034273157e-01
6719        -3.1163200621e-01    6.0200642968e-01
6720        -2.6661926321e-01    4.9740459546e-01
6721        -2.3355925015e-01    4.7585918924e-01
6722        -2.4595933635e-01    4.9850152524e-01
6723        -1.8578517091e-01    4.4262961776e-01
6724        -2.3749210413e-01    4.6184739134e-01
6725        -2.7406317363e-01    4.9014809140e-01
6726        -2.8244610257e-01    5.1898985822e-01
6727        -2.4614625211e-01    4.4092165350e-01
6728        -2.6143119277e-01    4.5498762730e-01
6729        -2.6008380426e-01    4.3426911345e-01
6730        -2.8818459567e-01    4.8719380379e-01
6731        -2.5520320268e-01    4.5249034133e-01
6732        -2.3954773079e-01    4.2883686667e-01
6733        -2.9071716224e-01    4.9162968832e-01
6734        -2.8452214687e-01    4.9654007321e-01
6735        -3.4212155869e-01    5.0749234552e-01
6736        -3.5534597502e-01    5.4308156842e-01
6737        -2.9921316902e-01    5.1367230987e-01
6738        -2.5709257937e-01    3.9441090511e-01
6739        -2.2864708150e-01    3.5400544684e-01
6740        -1.8164535872e-01    3.5897506512e-01
6741        -1.7463358737e-01    3.6931794230e-01
6742        -2.0478305167e-01    3.3723033022e-01
6743        -2.4309413423e-01    4.5264106315e-01
6744        -1.8604068404e-01    3.6417873442e-01
6745        -2.2946807739e-01    3.9516722282e-01
6746        -2.3783898523e-01    4.0365604372e-01
6747        -1.9280103754e-01    3.8986188322e-01
6748        -2.2234037532e-01    3.1494305979e-01
6749        -2.5125055168e-01    3.7134647004e-01
6750        -2.8422287314e-01    3.7563333285e-01
6751        -3.1268635320e-01    3.3624764329e-01
6752        -2.9365305797e-01    4.0853542263e-01
6753        -2.9465890086e-01    4.0381659001e-01
6754        -3.3130774807e-01    4.1609429807e-01
6755        -2.6599673609e-01    3.9288686464e-01
6756        -3.0100350051e-01    3.9139620331e-01
6757        -2.7806921374e-01    3.8464326032e-01
6758        -2.5898197175e-01    3.9383398009e-01
6759        -2.9898831406e-01    4.0285144254e-01
6760        -3.4793969434e-01    5.9672407512e-01
6761        -2.8716078529e-01    4.9434888576e-01
6762        -2.7604179777e-01    5.6528679521e-01
6763        -3.0192373071e-01    5.2829407509e-01
6764        -3.3271205176e-01    5.4581547037e-01
6765        -2.8060198556e-01    4.8254645664e-01
6766        -3.1773170679e-01    5.3848914406e-01
6767        -2.7435132972e-01    5.5782563016e-01
6768        -2.8504673024e-01    4.8026922198e-01
6769        -2.8616919350e-01    5.1720855160e-01
6770        -2.6219588603e-01    4.5355210517e-01
6771        -2.2602702734e-01    4.0277020256e-01
6772        -2.0704741890e-01    3.5958180155e-01
6773        -1.7157793503e-01    4.5265594508e-01
6774        -2.2445080207e-01    4.4234698656e-01
6775        -2.0215518444e-01    4.0174567797e-01
6776        -2.0075001055e-01    3.7970295175e-01
6777        -3.1485741428e-01    4.6042788860e-01
6778        -2.7549018275e-01    4.5978230169e-01
6779        -2.9459207379e-01    4.1362754315e-01
6780        -3.2815311811e-01    4.7002763483e-01
6781        -2.4705813498e-01    4.4616245617e-01
6782        -2.4509814348e-01    4.2961386047e-01
6783        -2.5050426198e-01    3.6796775760e-01
6784        -2.6642683745e-01    4.3463354914e-01
6785        -2.4388466619e-01    4.2219236571e-01
6786        -2.7227604334e-01    3.8182664810e-01
6787        -2.5891115908e-01    4.4102787356e-01
6788        -2.7380627420e-01    4.7700533821e-01
6789        -2.7298394571e-01    3.9871720197e-01
6790        -2.0530561586e-01    4.3736447739e-01
6791        -1.9521491800e-01    3.4258401333e-01
6792        -1.7497540355e-01    3.1381734663e-01
6793        -1.0602891954e-01    2.8991594379e-01
6794        -1.6289487650e-01    3.5698090898e-01
6795        -1.9776052272e-01    3.3462630439e-01
6796        -1.9621678219e-01    2.7562749783e-01
6797        -1.6673514222e-01    2.9489088766e-01
6798        -1.8960090208e-01    3.8927692473e-01
6799        -1.5385816776e-01    3.2067673405e-01
6800        -1.6169083130e-01    3.7887144393e-01
6801        -1.7032866972e-01    4.0049422673e-01
6802        -1.7791343335e-01    3.5086208367e-01
6803        -2.3150725254e-01    3.8900921831e-01
6804        -2.7229797041e-01    4.9133213006e-01
6805        -3.2603161423e-01    5.3256071625e-01
6806        -2.9385641557e-01    5.3829390463e-01
6807        -3.1239993101e-01    5.4295342367e-01
6808        -2.8485545726e-01    4.3421528461e-01
6809        -3.1674915097e-01    5.2779940487e-01
6810        -2.9281495512e-01    5.0145410327e-01
6811        -2.4371465426e-01    4.6962469296e-01
6812        -3.2613210812e-01    5.0978802831e-01
6813        -3.1891909809e-01    5.2043950289e-01
6814        -3.2976865682e-01    4.8538010844e-01
6815        -2.7076722047e-01    4.9604213464e-01
6816        -2.6827903925e-01    5.0452062900e-01
6817        -2.4543541164e-01    4.5763076248e-01
6818        -2.3683987689e-01    4.1039784633e-01
6819        -2.4194183110e-01    4.1709345959e-01
6820        -2.3572373455e-01    4.7801823302e-01
6821        -2.8669107530e-01    4.8562561244e-01
6822        -2.8700746534e-01    5.0399921116e-01
6823        -2.9266338708e-01    4.2747125420e-01
6824        -2.6103381023e-01    3.9391164432e-01
6825        -2.1055118079e-01    4.6492998618e-01
6826        -1.7878632032e-01    4.4291929555e-01
6827        -2.7692869484e-01    4.9298577705e-01
6828        -3.3045749180e-01    5.4686623435e-01
6829        -3.4069657432e-01    5.7254243329e-01
6830        -3.4501267747e-01    5.5089726811e-01
6831        -3.4304632792e-01    5.9554608438e-01
6832        -2.8327327647e-01    5.9489686716e-01
6833        -3.3977121224e-01    7.1181348360e-01
6834        -3.2596572386e-01    6.5274698617e-01
6835        -3.9168010576e-01    6.8596422497e-01
6836        -3.2231145894e-01    5.8500445755e-01
6837        -3.2652213809e-01    5.3805157842e-01
6838        -3.4153152883e-01    5.7156274968e-01
6839        -3.1805878196e-01    5.2905655345e-01
6840        -2.6371133308e-01    4.4578100748e-01
6841        -2.2242792285e-01    4.2284782392e-01
6842        -2.4955460789e-01    4.5711505251e-01
6843        -2.7967604290e-01    3.1923273364e-01
6844        -2.6891544763e-01    4.4207897731e-01
6845        -2.8093453712e-01    3.5415266855e-01
6846        -2.6187484409e-01    3.8577294846e-01
6847        -2.4569476116e-01    3.1879046062e-01
6848        -1.7214563982e-01    3.4717950066e-01
6849        -1.7058396635e-01    3.7487554326e-01
6850        -2.0594965466e-01    4.2467703013e-01
6851        -2.2059894032e-01    4.5037669174e-01
6852        -1.5533506935e-01    4.5573913060e-01
6853        -1.1660970469e-01    3.7048578742e-01
6854        -1.3761319837e-01    3.9484933135e-01
6855        -1.4222871955e-01    3.4841110207e-01
6856        -1.5221671025e-01    3.8986308868e-01
6857        -9.0557195324e-02    3.3340354198e-01
6858        -9.3896757519e-02    3.4598712109e-01
6859        -1.2653534376e-01    3.9029132386e-01
6860        -1.4029172366e-01    3.3130473231e-01
6861        -1.1875146837e-01    3.6369238317e-01
6862        -1.5098554559e-01    3.6863221839e-01
6863        -1.7329799048e-01    3.4915903362e-01
6864        -2.0236556435e-01    3.6852577235e-01
6865        -2.2432978120e-01    4.0441401450e-01
6866        -2.4509811177e-01    3.0863263593e-01
6867        -2.7051508731e-01    3.4855920246e-01
6868        -2.5921384187e-01    4.3438785373e-01
6869        -2.9831245369e-01    5.0676460923e-01
6870        -2.8934208931e-01    4.6874623848e-01
6871        -3.2790032934e-01    4.6401005336e-01
6872        -2.7943920908e-01    4.4116560671e-01
6873        -2.7992091051e-01    4.6208665160e-01
6874        -2.6498383980e-01    4.4452944821e-01
6875        -2.4380775984e-01    4.5295642936e-01
6876        -3.1921648014e-01    5.3316803428e-01
6877        -2.8127525569e-01    5.2173679227e-01
6878        -3.2531729774e-01    4.9223648775e-01
6879        -3.7779967429e-01    5.5159745400e-01
6880        -3.0694140492e-01    5.1619479088e-01
6881        -2.9212107442e-01    5.1557221519e-01
6882        -2.6661780571e-01    5.1679220597e-01
6883        -2.5892807742e-01    4.5348633647e-01
6884        -2.9060185769e-01    4.4288265310e-01
6885        -2.2275139463e-01    4.2504097961e-01
6886        -1.9225984362e-01    4.5886754400e-01
6887        -2.3706832270e-01    4.6269672623e-01
6888        -2.7895913095e-01    4.2131483048e-01
6889        -2.2308716833e-01    4.2130963529e-01
6890        -1.9322998030e-01    3.7338171249e-01
6891        -2.5702768177e-01    3.5526392177e-01
6892        -2.6793681039e-01    4.4486297742e-01
6893        -2.5047059214e-01    4.4559438150e-01
6894        -2.7293855983e-01    4.0057711952e-01
6895        -2.5660089092e-01    3.9244704435e-01
6896        -2.6260207677e-01    3.6098121947e-01
6897        -3.1182741077e-01    4.5655550971e-01
6898        -3.0090645088e-01    4.4986542094e-01
6899        -2.8430618809e-01    4.6878132013e-01
6900        -2.4267319157e-01    4.6512390748e-01
6901        -3.2480583125e-01    4.8776469415e-01
6902        -3.0677878389e-01    5.0852376215e-01
6903        -2.7761277714e-01    5.5146421931e-01
6904        -2.5616523137e-01    4.5834577542e-01
6905        -2.8254738910e-01    4.2666024595e-01
6906        -2.9142828632e-01    5.4500648556e-01
6907        -3.4872168261e-01    5.1361317160e-01
6908        -3.4194204746e-01    5.4367381105e-01
6909        -3.7169860365e-01    5.7306915629e-01
6910        -3.4146920980e-01    5.7189099721e-01
6911        -2.9296342312e-01    5.5014783340e-01
6912        -3.5899436554e-01    5.6559064311e-01
6913        -3.3366582323e-01    5.8322565668e-01
6914        -3.1056609362e-01    5.6637803306e-01
6915        -2.9581076427e-01    5.0345002676e-01
6916        -3.0401450103e-01    4.7597877790e-01
6917        -3.0307669107e-01    5.1323929840e-01
6918        -3.1578138059e-01    5.0280279314e-01
6919        -2.9066610524e-01    5.0422646790e-01
6920        -2.9453844362e-01    4.8323618416e-01
6921        -1.9963488248e-01    3.6708984028e-01
6922        -1.9950203264e-01    3.8147701503e-01
6923        -2.3378132709e-01    3.9478682151e-01
6924        -2.3364293405e-01    4.3163448224e-01
6925        -2.2608040980e-01    3.6045513226e-01
6926        -2.7695514423e-01    3.9662144633e-01
6927        -2.0869272873e-01    3.2328873339e-01
6928        -2.0735899319e-01    3.6105873027e-01
6929        -2.1791594901e-01    3.4614482174e-01
6930        -2.3993843878e-01    3.3407172421e-01
6931        -1.9253948580e-01    3.6649806579e-01
6932        -2.5674902288e-01    3.1155984623e-01
6933        -2.3554946827e-01    3.6743567772e-01
6934        -2.6977014122e-01    3.9318349842e-01
6935        -2.6645640743e-01    4.7989862848e-01
6936        -2.1896617454e-01    4.0151602441e-01
6937        -1.9238921511e-01    3.6743223043e-01
6938        -1.9066473028e-01    3.0818752651e-01
6939        -1.9528088674e-01    3.3557897219e-01
6940        -1.6338315522e-01    3.1965212091e-01
6941        -2.1330593298e-01    3.6419927187e-01
6942        -2.1902258426e-01    2.9524211698e-01
6943        -1.3925052734e-01    2.7658458540e-01
6944        -1.7169145910e-01    3.0992019850e-01
6945        -1.4844547817e-01    3.6044712917e-01
6946        -1.7049209684e-01    2.8395792092e-01
6947        -2.4456593264e-01    3.8779476130e-01
6948        -2.0957965804e-01    4.0312320426e-01
6949        -2.4911407297e-01    4.2293265381e-01
6950        -2.3881490744e-01    4.2204394925e-01


==> anc/Figure-4.dat <==
T324        T306        T290
0.630138    0.312961    0.177351
0.663229    0.316491    0.208427
0.594118    0.270686    0.197838
0.609660    0.266536    0.208365
0.561285    0.263715    0.204192
0.599874    0.283367    0.184825
0.644595    0.219988    0.129572
0.690925    0.342590    0.131370
0.657775    0.291271    0.159052
0.575245    0.202149    0.140487
0.604171    0.210798    0.176649
0.586291    0.188493    0.158862
0.709367    0.210146    0.141366
0.618627    0.195120    0.112002
0.608697    0.192401    0.147717
0.580945    0.226965    0.142535
0.568753    0.360100    0.160740
0.593828    0.335025    0.191032
0.590752    0.296000    0.168896
0.601504    0.389940    0.119204
0.469664    0.336513    0.067271
0.494371    0.302196    0.110307
0.460983    0.263958    0.055470
0.379795    0.294202    0.092081
0.417726    0.364496    0.077525
0.481262    0.314445    0.109969
0.451344    0.304634    0.163496
0.457178    0.364091    0.115636
0.408500    0.279090    0.122420
0.427560    0.269722    0.093909
0.457764    0.244574    0.059647
0.481809    0.225997    0.032327
0.466682    0.188906    0.112262
0.381374    0.194071    0.051939
0.423412    0.168051    0.018114
0.363884    0.146460    0.090527
0.371787    0.277554    0.066727
0.343905    0.258324    0.052192
0.319427    0.243233    0.010328
0.317846    0.272255    0.070212
0.288621    0.243352    0.041938
0.290566    0.215563    0.090643
0.231496    0.212968    0.063816
0.200324    0.244914    0.071459
0.176659    0.230864    0.065846
0.104707    0.173617    0.065202
0.120781    0.200247    0.075442
0.118310    0.252865    0.100010
0.125516    0.254284    0.112205
0.139660    0.267850    0.104180
0.175274    0.254923    0.130961
0.196021    0.246359    0.146397
0.199281    0.300882    0.275414
0.293589    0.318125    0.225731
0.212110    0.331015    0.286358
0.105906    0.363183    0.318113
0.131643    0.384882    0.269460
0.125916    0.361296    0.300129
0.175782    0.408280    0.293368
0.264140    0.412116    0.301740
0.228510    0.374620    0.283758
0.163528    0.269043    0.308620
0.264609    0.311432    0.143580
0.231888    0.281322    0.111108
0.263999    0.255950    0.108049
0.223300    0.306341    0.211534
0.184195    0.237307    0.149806
0.176722    0.234876    0.230104
0.125202    0.254477    0.197399
0.121893    0.268188    0.173397
0.144532    0.307522    0.198610
0.142882    0.357122    0.206644
0.169628    0.409651    0.174477
0.158432    0.437558    0.156599
0.101813    0.446819    0.194527
0.056762    0.400907    0.119008
0.127556    0.359389    0.150884
0.129626    0.274833    0.137291
0.157049    0.233771    0.133351
0.159896    0.297601    0.147090
0.051068    0.306201    0.049729
0.068870    0.221607    0.063817
0.048186    0.235990    0.106956
0.073212    0.216084    0.121203
0.071393    0.261315    0.172698
0.079214    0.320268    0.222437
0.068824    0.314335    0.217955
0.044586    0.269978    0.184055
0.134902    0.248686    0.237892
0.193427    0.292356    0.226081
0.145649    0.313354    0.321472
0.104530    0.325171    0.316604
0.080269    0.375282    0.345553
0.061797    0.378913    0.332666
0.107596    0.336572    0.354287
0.084394    0.267922    0.335906
0.157779    0.294863    0.274625
0.143369    0.307475    0.308821
0.046417    0.354134    0.374823
0.167508    0.384408    0.323862
0.124135    0.354124    0.298015
0.108378    0.318243    0.227931
0.119655    0.387307    0.270865
0.107657    0.444032    0.289668
0.110148    0.490580    0.249825
0.073883    0.365993    0.291699
0.066786    0.454423    0.321934
0.056520    0.524343    0.339327
0.117565    0.463686    0.286978
0.084568    0.467543    0.300991
0.073152    0.449548    0.308871
0.104920    0.494027    0.334868
0.086193    0.519947    0.272000
0.054047    0.611818    0.223403
0.089414    0.427755    0.199769
0.042271    0.456199    0.131821
0.143608    0.486338    0.049756
0.030517    0.556210    0.090038
0.088193    0.528829    0.073739
0.188761    0.469968    0.071641
0.237145    0.483397    0.140400
0.102521    0.550806    0.063640
0.087353    0.503336    0.107647
0.106661    0.516079    0.130486
0.077423    0.555819    0.109664
0.120989    0.440830    0.099350
0.043169    0.417898    0.107545
0.031701    0.399177    0.148574
0.067693    0.469522    0.014701
0.057215    0.519528    0.010494
0.026645    0.489273    0.072434
0.042016    0.497259    0.065226
0.034175    0.476227    0.114516
0.023065    0.468124    0.046654
0.055163    0.511684    0.101828
0.033375    0.495187    0.025267
0.037021    0.391590    0.064821
0.067596    0.310475    0.035109
0.145161    0.354659    0.043143
0.140922    0.336640    0.092831
0.128663    0.193846    0.054983
0.097135    0.237542    0.034110
0.133740    0.334594    0.069989
0.109486    0.308936    0.052208
0.119862    0.289423    0.079602
0.106295    0.369461    0.075878
0.151453    0.308022    0.004900
0.163187    0.325280    0.042012
0.095539    0.418785    0.090624
0.067195    0.400270    0.110489
0.060501    0.331642    0.048569
0.113006    0.403801    0.076978
0.132672    0.252475    0.073560
0.053332    0.369897    0.030672
0.154698    0.339504    0.062624
0.067686    0.325981    0.047926
0.069366    0.391398    0.052494
0.034424    0.363118    0.019532
0.099091    0.334120    0.043679
0.117423    0.352401    0.100729
0.195613    0.399018    0.057106
0.138073    0.420382    0.043820
0.158516    0.415334    0.036779
0.118126    0.419319    0.029734
0.090097    0.441193    0.071520
0.080848    0.507483    0.080043
0.052574    0.496946    0.085114
0.097427    0.469435    0.118583
0.042910    0.545171    0.045678
0.065616    0.437904    0.103170
0.051229    0.519190    0.108169
0.013558    0.584689    0.024935
0.085344    0.503930    0.050391
0.080424    0.490751    0.030684
0.092405    0.497889    0.032972
0.011225    0.531771    0.055797
0.047714    0.578642    0.042765
0.103293    0.551574    0.049382
0.078727    0.494790    0.128288
0.066816    0.419777    0.052642
0.136624    0.455588    0.162857
0.119356    0.484378    0.127176
0.166764    0.450326    0.145613
0.196989    0.478652    0.116362
0.147769    0.564192    0.153721
0.240801    0.530750    0.152948
0.264563    0.555081    0.074652
0.249621    0.514827    0.085837
0.268708    0.515271    0.010289
0.161659    0.538491    0.135233
0.164660    0.525116    0.120934
0.150917    0.521030    0.062694
0.130749    0.410142    0.162014
0.176679    0.538872    0.111197
0.212712    0.541787    0.123370
0.186523    0.578064    0.036248
0.268890    0.560452    0.045754
0.271812    0.594998    0.025857
0.232720    0.624658    0.022837
0.259701    0.634629    0.040634
0.290395    0.578726    0.143963
0.269448    0.646270    0.129350
0.186637    0.622720    0.161606
0.246399    0.653073    0.111451
0.085438    0.499285    0.119984
0.120796    0.561004    0.091643
0.043771    0.545195    0.199193
0.109507    0.511759    0.205583
0.092277    0.568854    0.109338
0.083030    0.540076    0.149933
0.097812    0.389801    0.094045
0.160503    0.442110    0.084075
0.199266    0.439188    0.097918
0.253932    0.496172    0.106257
0.200453    0.508794    0.162635
0.134699    0.452215    0.089122
0.187258    0.419909    0.040408
0.273138    0.461476    0.031231
0.218375    0.420601    0.051442
0.289271    0.455425    0.094499
0.294641    0.506806    0.033527
0.250467    0.484322    0.030381
0.315456    0.437979    0.045186
0.269262    0.447760    0.022327
0.319524    0.409103    0.025277
0.250496    0.294504    0.036222
0.299145    0.380224    0.038211
0.267032    0.357787    0.072174
0.303671    0.339918    0.103890
0.231221    0.362547    0.056653
0.202173    0.480286    0.033268
0.242004    0.427136    0.046028
0.198436    0.447222    0.082123
0.241131    0.420751    0.072462
0.257588    0.465309    0.058424
0.286139    0.477739    0.046733
0.257493    0.502382    0.044761
0.264731    0.499297    0.072782
0.294140    0.482021    0.052242
0.320310    0.546059    0.021906
0.349114    0.574887    0.019571
0.337795    0.577977    0.012861
0.281478    0.584605    0.018960
0.223923    0.504115    0.068304
0.218732    0.564807    0.072369
0.210622    0.491109    0.065211
0.171976    0.540556    0.059388
0.188031    0.692488    0.078257
0.179756    0.657270    0.084323
0.127257    0.605505    0.082457
0.130237    0.532944    0.141142
0.150959    0.621018    0.098203
0.191878    0.575699    0.147945
0.106624    0.443148    0.149738
0.099396    0.438343    0.164095
0.105379    0.379278    0.192656
0.184947    0.447859    0.140059
0.253619    0.481740    0.125603
0.248855    0.420355    0.135061
0.142808    0.449020    0.103163
0.175502    0.393837    0.147150
0.227431    0.389344    0.164469
0.340680    0.396635    0.127712
0.362185    0.366824    0.137135
0.343054    0.288797    0.167726
0.266199    0.309026    0.078598
0.354417    0.309771    0.063346
0.334763    0.250417    0.037848
0.417644    0.352662    0.049885
0.409582    0.387337    0.025806
0.398838    0.369336    0.054269
0.300115    0.385033    0.035207
0.252118    0.368677    0.099067
0.250112    0.396696    0.023988
0.328494    0.287634    0.064840
0.275125    0.275802    0.054256
0.251464    0.242420    0.031759
0.317205    0.284676    0.115842
0.304889    0.289461    0.049498
0.308395    0.211648    0.080830
0.317894    0.215354    0.064700
0.344006    0.193848    0.059550
0.379392    0.200441    0.019604
0.373433    0.198143    0.058561
0.299357    0.215239    0.053017
0.293172    0.284200    0.118794
0.343339    0.185160    0.170910
0.369344    0.219221    0.115807
0.364375    0.214026    0.049816
0.533091    0.266907    0.082733
0.560632    0.288670    0.071475
0.495570    0.343154    0.081073
0.545821    0.424129    0.052050
0.583802    0.413182    0.050342
0.599742    0.340954    0.115521
0.513697    0.382969    0.057872
0.515611    0.425277    0.082257
0.499014    0.463196    0.077228
0.342920    0.467727    0.118876
0.351038    0.439380    0.055179
0.471732    0.421296    0.038904
0.416353    0.475539    0.038772
0.348036    0.520899    0.020684
0.381088    0.494829    0.029776
0.380493    0.521643    0.042558
0.468258    0.507807    0.068713
0.509737    0.598016    0.030046
0.477434    0.580742    0.054319
0.554837    0.536109    0.053883
0.632458    0.515693    0.014022
0.496331    0.537944    0.060397
0.535843    0.461705    0.029538
0.601469    0.452804    0.076227
0.562219    0.438217    0.054423
0.557974    0.395273    0.036235
0.523057    0.352332    0.039394
0.533872    0.378468    0.045104
0.595827    0.405695    0.021424
0.566604    0.399525    0.010294
0.595206    0.299960    0.058433
0.562313    0.334457    0.010898
0.523363    0.378420    0.028249
0.500282    0.445155    0.012363
0.495254    0.418100    0.045514
0.501815    0.415104    0.028180
0.515193    0.366525    0.050892
0.588401    0.339943    0.122280
0.556824    0.385474    0.169668
0.578894    0.309524    0.185588
0.531608    0.308538    0.154864
0.458776    0.214133    0.232930
0.428801    0.344060    0.226060
0.522664    0.244736    0.252628
0.459695    0.261521    0.262197
0.454535    0.286202    0.275501
0.427065    0.377540    0.271884
0.341476    0.300050    0.171338
0.410814    0.352662    0.220716
0.365227    0.303496    0.208701
0.417832    0.390191    0.265199
0.382101    0.380662    0.367150
0.476067    0.386301    0.364358
0.512978    0.286493    0.356403
0.498378    0.253485    0.306333
0.553075    0.286092    0.252601
0.529096    0.334961    0.300780
0.642502    0.337243    0.353255
0.649308    0.287875    0.297759
0.619040    0.301535    0.272499
0.622805    0.305837    0.201533
0.607028    0.325526    0.158374
0.593567    0.368174    0.152066
0.552238    0.336171    0.138050
0.584899    0.374486    0.156324
0.572620    0.295713    0.132692
0.630426    0.322866    0.137017
0.606179    0.261180    0.069846
0.603447    0.309702    0.127120
0.467361    0.291230    0.071443
0.482839    0.305451    0.063317
0.464016    0.313334    0.091105
0.495493    0.310674    0.098501
0.523686    0.324569    0.125981
0.535888    0.350661    0.131064
0.552595    0.438035    0.133159
0.513625    0.418070    0.109179
0.541571    0.372613    0.054714
0.508203    0.347597    0.077909
0.559709    0.318082    0.137845
0.502436    0.396086    0.081344
0.534374    0.393927    0.038691
0.460865    0.410400    0.073877
0.447251    0.359225    0.164279
0.558800    0.322532    0.113886
0.543479    0.306544    0.077269
0.478690    0.256586    0.047009
0.592819    0.245804    0.019905
0.433534    0.242221    0.045502
0.572758    0.282152    0.044105
0.476656    0.187464    0.067580
0.468236    0.255175    0.183909
0.417076    0.220977    0.150851
0.390695    0.218602    0.118978
0.452510    0.295668    0.073704
0.420503    0.265304    0.041503
0.465126    0.333680    0.067956
0.471405    0.313966    0.077863
0.524100    0.340299    0.011110
0.562439    0.389461    0.036283
0.544507    0.372660    0.089897
0.542424    0.421784    0.047005
0.630729    0.419486    0.067053
0.568233    0.461113    0.085467
0.513786    0.503750    0.105603
0.513246    0.526773    0.091421
0.416181    0.435470    0.085205
0.417028    0.395086    0.056851
0.378407    0.350921    0.081538
0.327062    0.299980    0.028066
0.344279    0.285982    0.108837
0.394463    0.291175    0.163156
0.374649    0.303464    0.121619
0.511620    0.322363    0.095476
0.588761    0.326070    0.072563
0.671875    0.341206    0.193436
0.660657    0.194494    0.257543
0.627308    0.242311    0.207931
0.677639    0.422037    0.240012
0.684580    0.353923    0.272182
0.578575    0.326752    0.192529
0.562336    0.246458    0.178118
0.521201    0.259303    0.116933
0.488792    0.311848    0.102061
0.502988    0.391726    0.169774
0.518030    0.332827    0.188726
0.557645    0.253918    0.181546
0.456387    0.256634    0.164158
0.509913    0.287007    0.118965
0.507118    0.333380    0.089925
0.469348    0.397114    0.052168
0.468444    0.377372    0.042089
0.461178    0.362629    0.077433
0.386265    0.359795    0.018355
0.400416    0.376560    0.132954
0.426153    0.327064    0.170030
0.563361    0.301536    0.247813
0.526488    0.337731    0.223548
0.530363    0.319370    0.224866
0.451879    0.311390    0.338076
0.427356    0.310386    0.286244
0.463856    0.337661    0.262279
0.448451    0.416258    0.281509
0.496541    0.365375    0.296526
0.510691    0.413826    0.269059
0.490025    0.469389    0.342856
0.470800    0.395595    0.335708
0.398887    0.379411    0.377901
0.468421    0.388276    0.393015
0.470428    0.375997    0.384574
0.545569    0.388131    0.351896
0.514024    0.335176    0.370759
0.565893    0.230054    0.363816
0.478116    0.233558    0.349456
0.517671    0.144854    0.336938
0.571704    0.208940    0.395436
0.516470    0.211252    0.434143
0.462865    0.161232    0.379115
0.465183    0.175288    0.416313
0.428742    0.135197    0.473585
0.445572    0.167607    0.409793
0.402188    0.179374    0.477148
0.450265    0.226273    0.397121
0.532726    0.212774    0.440216
0.574115    0.230895    0.431337
0.606705    0.276709    0.451496
0.690058    0.176008    0.463728
0.661473    0.246395    0.417737
0.601686    0.254929    0.387929
0.649362    0.255769    0.391294
0.702131    0.242710    0.365272
0.593091    0.271038    0.323127
0.616049    0.281663    0.401807
0.657984    0.240500    0.368484
0.546779    0.284883    0.462779
0.584536    0.196177    0.423495
0.566368    0.137031    0.388401
0.505677    0.170568    0.423421
0.475560    0.176332    0.504263
0.450963    0.154434    0.457263
0.391816    0.202612    0.452977
0.371036    0.143384    0.403976
0.270578    0.205027    0.440941
0.456522    0.110852    0.464091
0.462132    0.158432    0.515273
0.418577    0.130420    0.507859
0.478863    0.103897    0.457669
0.471360    0.028084    0.449348
0.496447    0.042480    0.335699
0.476236    0.029545    0.289458
0.399500    0.073618    0.249444
0.456863    0.040801    0.268235
0.526854    0.114860    0.248219
0.532406    0.128192    0.381673
0.563139    0.082275    0.381794
0.534384    0.070134    0.386482
0.600208    0.140872    0.268356
0.488778    0.105281    0.341010
0.440467    0.188259    0.296360
0.473259    0.211147    0.342243
0.520877    0.246550    0.398594
0.380251    0.218608    0.376790
0.436648    0.285358    0.439095
0.492068    0.301918    0.434333
0.425022    0.302425    0.549011
0.482946    0.287685    0.579159
0.425100    0.270280    0.498530
0.465583    0.254424    0.511529
0.430549    0.266179    0.471686
0.435341    0.256029    0.437441
0.468824    0.280157    0.442663
0.516160    0.180984    0.508614
0.488726    0.137462    0.417780
0.430674    0.160937    0.392850
0.457242    0.125388    0.396827
0.447937    0.127130    0.450842
0.437780    0.186414    0.376491
0.423012    0.148393    0.388786
0.477827    0.049256    0.366965
0.475350    0.098817    0.339282
0.547248    0.023797    0.308707
0.549716    0.051967    0.358618
0.528255    0.034094    0.337157
0.524148    0.073311    0.364880
0.553920    0.047484    0.344625
0.564176    0.105986    0.286760
0.483162    0.033555    0.265825
0.494353    0.082182    0.237486
0.575260    0.100133    0.272928
0.548348    0.022980    0.270727
0.594078    0.049118    0.218410
0.527558    0.162581    0.181541
0.541190    0.163421    0.182169
0.563981    0.051112    0.100738
0.612575    0.131255    0.101922
0.560443    0.070515    0.096938
0.674301    0.021647    0.159536
0.654045    0.062225    0.195764
0.651109    0.040345    0.137037
0.682370    0.036851    0.101620
0.698417    0.140532    0.160305
0.722521    0.168015    0.156128
0.635380    0.127161    0.178747
0.618326    0.142240    0.066780
0.532344    0.119038    0.043578
0.542289    0.092753    0.077179
0.512132    0.067762    0.070237
0.527320    0.082579    0.050269
0.522972    0.093315    0.075528
0.574605    0.077465    0.077231
0.498952    0.080951    0.083831
0.594245    0.102627    0.099743
0.664475    0.102313    0.049847
0.625844    0.071646    0.059275
0.626130    0.119138    0.066085
0.544091    0.116773    0.081265
0.572061    0.117872    0.076068
0.612052    0.051262    0.098022
0.571060    0.082105    0.104571
0.537722    0.041330    0.087858
0.573531    0.078871    0.088273
0.559775    0.140824    0.104720
0.572113    0.099784    0.151355
0.500136    0.093662    0.157518
0.456758    0.098069    0.119322
0.462536    0.089393    0.063510
0.511100    0.098860    0.053844
0.519751    0.103167    0.040635
0.501921    0.090254    0.020824
0.534410    0.098881    0.015418
0.620670    0.104376    0.040307
0.615511    0.103250    0.133002
0.691773    0.093111    0.225936
0.727020    0.072903    0.188108
0.690986    0.090296    0.238045
0.674022    0.072581    0.168934
0.630621    0.078663    0.097344
0.611584    0.018108    0.099823
0.504777    0.056477    0.158342
0.480708    0.074741    0.149200
0.477681    0.062369    0.129376
0.459041    0.077031    0.119411
0.384786    0.075178    0.043995
0.469135    0.087847    0.069742
0.444902    0.022343    0.093108
0.444049    0.139463    0.082810
0.484683    0.044630    0.080419
0.479825    0.104361    0.085841
0.589025    0.026774    0.118060
0.686377    0.031536    0.079162
0.593365    0.132601    0.055654
0.615817    0.055758    0.056318
0.556234    0.041842    0.052160
0.501147    0.064463    0.092758
0.641187    0.079657    0.145783
0.718946    0.081214    0.102002
0.694283    0.112300    0.028441
0.628842    0.077738    0.019025
0.694002    0.040939    0.039221
0.685242    0.043012    0.108581
0.575760    0.006630    0.055673
0.495762    0.027924    0.053143
0.563634    0.084586    0.095449
0.558428    0.008451    0.042516
0.472110    0.026945    0.048665
0.461032    0.137015    0.107008
0.494786    0.085724    0.070873
0.495201    0.093373    0.067182
0.506868    0.036559    0.089874
0.502606    0.122394    0.112771
0.491430    0.123660    0.050395
0.539059    0.099961    0.077934
0.405322    0.106679    0.163256
0.419758    0.109136    0.198577
0.497602    0.094666    0.182466
0.530775    0.046076    0.189019
0.526623    0.115794    0.131872
0.560337    0.098117    0.221797
0.496586    0.100898    0.193400
0.459858    0.097178    0.190945
0.441426    0.033416    0.077321
0.432556    0.062326    0.086145
0.383999    0.052914    0.084276
0.519018    0.063602    0.098920
0.498138    0.021482    0.091869
0.515389    0.063607    0.124666
0.528941    0.073454    0.060608
0.545318    0.072042    0.077664
0.557671    0.110542    0.093397
0.551824    0.067457    0.065070
0.645138    0.126649    0.036281
0.587277    0.079492    0.038095
0.617278    0.121256    0.083091
0.558762    0.062476    0.124958
0.637966    0.129618    0.160254
0.592612    0.074191    0.094416
0.530987    0.076833    0.080940
0.533558    0.065601    0.127934
0.541863    0.096580    0.131489
0.564230    0.021402    0.159525
0.504130    0.015690    0.149972
0.521929    0.019468    0.130304
0.461864    0.025708    0.021357
0.459604    0.055838    0.024257
0.525499    0.067847    0.020524
0.478843    0.049865    0.044916
0.556100    0.068806    0.062387
0.657689    0.055128    0.041109
0.588181    0.175418    0.099662
0.550234    0.140007    0.130451
0.621136    0.199863    0.128299
0.552884    0.242694    0.147841
0.616323    0.159502    0.126188
0.535498    0.249352    0.139630
0.499780    0.178113    0.132493
0.511922    0.152993    0.154655
0.492452    0.216423    0.165491
0.490124    0.104856    0.091864
0.543271    0.046218    0.081349
0.624980    0.031994    0.135861
0.627855    0.034183    0.046513
0.610178    0.068411    0.042490
0.651078    0.050472    0.052272
0.556267    0.039595    0.070952
0.502419    0.048322    0.146860
0.441665    0.054481    0.108129
0.397739    0.046444    0.116124
0.458490    0.151186    0.114567
0.448063    0.019594    0.031461
0.570936    0.070595    0.029832
0.582442    0.052387    0.044161
0.555586    0.024039    0.097269
0.587183    0.077385    0.055949
0.534490    0.053423    0.056271
0.475763    0.071575    0.061142
0.463983    0.026444    0.125802
0.437402    0.030632    0.101565
0.437212    0.079056    0.044765
0.512068    0.078787    0.069834
0.540461    0.097648    0.117211
0.529332    0.101697    0.075168
0.604734    0.054054    0.049865
0.608026    0.092663    0.058284
0.499533    0.055594    0.011372
0.572398    0.027591    0.037292
0.667017    0.133240    0.110286
0.689623    0.055132    0.135324
0.713706    0.049875    0.033756
0.731065    0.111747    0.017164
0.662448    0.090520    0.054669
0.651281    0.129079    0.038861
0.601313    0.229092    0.033020
0.605693    0.143741    0.073309
0.637183    0.243793    0.099975
0.587413    0.171138    0.085059
0.524586    0.239689    0.082411
0.580304    0.215465    0.064049
0.568776    0.282109    0.098413
0.559029    0.270752    0.060854
0.528903    0.174407    0.064720
0.452029    0.173062    0.032924
0.472771    0.148100    0.063129
0.394259    0.209302    0.103062
0.371073    0.172777    0.047545
0.382487    0.171897    0.116263
0.349801    0.222829    0.116273
0.308518    0.117960    0.075799
0.467795    0.081663    0.064991
0.439787    0.151255    0.097329
0.439996    0.128969    0.022902
0.510858    0.148545    0.018840
0.507184    0.063920    0.048084
0.549408    0.167343    0.039012
0.528487    0.153048    0.031950
0.472935    0.149438    0.070127
0.443633    0.183901    0.068795
0.446804    0.147385    0.022235
0.443768    0.178480    0.061351
0.429310    0.155538    0.013391
0.343515    0.211577    0.045267
0.368210    0.109851    0.091235
0.423767    0.214271    0.086802
0.496761    0.199713    0.103528
0.554518    0.177213    0.076019
0.501349    0.186185    0.056193
0.477318    0.151562    0.068974
0.458311    0.212865    0.024411
0.550328    0.236823    0.049106
0.482210    0.300648    0.048448
0.506747    0.341549    0.066008
0.468063    0.291093    0.082852
0.522952    0.278302    0.071937
0.546253    0.356500    0.057786
0.563797    0.276349    0.058569
0.568640    0.213527    0.039643
0.467942    0.352751    0.054652
0.463352    0.320385    0.092693
0.430551    0.296053    0.051723
0.410032    0.293837    0.046280
0.330836    0.311693    0.021934
0.305214    0.296178    0.054578
0.258663    0.270026    0.076929
0.349875    0.304605    0.097751
0.388518    0.280265    0.079574
0.415345    0.362378    0.093752
0.365971    0.372272    0.116756
0.338802    0.333872    0.213100
0.434717    0.281843    0.192163
0.419598    0.339989    0.149555
0.473442    0.257920    0.169987
0.409359    0.231380    0.199679
0.390682    0.204502    0.210344
0.392556    0.187187    0.175218
0.380730    0.139816    0.225384
0.381242    0.157732    0.200026
0.399657    0.164580    0.202641
0.427456    0.154658    0.226622
0.409309    0.210088    0.212281
0.367079    0.116272    0.249210
0.402843    0.112992    0.299416
0.402010    0.129830    0.196635
0.450213    0.049846    0.125450
0.344086    0.136420    0.116424
0.299707    0.124862    0.099747
0.333659    0.146481    0.063219
0.396156    0.151028    0.060839
0.300611    0.151030    0.046296
0.262760    0.269160    0.023396
0.287780    0.256273    0.069494
0.371045    0.231016    0.078582
0.307263    0.260590    0.036500
0.220805    0.200060    0.043802
0.343655    0.156456    0.080414
0.313076    0.143893    0.023532
0.310397    0.186171    0.018230
0.309637    0.166044    0.025063
0.299236    0.199716    0.048919
0.206053    0.233556    0.058941
0.234435    0.181793    0.070328
0.221885    0.202564    0.174532
0.202354    0.100922    0.203683
0.211819    0.089796    0.176921
0.246874    0.085553    0.118811
0.248473    0.080454    0.104786
0.253917    0.116081    0.083849
0.349508    0.116979    0.110697
0.361230    0.046693    0.066218
0.331694    0.062830    0.058267
0.409974    0.071993    0.068812
0.407778    0.081642    0.083761
0.427930    0.168051    0.058568
0.432928    0.200037    0.079345
0.497075    0.114900    0.057353
0.428801    0.036708    0.120078
0.574807    0.050066    0.118753
0.567580    0.054650    0.016878
0.542189    0.031579    0.089833
0.502125    0.075749    0.079535
0.468400    0.069885    0.118110
0.445690    0.035076    0.059509
0.524275    0.036945    0.101194
0.463762    0.013038    0.007859
0.502089    0.064069    0.010880
0.439036    0.036313    0.043770
0.430031    0.071007    0.092472
0.417335    0.022882    0.039245
0.379956    0.018363    0.047719
0.418231    0.070046    0.025786
0.385131    0.049384    0.053967
0.385708    0.078414    0.060637
0.362518    0.100209    0.041178
0.432823    0.019278    0.077668
0.474273    0.039384    0.059684
0.453176    0.023908    0.056400
0.304531    0.153516    0.053140
0.417358    0.193487    0.057852
0.334523    0.243415    0.046727
0.407178    0.232238    0.007381
0.365418    0.195012    0.019944
0.334970    0.292383    0.034770
0.295783    0.246906    0.066914
0.340939    0.235588    0.140113
0.403142    0.323832    0.107006
0.374666    0.425219    0.058453
0.409067    0.471861    0.151575
0.552729    0.366571    0.129183
0.471673    0.353525    0.182054
0.500095    0.393225    0.085377
0.454701    0.379111    0.072630
0.558367    0.391944    0.056131
0.471150    0.345524    0.059326
0.441954    0.387112    0.116226
0.491420    0.387720    0.096198
0.496842    0.362467    0.091132
0.549004    0.366705    0.056423
0.516560    0.334139    0.092353
0.503381    0.369605    0.065512
0.486332    0.289917    0.030421
0.525885    0.333346    0.099816
0.532100    0.353351    0.086997
0.621299    0.340998    0.075977
0.572865    0.296689    0.017254
0.533990    0.312594    0.043161
0.502996    0.345825    0.038769
0.467993    0.356431    0.041995
0.423186    0.348024    0.046292
0.333889    0.327441    0.058118
0.344686    0.302148    0.072137
0.369317    0.273093    0.137242
0.366797    0.210629    0.099962
0.365246    0.235217    0.057377
0.408228    0.259462    0.106809
0.424805    0.275022    0.081509
0.532648    0.202615    0.124300
0.463360    0.215095    0.041601
0.348309    0.130335    0.080763
0.426148    0.210662    0.012977
0.397982    0.147555    0.013757
0.342963    0.269638    0.050500
0.395936    0.175390    0.035083
0.340384    0.182761    0.067521
0.450501    0.190990    0.033644
0.496029    0.270639    0.030868
0.518442    0.294793    0.049653
0.545686    0.276677    0.010480
0.561863    0.313826    0.041843
0.506881    0.308000    0.036754
0.464395    0.331242    0.070209
0.429708    0.237657    0.050579
0.526446    0.309239    0.054178
0.427702    0.361363    0.045311
0.442526    0.339193    0.023920
0.404516    0.252701    0.011718
0.489612    0.329227    0.075029
0.396968    0.315238    0.039151
0.412691    0.362193    0.098999
0.421590    0.334014    0.085950
0.457836    0.385771    0.011061
0.359344    0.291495    0.064303
0.411387    0.339410    0.010587
0.390785    0.379406    0.014129
0.432245    0.376994    0.086517
0.353847    0.379679    0.027335
0.315234    0.419532    0.070350
0.303100    0.436347    0.106049
0.330627    0.432507    0.177031
0.330613    0.489543    0.180101
0.484139    0.464880    0.163340
0.446771    0.424325    0.216744
0.371720    0.389217    0.232626
0.387201    0.487871    0.166847
0.389247    0.464837    0.070567
0.458006    0.446488    0.160666
0.431958    0.483677    0.117725
0.475559    0.480241    0.050588
0.458225    0.516557    0.084773
0.431812    0.529284    0.132955
0.472963    0.556219    0.097595
0.421018    0.477956    0.131363
0.453501    0.453555    0.062584
0.524517    0.469461    0.034971
0.525457    0.477595    0.031795
0.473631    0.444221    0.070755
0.531317    0.431031    0.045662
0.457504    0.313429    0.062079
0.487857    0.293251    0.061623
0.440726    0.357101    0.124595
0.420828    0.332958    0.073205
0.390828    0.304915    0.143551
0.418099    0.291439    0.153206
0.470986    0.323176    0.105402
0.496919    0.381802    0.120371
0.446958    0.338337    0.151303
0.376722    0.248728    0.107722
0.351148    0.256261    0.173879
0.317178    0.307498    0.149723
0.332580    0.292507    0.113463
0.315407    0.246774    0.175860
0.387828    0.285865    0.163441
0.379824    0.231323    0.222921
0.459378    0.308518    0.245230
0.396031    0.404198    0.181420
0.294351    0.378738    0.157130
0.313343    0.371769    0.050349
0.266016    0.367703    0.137876
0.201666    0.340047    0.101073
0.302953    0.425117    0.147641
0.227213    0.363220    0.176308
0.222266    0.482702    0.167580
0.246512    0.512018    0.163293
0.216410    0.457558    0.209213
0.265989    0.420965    0.227945
0.190392    0.359953    0.246893
0.176481    0.438157    0.248862
0.215786    0.409953    0.233423
0.249591    0.340466    0.257029
0.150201    0.340472    0.327240
0.184556    0.380183    0.350302
0.231533    0.268665    0.321471
0.180587    0.301412    0.391392
0.222584    0.243755    0.369940
0.340867    0.275135    0.280216
0.287458    0.301970    0.324713
0.301695    0.337418    0.354007
0.303484    0.336136    0.397731
0.337351    0.389544    0.338203
0.334772    0.380678    0.325215
0.364909    0.392220    0.352976
0.334200    0.456375    0.307701
0.423404    0.433033    0.324386
0.373934    0.446307    0.287594
0.371783    0.426800    0.305869
0.473074    0.452044    0.212022
0.412511    0.477570    0.265295
0.496916    0.485764    0.278668
0.483824    0.436353    0.256888
0.442945    0.412452    0.281218
0.402440    0.377779    0.224022
0.408438    0.341298    0.223403
0.469473    0.415256    0.206688
0.402638    0.382566    0.226673
0.459590    0.374370    0.180140
0.425769    0.385865    0.221980
0.375663    0.303701    0.251996
0.462283    0.386634    0.196357
0.483225    0.445970    0.178668
0.393140    0.421753    0.159975
0.460952    0.488526    0.150772
0.488693    0.578069    0.159321
0.476751    0.515062    0.125091
0.479158    0.448424    0.082598
0.502419    0.444737    0.134067
0.482808    0.521262    0.137106
0.459701    0.395237    0.133362
0.457371    0.416742    0.049079
0.455291    0.397048    0.062643
0.471864    0.442324    0.083789
0.574037    0.561265    0.104160
0.508781    0.496032    0.058240
0.504573    0.462583    0.060516
0.584140    0.372297    0.071565
0.564387    0.411635    0.124738
0.398120    0.414426    0.081641
0.414370    0.373678    0.096237
0.431270    0.367773    0.088273
0.498023    0.396155    0.111909
0.528697    0.481489    0.126740
0.593479    0.532134    0.089873
0.432987    0.496564    0.101254
0.425491    0.438484    0.077751
0.483240    0.429876    0.071316
0.499958    0.510363    0.082716
0.469574    0.432630    0.074964
0.516370    0.467173    0.045321
0.559915    0.378128    0.047497
0.509824    0.411376    0.075727
0.587025    0.461049    0.059906
0.612280    0.454371    0.087365
0.536287    0.522264    0.136118
0.624187    0.506518    0.105585
0.665367    0.454180    0.110808
0.595044    0.488129    0.159179
0.664909    0.561692    0.197179
0.712168    0.539598    0.116072
0.641974    0.601901    0.061159
0.720510    0.527745    0.023175
0.733417    0.599915    0.015624
0.685049    0.494203    0.052451
0.665062    0.474393    0.014035
0.693816    0.510647    0.102074
0.702623    0.567599    0.050609
0.681470    0.475561    0.038365
0.660916    0.489623    0.076590
0.675010    0.395580    0.075545
0.686857    0.289863    0.051560
0.638159    0.354564    0.024759
0.641689    0.403612    0.070591
0.501522    0.437902    0.051114
0.556473    0.436238    0.013153
0.513261    0.339925    0.057528
0.537448    0.351906    0.141784
0.587191    0.363572    0.081523
0.621160    0.465313    0.031646
0.541887    0.459404    0.044205
0.545133    0.460033    0.078907
0.541455    0.498174    0.080598
0.499554    0.568362    0.031294
0.482061    0.602650    0.030423
0.536145    0.555480    0.059578
0.470324    0.548629    0.102442
0.512043    0.583535    0.153434
0.509560    0.560626    0.148290
0.454936    0.502143    0.104880
0.430886    0.532443    0.157377
0.535059    0.559331    0.185287
0.604827    0.544581    0.203246
0.647938    0.542396    0.185744
0.573510    0.600174    0.227070
0.578624    0.566770    0.246172
0.432449    0.635609    0.269316
0.510037    0.631309    0.229769
0.483383    0.588803    0.318634
0.518551    0.522051    0.263162
0.564943    0.497767    0.161306
0.472225    0.508992    0.157632
0.609969    0.436461    0.147919
0.586371    0.458454    0.154614
0.561818    0.478528    0.060732
0.592839    0.475105    0.044163
0.579192    0.496808    0.026007
0.510094    0.413579    0.087909
0.528293    0.456059    0.057849
0.534585    0.426447    0.027401
0.565726    0.457678    0.129757
0.565784    0.382793    0.120757
0.520149    0.377324    0.068034
0.485170    0.396483    0.038908
0.462672    0.387208    0.031901
0.522742    0.329522    0.036652
0.544186    0.355667    0.084660
0.638789    0.430480    0.123085
0.567775    0.450809    0.039741
0.589965    0.431605    0.050245
0.575989    0.432316    0.062687
0.552850    0.308345    0.086403
0.514512    0.283394    0.114711
0.453526    0.334926    0.070549
0.499189    0.329471    0.115459
0.464384    0.399602    0.148214
0.533938    0.367965    0.150148
0.555841    0.378045    0.121404
0.606682    0.335985    0.092184
0.617881    0.240761    0.080330
0.570100    0.227778    0.089473
0.498774    0.183060    0.062228
0.416581    0.248907    0.063761
0.386305    0.212109    0.097939
0.473698    0.264994    0.075718
0.474734    0.217134    0.070728
0.520785    0.185119    0.013792
0.592211    0.176093    0.018810
0.570103    0.160758    0.059400
0.540922    0.206039    0.011141
0.491719    0.178996    0.018878
0.522948    0.231082    0.053445
0.529482    0.258960    0.043329
0.461252    0.170098    0.059065
0.559849    0.114847    0.068005
0.499157    0.090950    0.091653
0.583382    0.046941    0.062529
0.600103    0.069965    0.104929
0.570969    0.147576    0.176968
0.632368    0.051792    0.209805
0.570794    0.043124    0.176778
0.490863    0.060653    0.104647
0.504771    0.045955    0.173738
0.554917    0.086054    0.192366
0.663626    0.028576    0.204596
0.630011    0.050345    0.324114
0.604440    0.066954    0.344024
0.526890    0.065453    0.310370
0.519762    0.089896    0.307834
0.474664    0.131387    0.262537
0.478391    0.095103    0.315643
0.418885    0.101232    0.218972
0.519926    0.129495    0.192387
0.504342    0.078416    0.183616
0.382654    0.098022    0.208530
0.312721    0.073455    0.147956
0.478679    0.105875    0.141335
0.498656    0.156899    0.200477
0.543370    0.109311    0.140306
0.447630    0.167982    0.195591
0.390977    0.119834    0.188157
0.405967    0.050220    0.152593
0.396257    0.052852    0.130974
0.464391    0.047224    0.122609
0.366887    0.077668    0.112236
0.418237    0.032036    0.097897
0.488541    0.106898    0.110559
0.509156    0.085811    0.106783
0.516767    0.110291    0.134279
0.511904    0.050991    0.110016
0.401923    0.095634    0.131026
0.443109    0.086139    0.102258
0.432378    0.153943    0.108405
0.461079    0.156778    0.127246
0.524385    0.069060    0.172054
0.541811    0.094236    0.104265
0.632078    0.026143    0.144093
0.618341    0.102473    0.151581
0.564706    0.112970    0.184094
0.564887    0.135616    0.117116
0.517455    0.094828    0.149267
0.556958    0.158073    0.040024
0.536171    0.187912    0.085166
0.641814    0.164431    0.038236
0.519430    0.098462    0.077252
0.573340    0.140146    0.156842
0.587193    0.089123    0.136315
0.637065    0.148084    0.079423
0.578032    0.141057    0.048929
0.543153    0.097918    0.081260
0.478658    0.134895    0.141398
0.526360    0.088358    0.106065
0.629752    0.194481    0.118368
0.602726    0.161491    0.167468
0.493959    0.116710    0.193869
0.524981    0.170860    0.137782
0.524703    0.151397    0.106347
0.562118    0.160778    0.121666
0.493100    0.100221    0.069860
0.585907    0.123040    0.168078
0.483106    0.199833    0.089977
0.556720    0.182882    0.097207
0.463604    0.250883    0.048023
0.502121    0.292166    0.076943
0.434306    0.287684    0.073915
0.471116    0.249294    0.047333
0.477502    0.238260    0.065074
0.365519    0.162238    0.069299
0.475221    0.262184    0.067504
0.400941    0.325542    0.091802
0.384075    0.292404    0.107063
0.377120    0.310135    0.091068
0.465527    0.299901    0.159611
0.506224    0.407887    0.198954
0.435290    0.473698    0.196352
0.341942    0.470722    0.181810
0.355254    0.395643    0.142637
0.348665    0.376790    0.133288
0.383345    0.331230    0.155175
0.347718    0.387728    0.092466
0.292196    0.333726    0.093349
0.300390    0.336057    0.132866
0.313541    0.416300    0.036731
0.366724    0.419287    0.053935
0.387140    0.397794    0.122603
0.398334    0.493644    0.108029
0.404087    0.423828    0.141338
0.383468    0.404594    0.186816
0.424234    0.426578    0.202115
0.504751    0.339582    0.231520
0.461173    0.324105    0.133968
0.480089    0.359124    0.238136
0.532517    0.383102    0.197039
0.539292    0.434169    0.189053
0.501935    0.421503    0.217311
0.494567    0.465035    0.185190
0.448996    0.452110    0.162714
0.460923    0.479014    0.179080
0.508192    0.527069    0.116135
0.433649    0.472612    0.111370
0.502672    0.441519    0.165293
0.472363    0.381274    0.142109
0.467981    0.450778    0.167954
0.519938    0.361828    0.154043
0.505449    0.375888    0.186201
0.560279    0.409148    0.175215
0.572205    0.374681    0.162433
0.546854    0.380926    0.133198
0.550243    0.390928    0.217653
0.577819    0.393711    0.165191
0.582263    0.398123    0.253526
0.517934    0.398512    0.142647
0.565815    0.371691    0.089927
0.577550    0.398194    0.161765
0.525735    0.283147    0.118295
0.521730    0.381094    0.081328
0.515513    0.375675    0.071769
0.517004    0.335287    0.107951
0.477300    0.395186    0.056092
0.522323    0.426931    0.080675
0.487582    0.370001    0.134038
0.538307    0.392891    0.133075
0.519083    0.328024    0.097887
0.499240    0.377885    0.104316
0.428357    0.379456    0.088779
0.361096    0.352361    0.042260
0.477431    0.340935    0.041020
0.400896    0.433877    0.046982
0.447622    0.409217    0.062133
0.518203    0.378558    0.030690
0.517302    0.364136    0.076947
0.540761    0.323059    0.032452
0.602612    0.313888    0.081974
0.566161    0.322777    0.076282
0.539612    0.305796    0.081188
0.505487    0.359415    0.080082
0.527849    0.357285    0.223749
0.551633    0.257633    0.227991
0.572646    0.284265    0.234179
0.563890    0.327884    0.192424
0.626636    0.380310    0.214470
0.640804    0.330636    0.210300
0.668119    0.341683    0.274804
0.567019    0.365873    0.239136
0.650766    0.377674    0.264580
0.580427    0.416310    0.308414
0.609358    0.402795    0.273384
0.518369    0.354027    0.292166
0.629289    0.396858    0.225135
0.553398    0.339420    0.115477
0.619206    0.362836    0.220062
0.640149    0.406438    0.218541
0.689375    0.380250    0.246118
0.591915    0.355112    0.336786
0.537912    0.338011    0.310698
0.482857    0.371943    0.317471
0.502517    0.289401    0.307998
0.491416    0.231765    0.267586
0.334609    0.308333    0.303695
0.447042    0.257608    0.354578
0.401286    0.240426    0.350350
0.459902    0.262950    0.377763
0.426994    0.209378    0.321464
0.392699    0.132920    0.374717
0.439709    0.094019    0.325243
0.411316    0.146498    0.359372
0.528039    0.193598    0.372590
0.530548    0.248110    0.306062
0.528285    0.237304    0.283051
0.545991    0.287139    0.332912
0.562257    0.326765    0.293921
0.625028    0.277224    0.344001
0.563869    0.206057    0.242267
0.571793    0.277236    0.256595
0.521665    0.287054    0.266474
0.552253    0.359881    0.216344
0.545218    0.384577    0.206966
0.519619    0.278289    0.152181
0.573965    0.411217    0.084834
0.539151    0.325988    0.091859
0.504813    0.303105    0.088664
0.509724    0.381361    0.068216
0.507103    0.365953    0.122270
0.521470    0.408016    0.127237
0.416518    0.401562    0.104465
0.408913    0.394564    0.094801
0.389023    0.409226    0.097087
0.468100    0.397146    0.149827
0.469157    0.387307    0.145723
0.517407    0.388694    0.118302
0.505702    0.415986    0.129646
0.482133    0.315513    0.135749
0.448460    0.344139    0.075370
0.472348    0.378606    0.047190
0.449712    0.469563    0.058297
0.402478    0.350339    0.082429
0.406732    0.345955    0.096487
0.314673    0.295855    0.171908
0.349618    0.291458    0.078249
0.306607    0.346205    0.128934
0.356385    0.337171    0.095480
0.388835    0.340695    0.085332
0.403014    0.287632    0.079031
0.279177    0.342677    0.030485
0.324312    0.326785    0.058708
0.327509    0.317157    0.063914
0.233130    0.347963    0.053403
0.314761    0.425270    0.151347
0.353698    0.355893    0.099471
0.342173    0.342166    0.060843
0.457162    0.356859    0.103628
0.476899    0.319810    0.021798
0.396519    0.302209    0.038621
0.470305    0.431339    0.021483
0.447458    0.369024    0.067119
0.459985    0.374540    0.062985
0.430209    0.464200    0.060254
0.501048    0.469319    0.175089
0.455345    0.430455    0.155962
0.592949    0.440998    0.133839
0.555364    0.424357    0.167385
0.496873    0.420030    0.227716
0.556095    0.472747    0.126959
0.636465    0.498281    0.197293
0.573089    0.461723    0.219990
0.548839    0.474500    0.222072
0.613559    0.479487    0.245574
0.654012    0.515982    0.200523
0.572524    0.508595    0.172197
0.539330    0.458092    0.165936
0.510002    0.463472    0.234684
0.478223    0.415665    0.324497
0.557798    0.402643    0.316607
0.506364    0.418896    0.307376
0.428868    0.234408    0.297605
0.525870    0.320623    0.226100
0.421194    0.363986    0.279646
0.527900    0.408140    0.317798
0.569661    0.410039    0.394131
0.603144    0.469413    0.487335
0.595354    0.349592    0.477098
0.639887    0.389806    0.421276
0.687059    0.414266    0.370802
0.738666    0.389844    0.439981
0.619737    0.447804    0.486441
0.691446    0.433159    0.500742
0.565014    0.423567    0.421785
0.495095    0.468906    0.360056
0.522086    0.475942    0.352368
0.533678    0.428297    0.348027
0.586214    0.397640    0.336501
0.543188    0.443716    0.298979
0.546616    0.443576    0.272846
0.617829    0.377327    0.345779
0.607702    0.316229    0.393694
0.604011    0.400949    0.399552
0.629076    0.452807    0.360572
0.567104    0.420414    0.389672
0.581682    0.432019    0.322835
0.650086    0.483486    0.317747
0.622580    0.448344    0.310363
0.675831    0.502540    0.403193
0.609792    0.435990    0.317493
0.629817    0.447755    0.238979
0.591866    0.411725    0.202446
0.504631    0.449756    0.254988
0.540574    0.416533    0.238900
0.589747    0.409001    0.197494
0.677222    0.396144    0.215179
0.559033    0.494424    0.233315
0.555044    0.531680    0.244520
0.571596    0.436048    0.238387
0.618292    0.485848    0.282618
0.644013    0.467271    0.367897
0.665316    0.383065    0.293646
0.616240    0.345427    0.240874
0.692110    0.322420    0.236211
0.639822    0.335197    0.215974
0.646350    0.331718    0.272277
0.683668    0.330781    0.270374
0.560255    0.256189    0.256523
0.596513    0.167430    0.249257
0.587141    0.137289    0.232618
0.482393    0.116392    0.241067
0.571201    0.125049    0.244667
0.500077    0.151541    0.255482
0.551514    0.180464    0.241523
0.579811    0.111351    0.219340
0.456413    0.142225    0.179300
0.524406    0.125860    0.161701
0.413291    0.107398    0.128215
0.389486    0.155144    0.050311
0.369055    0.235560    0.191354
0.351170    0.250591    0.183808
0.312968    0.263874    0.134280
0.322216    0.266789    0.085155
0.366351    0.289579    0.076198
0.516635    0.306950    0.154418
0.416102    0.303055    0.115342
0.440522    0.367602    0.122293
0.411534    0.292620    0.081152
0.328294    0.320614    0.149674
0.339197    0.463935    0.114106
0.357806    0.397063    0.084244
0.367715    0.341107    0.114847
0.290215    0.321180    0.067391
0.256821    0.301963    0.051674
0.264966    0.283317    0.016241
0.315751    0.232294    0.041361
0.347172    0.183353    0.031731
0.408704    0.138441    0.023906
0.384679    0.171243    0.037889
0.444650    0.169833    0.013498
0.559299    0.145038    0.028633
0.482730    0.123941    0.033129
0.424799    0.156769    0.066586
0.381946    0.241225    0.047944
0.403483    0.141483    0.078150
0.469057    0.168562    0.061746
0.386553    0.156886    0.069718
0.459429    0.107066    0.165247
0.508012    0.057362    0.166932
0.417681    0.061962    0.187272
0.418469    0.062147    0.225590
0.500149    0.103129    0.139512
0.401578    0.103807    0.126908
0.385022    0.218549    0.118302
0.437953    0.220673    0.176049
0.461908    0.156140    0.126573
0.373769    0.163664    0.183120
0.424099    0.123902    0.182279
0.358341    0.181317    0.101149
0.372071    0.258406    0.107044
0.369019    0.344443    0.143224
0.346452    0.357576    0.110733
0.323324    0.307644    0.083320
0.287096    0.326824    0.120445
0.311962    0.322625    0.095948
0.210681    0.370249    0.117200
0.202395    0.407102    0.083778
0.149774    0.390994    0.073521
0.147545    0.299178    0.092121
0.124203    0.318122    0.022272
0.119884    0.287435    0.112822
0.105444    0.288599    0.056242
0.127043    0.342752    0.040190
0.169630    0.348881    0.057306
0.202791    0.337509    0.036868
0.192573    0.309864    0.024558
0.241915    0.326315    0.020743
0.250373    0.274035    0.019747
0.160513    0.250442    0.050836
0.165287    0.307663    0.152625
0.181587    0.337111    0.235718
0.288697    0.382048    0.103031
0.248962    0.375828    0.103052
0.133444    0.294931    0.112513
0.095337    0.228235    0.096429
0.153385    0.256156    0.131108
0.171170    0.273516    0.093340
0.214163    0.344416    0.174304
0.278996    0.374829    0.143105
0.191975    0.379890    0.135708
0.254735    0.423680    0.020917
0.283618    0.439538    0.014563
0.239155    0.407084    0.044425
0.084968    0.354983    0.008721
0.119543    0.391261    0.028867
0.152210    0.382192    0.048685
0.184272    0.365564    0.065658
0.132647    0.380994    0.052669
0.167079    0.383033    0.129184
0.142085    0.418807    0.117220
0.122332    0.373099    0.112241
0.172477    0.322388    0.163015
0.207005    0.359496    0.133299
0.251557    0.368467    0.134653
0.215869    0.353764    0.215348
0.177512    0.383857    0.187315
0.191236    0.422942    0.157782
0.205405    0.413681    0.118119
0.179097    0.512396    0.165178
0.236059    0.506899    0.131769
0.151685    0.506189    0.176256
0.180394    0.484311    0.238026
0.240819    0.460864    0.207931
0.237343    0.412648    0.181884
0.125454    0.361115    0.085463
0.124202    0.406418    0.042099
0.203613    0.356165    0.060026
0.165229    0.359114    0.065736
0.139355    0.367287    0.022237
0.154080    0.365299    0.034781
0.146566    0.371569    0.142070
0.071277    0.288718    0.105064
0.124282    0.254069    0.176426
0.127784    0.217484    0.154887
0.058126    0.232328    0.242551
0.070705    0.272987    0.182556
0.077019    0.282432    0.243778
0.062409    0.371257    0.240075
0.101920    0.352270    0.184988
0.113249    0.435872    0.178547
0.162668    0.412313    0.134271
0.109723    0.382802    0.165648
0.232615    0.477106    0.192546
0.213536    0.449685    0.197891
0.194755    0.509991    0.163859
0.191525    0.499811    0.174281
0.250317    0.572891    0.199854
0.200948    0.549184    0.235368
0.234941    0.581191    0.227443
0.208490    0.622229    0.247412
0.207321    0.603818    0.191034
0.202601    0.595485    0.179104
0.151079    0.510668    0.202645
0.120559    0.530127    0.197476
0.149905    0.479716    0.252893
0.252569    0.460135    0.301197
0.215237    0.485184    0.397730
0.253004    0.495335    0.396017
0.244364    0.461791    0.447323
0.220498    0.407413    0.403712
0.101627    0.426468    0.365065
0.109776    0.419385    0.427407
0.198478    0.585024    0.320424
0.163978    0.556144    0.405584
0.176983    0.579301    0.297802
0.190139    0.553771    0.310038
0.225985    0.449886    0.251803
0.240735    0.466078    0.325774
0.228596    0.393562    0.325824
0.239588    0.427344    0.415538
0.260813    0.428865    0.442110
0.220419    0.377483    0.340104
0.247641    0.570579    0.297710
0.209996    0.465215    0.393719
0.228627    0.507341    0.321543
0.205786    0.547975    0.277505
0.256476    0.488916    0.196263
0.241220    0.504231    0.285307
0.234229    0.570063    0.302656
0.298974    0.672608    0.289515
0.333556    0.557325    0.301781
0.377839    0.534605    0.209118
0.339020    0.601372    0.268932
0.438048    0.639395    0.312738
0.479857    0.546636    0.272076
0.440694    0.508299    0.305562
0.535859    0.602944    0.217344
0.504468    0.544687    0.175198
0.466217    0.571858    0.222019
0.545519    0.581962    0.210927
0.407923    0.492687    0.233865
0.364911    0.534387    0.233425
0.407934    0.473262    0.301296
0.396930    0.399026    0.292322
0.452288    0.407749    0.292839
0.495254    0.451151    0.333994
0.475221    0.399753    0.356737
0.497840    0.348406    0.361184
0.502573    0.345932    0.270883
0.460461    0.365622    0.258254
0.495035    0.323161    0.334753
0.385340    0.310881    0.347909
0.403284    0.303541    0.224725
0.443629    0.293550    0.295285
0.437697    0.312748    0.380670
0.468934    0.342910    0.349230
0.536337    0.322579    0.219342
0.458394    0.254397    0.279414
0.416521    0.338920    0.291973
0.384852    0.379851    0.396575
0.392030    0.351839    0.370982
0.471728    0.279327    0.343945
0.434924    0.279042    0.326094
0.524767    0.188000    0.350459
0.517686    0.173454    0.234849
0.529202    0.127641    0.246560
0.498105    0.155805    0.273353
0.449557    0.123688    0.198081
0.425835    0.164963    0.199269
0.579992    0.100036    0.151247
0.643840    0.172180    0.135343
0.559052    0.197639    0.165940
0.632494    0.295227    0.083306
0.676085    0.285245    0.178931
0.575892    0.253085    0.156657
0.510666    0.280379    0.170648
0.561176    0.210619    0.157636
0.562045    0.207814    0.161613
0.479431    0.228533    0.145002
0.487975    0.185276    0.115687
0.480825    0.118399    0.071595
0.508242    0.160522    0.114424
0.477661    0.103473    0.142522
0.471299    0.141882    0.131684
0.490517    0.073979    0.099924
0.476284    0.159416    0.159036
0.513405    0.133270    0.175482
0.456447    0.095865    0.087556
0.482494    0.037367    0.206878
0.479795    0.058992    0.156607
0.459105    0.087747    0.214625
0.518407    0.052290    0.135446
0.448082    0.063000    0.146356
0.545499    0.053342    0.132936
0.526036    0.057916    0.080767
0.506673    0.026527    0.086892
0.389476    0.052362    0.158258
0.420472    0.086978    0.117440
0.364911    0.057316    0.104134
0.325165    0.012742    0.135191
0.397808    0.090504    0.042030
0.370787    0.063161    0.023132
0.507869    0.044585    0.058246
0.527139    0.015886    0.038217
0.505997    0.034152    0.080094
0.424783    0.059434    0.008699
0.403735    0.022321    0.048307
0.422889    0.020618    0.089895
0.435199    0.026405    0.017834
0.465780    0.056706    0.072674
0.519292    0.060079    0.011881
0.451823    0.102207    0.111134
0.496745    0.118340    0.049399
0.494805    0.094448    0.063656
0.541163    0.088702    0.042494
0.464655    0.122801    0.043113
0.508524    0.153608    0.102455
0.458779    0.085166    0.052586
0.343639    0.110032    0.153310
0.376619    0.045606    0.083800
0.419103    0.048312    0.054231
0.423109    0.046134    0.017923
0.395797    0.080598    0.151328
0.363213    0.044918    0.114634
0.357200    0.054881    0.125465
0.458134    0.099455    0.117073
0.427051    0.086820    0.131353
0.428149    0.016209    0.065023
0.443588    0.156813    0.073966
0.412920    0.194312    0.078539
0.366997    0.158000    0.086710
0.389804    0.148525    0.053753
0.383697    0.182251    0.037211
0.351874    0.065632    0.054677
0.332764    0.067412    0.073614
0.294659    0.018420    0.119928
0.312367    0.077986    0.109264
0.383782    0.120071    0.058596
0.395991    0.141256    0.042049
0.476060    0.082498    0.012791
0.379003    0.047378    0.057063
0.395110    0.077649    0.048538
0.398536    0.066866    0.071917
0.459715    0.104026    0.136026
0.457195    0.087889    0.073999
0.501020    0.141559    0.036917
0.401745    0.094637    0.073708
0.436065    0.087617    0.061803
0.383940    0.044473    0.059850
0.493276    0.007886    0.074115
0.574709    0.008966    0.066340
0.463621    0.062376    0.098485
0.481487    0.042510    0.089094
0.450720    0.057227    0.081631
0.394183    0.014495    0.103774
0.432481    0.042665    0.092982
0.450179    0.050127    0.006255
0.548589    0.108417    0.057115
0.590640    0.102678    0.047690
0.542135    0.087668    0.019119
0.421184    0.039464    0.049550
0.520384    0.073541    0.024841
0.507060    0.070549    0.041075
0.571429    0.063269    0.050675
0.557037    0.105962    0.067849
0.582581    0.104926    0.128508
0.585363    0.106594    0.116489
0.625811    0.094656    0.074357
0.609161    0.131613    0.045053
0.601759    0.098041    0.031163
0.639846    0.091934    0.055246
0.632338    0.083663    0.011230
0.651590    0.077272    0.069918
0.699525    0.060608    0.114723
0.722670    0.065572    0.043321
0.634528    0.017131    0.085248
0.657860    0.027724    0.112925
0.642035    0.015364    0.148518
0.709323    0.064391    0.100147
0.597729    0.056969    0.087174
0.635205    0.105357    0.151016
0.549753    0.143974    0.148937
0.533728    0.035979    0.163857
0.509276    0.028198    0.090448
0.490292    0.107702    0.114412
0.612362    0.048752    0.186617
0.611396    0.035626    0.226710
0.621886    0.136674    0.224719
0.568192    0.058574    0.194377
0.612034    0.043176    0.229132
0.650016    0.077419    0.274645
0.515797    0.133241    0.267053
0.457808    0.123488    0.226363
0.465748    0.122207    0.172823
0.501357    0.017906    0.159848
0.513493    0.016282    0.106933
0.481361    0.056351    0.130463
0.473856    0.061441    0.095633
0.563754    0.036682    0.060503
0.575223    0.015448    0.108259
0.611899    0.033716    0.108958
0.528744    0.084969    0.055557
0.557329    0.089193    0.095347
0.518119    0.045037    0.081830
0.532090    0.055524    0.027869
0.569979    0.067985    0.025381
0.591817    0.014276    0.051291
0.574722    0.064545    0.044861
0.681487    0.071653    0.030932
0.671663    0.102882    0.029052
0.611132    0.052114    0.033025
0.638724    0.103615    0.018400
0.671359    0.156818    0.072195
0.698298    0.081815    0.049913
0.651739    0.049716    0.037764
0.667921    0.077612    0.084035
0.683946    0.050085    0.129463
0.714255    0.096349    0.076879
0.703641    0.064629    0.076728
0.640311    0.100716    0.156168
0.667387    0.070597    0.100330
0.589159    0.109370    0.083830
0.429910    0.132608    0.049399
0.410026    0.083705    0.089627
0.398867    0.064499    0.078719
0.353246    0.084173    0.035867
0.459161    0.115241    0.061997
0.364948    0.098421    0.044368
0.297225    0.221179    0.043034
0.415280    0.204624    0.097303
0.273007    0.196894    0.094851
0.350349    0.214029    0.039398
0.323254    0.234310    0.056777
0.316706    0.141952    0.089137
0.280663    0.139100    0.104269
0.262487    0.138822    0.139772
0.253877    0.176136    0.158131
0.256978    0.070137    0.115742
0.319824    0.115139    0.186601
0.365078    0.098716    0.182655
0.308472    0.082088    0.106672
0.326120    0.047496    0.183014
0.386921    0.121872    0.139022
0.420851    0.133723    0.079914
0.385217    0.137874    0.107969
0.355869    0.119149    0.043945
0.386528    0.102250    0.096569
0.334128    0.149138    0.072840
0.360014    0.127585    0.102320
0.301983    0.106601    0.096000
0.374798    0.156809    0.098892
0.516959    0.155992    0.113986
0.585394    0.119211    0.126471
0.501362    0.224026    0.127241
0.550609    0.119752    0.125681
0.460562    0.170948    0.212577
0.401593    0.204972    0.127206
0.428430    0.128925    0.121112
0.451682    0.171856    0.057731
0.450142    0.225306    0.103902
0.378996    0.176737    0.145973
0.321792    0.212952    0.122884
0.274629    0.236154    0.099107
0.318913    0.212566    0.116514
0.316763    0.273066    0.041994
0.407086    0.232752    0.078895
0.398001    0.222772    0.208296
0.419672    0.207050    0.194287
0.417027    0.283799    0.201038
0.471775    0.343264    0.233466
0.485142    0.294631    0.206610
0.461837    0.282586    0.199453
0.423481    0.171765    0.164796
0.390933    0.241289    0.120887
0.387020    0.258053    0.166610
0.416756    0.240788    0.177652
0.435140    0.207879    0.155755
0.459115    0.192080    0.155027
0.417240    0.189646    0.181969
0.366341    0.260132    0.136673
0.337409    0.181897    0.117644
0.392305    0.209568    0.159450
0.351534    0.278130    0.138207
0.389581    0.210601    0.091823
0.450926    0.233633    0.216675
0.436407    0.226652    0.159782
0.462061    0.291422    0.170990
0.542006    0.322974    0.208391
0.628467    0.285201    0.152399
0.561105    0.291980    0.196276
0.515556    0.309963    0.134259
0.584193    0.267794    0.068712
0.531353    0.314961    0.073884
0.527752    0.304056    0.104980
0.531570    0.375854    0.069125
0.586030    0.371845    0.079115
0.548032    0.365422    0.008168
0.548791    0.353121    0.040149
0.576427    0.395963    0.033585
0.530069    0.443677    0.013862
0.576280    0.561318    0.054697
0.581093    0.538477    0.056549
0.612808    0.486884    0.046075
0.616585    0.490325    0.071120
0.563710    0.398275    0.025747
0.516447    0.403794    0.030567
0.586080    0.409261    0.035289
0.691944    0.503399    0.066299
0.561104    0.569139    0.126970
0.531929    0.575832    0.163860
0.568440    0.555322    0.175274
0.646500    0.490539    0.197132
0.619484    0.496718    0.191505
0.586672    0.382512    0.169555
0.522329    0.430443    0.063343
0.430081    0.475482    0.046890
0.515868    0.434976    0.034070
0.517942    0.409069    0.091274
0.411643    0.336076    0.024033
0.443995    0.418748    0.007316
0.428237    0.353206    0.054206
0.456790    0.394976    0.071646
0.412125    0.404570    0.023794
0.434220    0.418758    0.061531
0.460540    0.385160    0.071680
0.404122    0.413385    0.088370
0.450951    0.394302    0.145736
0.417246    0.346094    0.104685
0.397831    0.336232    0.185468
0.379782    0.338960    0.172102
0.432795    0.280579    0.258470
0.397793    0.356762    0.262795
0.467951    0.334456    0.312327
0.453025    0.274107    0.307240
0.342696    0.276853    0.279370
0.429722    0.283864    0.354968
0.392838    0.324321    0.399814
0.421014    0.300661    0.498312
0.507405    0.302814    0.409432
0.469907    0.294872    0.420495
0.588361    0.287364    0.400341
0.553802    0.415691    0.315407
0.523124    0.340696    0.327113
0.511363    0.411720    0.351214
0.512310    0.416515    0.380129
0.499009    0.408086    0.349387
0.547509    0.360176    0.307956
0.584800    0.400387    0.360839
0.593014    0.464752    0.374071
0.575704    0.420833    0.286696
0.484547    0.387354    0.293625
0.543130    0.481741    0.229427
0.522689    0.490890    0.300461
0.520041    0.362740    0.247048
0.582889    0.350144    0.198175
0.539127    0.349145    0.246874
0.517021    0.409485    0.227172
0.473793    0.450436    0.241488
0.486784    0.437789    0.241091
0.444197    0.367415    0.318287
0.454940    0.379689    0.189867
0.541871    0.393832    0.186040
0.642679    0.334066    0.165938
0.632583    0.368246    0.205470
0.617964    0.333093    0.206760
0.640051    0.333835    0.226746
0.564986    0.313030    0.187126
0.482719    0.371741    0.221554
0.513899    0.401649    0.276804
0.567821    0.381173    0.221690
0.561313    0.390575    0.099390
0.483329    0.421773    0.113350
0.528214    0.403714    0.061654
0.506060    0.445591    0.077310
0.626560    0.416230    0.094979
0.524040    0.392576    0.108430
0.587963    0.422430    0.147105
0.472102    0.342418    0.184527
0.513894    0.407570    0.188778
0.536182    0.457911    0.070164
0.494097    0.521521    0.066972
0.542192    0.558448    0.084580
0.472077    0.537942    0.056108
0.406621    0.580398    0.140528
0.526234    0.526172    0.153994
0.525086    0.562013    0.159144
0.504715    0.529990    0.084897
0.464288    0.534702    0.119353
0.496165    0.467914    0.183080
0.458285    0.511531    0.198411
0.455042    0.495465    0.176829
0.449430    0.441230    0.122254
0.448027    0.474697    0.176563
0.470237    0.483785    0.104872
0.394777    0.441697    0.082379
0.368002    0.333054    0.113291
0.356820    0.274126    0.111623
0.362805    0.269464    0.074839
0.304240    0.207381    0.115148
0.341183    0.228353    0.083751
0.254896    0.248985    0.058924
0.265672    0.240293    0.046039
0.283880    0.299179    0.046574
0.282970    0.308507    0.094774
0.329811    0.353118    0.036185
0.363599    0.417964    0.037311
0.259002    0.458921    0.070788
0.249055    0.416058    0.168313
0.113338    0.381803    0.146052
0.060959    0.425822    0.133964
0.103860    0.376688    0.099645
0.072271    0.311691    0.061992
0.050708    0.328765    0.078941
0.111962    0.244804    0.062741
0.050017    0.307848    0.064820
0.139951    0.373732    0.056425
0.088828    0.449804    0.108911
0.223175    0.445055    0.198873
0.218665    0.415964    0.085705
0.307313    0.335242    0.153192
0.227973    0.307924    0.085402
0.161075    0.347290    0.165452
0.191804    0.358878    0.182816
0.186074    0.365961    0.150982
0.189833    0.334967    0.125012
0.169384    0.433471    0.136840
0.188592    0.311690    0.118170
0.202049    0.277565    0.098109
0.211387    0.304398    0.064551
0.166793    0.366606    0.035163
0.094878    0.484228    0.030330
0.082447    0.430000    0.058072
0.170167    0.500997    0.074573
0.078013    0.488936    0.094947
0.182270    0.503509    0.095214
0.115721    0.504656    0.177870
0.095525    0.503373    0.154486
0.175057    0.558211    0.087738
0.044488    0.499479    0.035514
0.049245    0.505130    0.099417
0.050309    0.539612    0.059610
0.103850    0.578728    0.055491
0.060882    0.558077    0.084856
0.065164    0.512210    0.055656
0.077633    0.522517    0.081556
0.123420    0.525705    0.091848
0.113017    0.611114    0.046769
0.067375    0.508760    0.119795
0.114740    0.468516    0.074804
0.104546    0.421399    0.128215
0.035210    0.408205    0.110668
0.113134    0.433376    0.075861
0.113090    0.450443    0.103415
0.093903    0.435087    0.204022
0.064288    0.441967    0.196120
0.097654    0.482064    0.260532
0.049705    0.389754    0.232515
0.077320    0.404346    0.262500
0.078991    0.343056    0.244781
0.057978    0.300305    0.288126
0.058843    0.262256    0.174720
0.032003    0.343723    0.226154
0.053995    0.354228    0.207241
0.064573    0.363976    0.175537
0.059428    0.211533    0.196504
0.026262    0.226927    0.176300
0.019461    0.312722    0.144273
0.100362    0.281042    0.171824
0.053343    0.311503    0.128994
0.035414    0.201109    0.112057
0.020549    0.266540    0.078240
0.031197    0.229561    0.123722
0.032120    0.232637    0.106309
0.117459    0.223700    0.089257
0.050346    0.241675    0.098013
0.184776    0.160180    0.118071
0.146440    0.144633    0.087246
0.149961    0.133981    0.114103
0.153095    0.144259    0.047484
0.207925    0.155960    0.046111
0.240270    0.087811    0.055677
0.294618    0.104519    0.065822
0.286664    0.109748    0.106520
0.276161    0.075504    0.120037
0.345603    0.127181    0.090239
0.274598    0.086866    0.123864
0.234109    0.105926    0.099394
0.206845    0.083977    0.115943
0.204026    0.077575    0.169375
0.228704    0.063604    0.162030
0.152674    0.073377    0.169713
0.143593    0.115199    0.197257
0.120316    0.049139    0.190382
0.114845    0.110236    0.161125
0.096485    0.095140    0.162950
0.024918    0.194851    0.167124
0.025151    0.216287    0.250404
0.044402    0.234932    0.289033
0.064857    0.218366    0.268470
0.053469    0.170248    0.336971
0.051814    0.152709    0.359023
0.007328    0.190358    0.379434
0.041434    0.162278    0.312114
0.047422    0.103692    0.238103
0.119213    0.160680    0.217057
0.046965    0.111041    0.232593
0.038733    0.118480    0.196399
0.065070    0.072587    0.196881
0.011230    0.118654    0.200978
0.077536    0.091868    0.269219
0.063647    0.194111    0.258779
0.094031    0.143835    0.240648
0.059791    0.167837    0.184823
0.027334    0.187873    0.256884
0.053368    0.125509    0.177228
0.042554    0.070147    0.217629
0.078491    0.088292    0.282353
0.060587    0.135231    0.295408
0.063637    0.093418    0.295508
0.032553    0.137745    0.296652
0.070869    0.096100    0.265242
0.032513    0.100357    0.313642
0.105944    0.077282    0.350867
0.064150    0.079196    0.284380
0.092019    0.062739    0.282308
0.089171    0.109598    0.323349
0.090649    0.067294    0.257023
0.107373    0.087397    0.223773
0.089238    0.097319    0.188009
0.102385    0.096373    0.288808
0.083737    0.078551    0.269381
0.099950    0.098863    0.230661
0.048786    0.093013    0.202247
0.027483    0.046879    0.161696
0.123428    0.100587    0.214818
0.149550    0.088169    0.156650
0.119143    0.059607    0.211127
0.142558    0.099227    0.152262
0.093042    0.040526    0.164407
0.075483    0.057707    0.241401
0.107695    0.067540    0.187482
0.104431    0.009270    0.192669
0.070187    0.023116    0.269058
0.041427    0.015650    0.222236
0.095992    0.031791    0.219689
0.069486    0.055609    0.244249
0.022087    0.054535    0.144322
0.061716    0.014889    0.123663
0.023095    0.052277    0.108458
0.053637    0.019815    0.140566
0.098229    0.012473    0.069038
0.020795    0.075002    0.122972
0.034428    0.038681    0.172096
0.123058    0.046632    0.138036
0.123105    0.069187    0.170148
0.082605    0.098913    0.133517
0.082650    0.047468    0.086097
0.105213    0.045725    0.114889
0.202430    0.129621    0.133911
0.133342    0.122648    0.053972
0.114520    0.182313    0.027753
0.158765    0.101262    0.030016
0.135047    0.094006    0.014497
0.236012    0.072832    0.020245
0.231326    0.094105    0.083662
0.230012    0.075644    0.108232
0.234851    0.060831    0.097588
0.232383    0.056747    0.075233
0.192756    0.049737    0.035677
0.247968    0.079017    0.008796
0.285634    0.113749    0.024414
0.242030    0.088776    0.079124
0.228485    0.162463    0.070427
0.276487    0.162828    0.057949
0.303703    0.104850    0.025379
0.372649    0.113701    0.181126
0.328912    0.048632    0.153859
0.339072    0.039021    0.138375
0.454967    0.090902    0.193617
0.307136    0.092923    0.208972
0.356546    0.104655    0.221154
0.268428    0.166462    0.152021
0.362614    0.139898    0.083908
0.362749    0.124429    0.120419
0.332261    0.105821    0.036560
0.384658    0.094037    0.063127
0.425660    0.116327    0.020736
0.374593    0.109630    0.063711
0.360376    0.130298    0.064752
0.441239    0.124239    0.080888
0.434816    0.113058    0.130121
0.404514    0.085452    0.180966
0.472408    0.059451    0.212033
0.610902    0.050726    0.292818
0.560723    0.025687    0.158417
0.606825    0.050892    0.138318
0.620519    0.061612    0.142220
0.600607    0.071977    0.118003
0.633024    0.065590    0.103603
0.573529    0.079825    0.109429
0.560978    0.061145    0.090562
0.598494    0.127752    0.076391
0.607359    0.075219    0.111194
0.649256    0.200321    0.123220
0.617886    0.203559    0.238196
0.554506    0.204080    0.202706
0.588363    0.182002    0.247777
0.563604    0.189717    0.283383
0.605850    0.186304    0.290894
0.493178    0.124046    0.264690
0.572202    0.159618    0.277860
0.526833    0.176597    0.317568
0.503300    0.241546    0.243712
0.582000    0.208739    0.269098
0.563977    0.199049    0.265174
0.544605    0.190486    0.309148
0.580477    0.253527    0.217354
0.625474    0.136750    0.157665
0.597747    0.121272    0.247626
0.653178    0.117614    0.272867
0.579668    0.092826    0.261672
0.622464    0.055430    0.301768
0.653353    0.008955    0.294402
0.618611    0.035185    0.309899
0.551244    0.013906    0.273431
0.501285    0.003527    0.201514
0.596876    0.054746    0.136907
0.529120    0.110048    0.240663
0.643719    0.139903    0.207281
0.543703    0.130407    0.198362
0.487247    0.188181    0.166420
0.448745    0.166234    0.238984
0.580355    0.140915    0.216326
0.555524    0.161989    0.267168
0.583322    0.193334    0.306269
0.643772    0.186112    0.334768
0.554677    0.230724    0.328868
0.513779    0.263968    0.265712
0.521637    0.318352    0.330911
0.500815    0.257996    0.338856
0.530011    0.350634    0.385933
0.553290    0.283929    0.350033
0.486557    0.425965    0.350853
0.595269    0.350709    0.346049
0.601941    0.347495    0.384889
0.560346    0.353790    0.426073
0.544635    0.391950    0.344103
0.558126    0.418159    0.407338
0.592578    0.374265    0.331644
0.583580    0.457720    0.407610
0.620777    0.316606    0.327490
0.593661    0.224394    0.300097
0.612876    0.180518    0.234221
0.648825    0.256977    0.253363
0.652356    0.243323    0.212993
0.639983    0.250497    0.224553
0.722722    0.223566    0.144116
0.707483    0.148237    0.072772
0.673797    0.180954    0.098245
0.640631    0.280918    0.104977
0.608779    0.214484    0.102142
0.532125    0.219511    0.117043
0.524796    0.197719    0.100123
0.571946    0.181090    0.103510
0.513842    0.131366    0.114169
0.448621    0.125849    0.081003
0.598624    0.076096    0.092130
0.636041    0.098135    0.118796
0.677322    0.063835    0.115796
0.706322    0.088990    0.095808
0.697354    0.118362    0.097835
0.690486    0.168054    0.109789
0.628509    0.234078    0.058852
0.648921    0.200146    0.105586
0.675010    0.186645    0.088327
0.679145    0.229626    0.101195
0.565080    0.170062    0.108632
0.598528    0.242820    0.173212
0.564385    0.251612    0.154673
0.511411    0.386009    0.198348
0.472781    0.357334    0.215655
0.547589    0.359148    0.137396
0.593768    0.346273    0.183967
0.504132    0.399603    0.153566
0.564466    0.439634    0.096707
0.497448    0.369440    0.105064
0.538917    0.465216    0.044225
0.489367    0.515634    0.103953
0.590009    0.498374    0.127330
0.571969    0.430092    0.096562
0.563502    0.429894    0.118392
0.454124    0.520574    0.089539
0.458444    0.512765    0.154378
0.512842    0.495470    0.171060
0.425817    0.424820    0.136758
0.373640    0.486390    0.148759
0.393926    0.401924    0.181066
0.375325    0.489907    0.121413
0.326062    0.449372    0.164596
0.306279    0.444781    0.166775
0.318452    0.405272    0.108398
0.296127    0.391127    0.207729
0.338778    0.393665    0.061388
0.410943    0.429302    0.105523
0.375522    0.452478    0.178514
0.511931    0.396127    0.212085
0.379104    0.382801    0.268322
0.437925    0.374310    0.202794
0.454067    0.395871    0.180603
0.357044    0.388546    0.179653
0.331439    0.425471    0.116277
0.325627    0.413971    0.182154
0.354372    0.386819    0.152552
0.253040    0.352755    0.214091
0.235887    0.425259    0.271065
0.348050    0.287330    0.283658
0.379314    0.242264    0.270326
0.397883    0.214349    0.191871
0.441216    0.228159    0.221148
0.395169    0.194009    0.179905
0.407887    0.174783    0.193946
0.367469    0.154824    0.200576
0.336011    0.281418    0.241100
0.370137    0.234366    0.221810
0.371525    0.213399    0.293978
0.338990    0.196848    0.216027
0.301834    0.294943    0.321764
0.326616    0.211591    0.422135
0.320250    0.146338    0.388746
0.318522    0.123938    0.354382
0.368129    0.131514    0.288190
0.419142    0.173421    0.305988
0.390933    0.115806    0.319561
0.419528    0.111283    0.375966
0.471089    0.180359    0.335425
0.456645    0.196573    0.378941
0.404579    0.177132    0.346259
0.476587    0.183787    0.320122
0.384972    0.236375    0.280138
0.392885    0.214910    0.282475
0.507534    0.246915    0.338328
0.551942    0.271098    0.297727
0.432800    0.255377    0.245238
0.436729    0.329806    0.326491
0.544161    0.245253    0.295782
0.537272    0.230348    0.290551
0.480672    0.212214    0.365750
0.470836    0.333118    0.321572
0.539796    0.282259    0.310239
0.574941    0.352106    0.330040
0.480529    0.307855    0.359935
0.530113    0.350974    0.385149
0.542342    0.335914    0.319754
0.636152    0.355268    0.300996
0.644422    0.364846    0.363472
0.602677    0.358088    0.348839
0.529548    0.383298    0.403241
0.470564    0.449313    0.359451
0.525635    0.488721    0.368617
0.526847    0.511755    0.406648
0.472196    0.510240    0.474191
0.526936    0.519634    0.425770
0.593680    0.494890    0.417140
0.473608    0.533882    0.337753
0.475798    0.516155    0.272802
0.389757    0.542145    0.354202
0.400907    0.489887    0.275035
0.362194    0.466546    0.256465
0.389452    0.475889    0.202973
0.448995    0.632345    0.172903
0.448699    0.560919    0.159904
0.429622    0.541533    0.149977
0.440961    0.502043    0.213726
0.436461    0.494642    0.177812
0.449520    0.463074    0.178964
0.408754    0.496914    0.205602
0.403443    0.457192    0.153397
0.346477    0.431615    0.163799
0.414596    0.296777    0.107590
0.465109    0.337631    0.112931
0.450804    0.356952    0.073133
0.436682    0.257552    0.050419
0.480524    0.178662    0.022039
0.491947    0.230652    0.048455
0.372503    0.164923    0.060161
0.369153    0.116755    0.033329
0.464474    0.071305    0.060765
0.529168    0.228202    0.127560
0.483039    0.234959    0.126575
0.527466    0.167184    0.095601
0.567805    0.093036    0.064594
0.553889    0.091629    0.065416
0.528752    0.110213    0.073072
0.622150    0.094486    0.152750
0.612059    0.140038    0.067825
0.585668    0.088467    0.135969
0.651846    0.092420    0.176460
0.470146    0.063351    0.126036
0.521979    0.078118    0.112724
0.496683    0.062590    0.137952
0.503644    0.088508    0.123768
0.481499    0.074154    0.065391
0.493212    0.079751    0.169788
0.536020    0.098827    0.107325
0.524577    0.224464    0.073532
0.537100    0.209799    0.074162
0.560509    0.199091    0.044819
0.658157    0.212269    0.049550
0.710388    0.203402    0.037288
0.651277    0.133941    0.092684
0.626171    0.139443    0.110997
0.650878    0.151938    0.101072
0.620166    0.125950    0.104549
0.642679    0.089349    0.089700
0.622883    0.090937    0.126676
0.650686    0.137900    0.030362
0.643517    0.074057    0.068129
0.586563    0.104506    0.070774
0.615729    0.120458    0.084846
0.582230    0.155914    0.046935
0.645757    0.110777    0.060751
0.632310    0.088727    0.064801
0.679196    0.027897    0.046701
0.602579    0.077843    0.096978
0.656438    0.083622    0.123387
0.637204    0.097250    0.105258
0.651686    0.080057    0.096640
0.591121    0.179375    0.024969
0.558263    0.140573    0.006102
0.587738    0.177671    0.087259
0.583385    0.158839    0.121394
0.565598    0.080810    0.214043
0.584033    0.091218    0.120738
0.557809    0.126548    0.064678
0.476462    0.109276    0.131978
0.500963    0.212417    0.133866
0.436517    0.154259    0.096438
0.403427    0.084941    0.106823
0.467505    0.175070    0.062060
0.596063    0.188668    0.140811
0.587865    0.132716    0.071531
0.468012    0.156962    0.087927
0.438317    0.078802    0.093246
0.428262    0.068752    0.080022
0.537304    0.149561    0.069960
0.495779    0.101488    0.054622
0.547261    0.086674    0.143814
0.568905    0.079773    0.047958
0.566508    0.088066    0.027779
0.669902    0.119855    0.062697
0.668333    0.134191    0.054387
0.708938    0.221348    0.013958
0.610872    0.220265    0.078763
0.491379    0.216832    0.099213
0.477264    0.218110    0.203152
0.521151    0.199518    0.112205
0.473215    0.216017    0.151544
0.475493    0.232041    0.137967
0.492620    0.239196    0.110919
0.477323    0.309869    0.088271
0.476567    0.206413    0.072691
0.371509    0.163491    0.045665
0.367669    0.090328    0.035393
0.335718    0.124299    0.068563
0.304582    0.113445    0.085054
0.306427    0.100732    0.048442
0.234284    0.129686    0.118757
0.230289    0.221389    0.075918
0.218632    0.281711    0.056827
0.270402    0.251470    0.053698
0.229303    0.241516    0.030997
0.123797    0.196902    0.105678
0.192750    0.193479    0.053075
0.210425    0.166678    0.040655
0.248232    0.241948    0.058749
0.195937    0.205014    0.089890
0.239321    0.138307    0.158038
0.079784    0.082622    0.078128
0.139437    0.075865    0.068075
0.186863    0.091054    0.034110
0.224521    0.091287    0.082834
0.269019    0.148456    0.135982
0.248200    0.142368    0.134584
0.291434    0.114027    0.084400
0.216312    0.181850    0.095243
0.206601    0.146052    0.052809
0.357848    0.025070    0.154679
0.398551    0.092519    0.023413
0.335243    0.048195    0.029438
0.301310    0.073504    0.025423
0.281280    0.122559    0.024383
0.300570    0.086583    0.033823
0.328452    0.198036    0.031377
0.409124    0.237682    0.075862
0.459784    0.272807    0.109773
0.438392    0.239443    0.089339
0.464527    0.259820    0.088182
0.483532    0.273466    0.130810
0.401002    0.208326    0.119352
0.382526    0.191691    0.139388
0.433648    0.158991    0.042796
0.468203    0.152212    0.012090
0.406908    0.173625    0.029616
0.350139    0.130500    0.011935
0.344603    0.156482    0.023219
0.345986    0.118572    0.022078
0.395674    0.144555    0.033119
0.350261    0.179560    0.019185
0.338372    0.109132    0.013383
0.401427    0.099907    0.017346
0.359776    0.087012    0.020840
0.438728    0.071095    0.028973
0.493749    0.074918    0.038617
0.506184    0.037527    0.066527
0.510264    0.100501    0.087764
0.481304    0.117776    0.112915
0.461531    0.184967    0.099265
0.473136    0.228608    0.074435
0.460068    0.240405    0.086966
0.569328    0.234567    0.050181
0.551654    0.235780    0.057070
0.471060    0.176447    0.081292
0.527552    0.201154    0.067931
0.576301    0.221963    0.085261
0.504650    0.287898    0.060332
0.514885    0.281210    0.065124
0.490366    0.334273    0.100135
0.455054    0.335071    0.037874
0.511785    0.358828    0.031423
0.543772    0.348973    0.065105
0.464353    0.384734    0.051115
0.448588    0.232734    0.072730
0.516553    0.332930    0.060423
0.568998    0.348462    0.029831
0.592179    0.364310    0.075413
0.563672    0.301603    0.081897
0.558309    0.444422    0.105082
0.608380    0.452488    0.113103
0.462120    0.459646    0.107669
0.444090    0.406087    0.031709
0.383186    0.400064    0.110942
0.382627    0.465282    0.139267
0.257154    0.467491    0.070406
0.304765    0.411327    0.066977
0.372262    0.265975    0.088028
0.370151    0.321025    0.117563
0.346070    0.321249    0.048942
0.298081    0.359954    0.008160
0.271392    0.292510    0.013117
0.328019    0.328164    0.104150
0.329677    0.269020    0.085178
0.361873    0.309178    0.044080
0.379730    0.327467    0.029294
0.424387    0.271173    0.100605
0.478077    0.183545    0.111732
0.430874    0.203156    0.103054
0.454048    0.113889    0.157676
0.502680    0.181068    0.155646
0.460587    0.204629    0.176463
0.437904    0.185638    0.148102
0.448100    0.233823    0.160388
0.397878    0.263752    0.188172
0.438739    0.203181    0.185874
0.468076    0.165992    0.154495
0.447866    0.166763    0.118959
0.564701    0.189048    0.149811
0.438447    0.150176    0.144017
0.396327    0.196413    0.200732
0.443033    0.199137    0.225044
0.543820    0.152143    0.187468
0.503827    0.208480    0.250236
0.507549    0.173373    0.215882
0.478456    0.169978    0.217156
0.470283    0.184312    0.214759
0.513575    0.151317    0.239547
0.514587    0.126065    0.242171
0.505709    0.107154    0.110466
0.459764    0.148771    0.141571
0.463227    0.117066    0.154668
0.457385    0.107138    0.153044
0.486558    0.115775    0.127779
0.466579    0.147558    0.138465
0.492566    0.088574    0.175036
0.442850    0.077590    0.144221
0.422038    0.122829    0.124898
0.514084    0.117756    0.089059
0.554879    0.161915    0.028740
0.492379    0.159867    0.014530
0.569080    0.174003    0.047423
0.480796    0.226165    0.033357
0.463326    0.190413    0.048145
0.438681    0.171355    0.081494
0.468594    0.100937    0.090250
0.468273    0.100974    0.048565
0.500544    0.096729    0.105035
0.446070    0.048601    0.135454
0.435206    0.019822    0.104880
0.407663    0.059714    0.071382
0.498579    0.063676    0.139839
0.546164    0.043636    0.193038
0.533521    0.041885    0.197646
0.594205    0.054505    0.210832
0.443311    0.049952    0.208678
0.490906    0.049190    0.288481
0.487149    0.070677    0.256842
0.508248    0.023380    0.254711
0.414778    0.077556    0.218416
0.447364    0.098798    0.291575
0.414180    0.129230    0.294844
0.285255    0.112536    0.193414
0.354792    0.128317    0.217814
0.228885    0.103925    0.106695
0.250211    0.069165    0.128831
0.318513    0.112868    0.178634
0.261743    0.124899    0.060816
0.316691    0.069388    0.095928
0.343112    0.106168    0.055323
0.395399    0.121647    0.082296
0.245443    0.091189    0.061160
0.326272    0.055434    0.025802
0.274116    0.145439    0.040906
0.216580    0.107368    0.031397
0.180567    0.093437    0.021531
0.222467    0.110356    0.097826
0.201615    0.106206    0.126501
0.214773    0.086983    0.045032
0.278796    0.118983    0.066272
0.227653    0.110268    0.093755
0.242343    0.125757    0.053206
0.126593    0.156178    0.050038
0.106715    0.241397    0.071141
0.137584    0.271182    0.184839
0.153916    0.275121    0.131192
0.196009    0.265459    0.169051
0.153743    0.266683    0.159153
0.128908    0.219717    0.092140
0.150057    0.160447    0.052031
0.161217    0.246518    0.156437
0.236340    0.221605    0.086474
0.178071    0.194621    0.083010
0.231248    0.109644    0.045287
0.249455    0.166311    0.069001
0.328235    0.155620    0.020255
0.411291    0.120217    0.046475
0.386362    0.112336    0.019873
0.491647    0.096504    0.018203
0.513971    0.184629    0.028781
0.446154    0.163963    0.056884
0.345385    0.062161    0.091943
0.370409    0.074355    0.044732
0.378578    0.084953    0.063855
0.422237    0.150432    0.037898
0.409971    0.081334    0.042353
0.398102    0.142934    0.080792
0.390001    0.165239    0.044163
0.413931    0.116211    0.026998
0.510197    0.197659    0.111258
0.464854    0.073739    0.075465
0.469195    0.138830    0.038164
0.433861    0.127334    0.116818
0.415934    0.128575    0.140903
0.404441    0.153764    0.071006
0.437118    0.169251    0.032037
0.440909    0.214971    0.086948
0.461287    0.186428    0.067490
0.479230    0.191078    0.035600
0.381636    0.146862    0.043754
0.368556    0.113145    0.150746
0.391396    0.155802    0.148589
0.410859    0.162967    0.141831
0.484171    0.175552    0.165994
0.531691    0.143707    0.128334
0.470642    0.097587    0.137496
0.472520    0.101881    0.126976
0.483793    0.102306    0.070044
0.474063    0.170881    0.049729
0.592960    0.169873    0.095481
0.616302    0.229581    0.028947
0.600453    0.131268    0.000974
0.594553    0.153658    0.027806
0.588891    0.153886    0.100123
0.638883    0.118015    0.107965
0.641863    0.094053    0.149832
0.696992    0.103116    0.152997
0.566878    0.192463    0.085612
0.499371    0.228610    0.090409
0.562154    0.192859    0.096891
0.632589    0.225546    0.126377
0.616347    0.182251    0.087957
0.625706    0.202698    0.102625
0.578797    0.274062    0.078409
0.660510    0.257598    0.074205
0.699011    0.293105    0.059121
0.634288    0.218217    0.048848
0.645101    0.306405    0.086370
0.626177    0.310983    0.126975
0.526278    0.251322    0.177125
0.507832    0.377989    0.071779
0.508273    0.361497    0.045249
0.491851    0.260731    0.061399
0.503961    0.231396    0.056352
0.519455    0.247517    0.018491
0.470693    0.320447    0.032632
0.483609    0.271244    0.040572
0.434344    0.229617    0.026363
0.432054    0.316553    0.029625
0.423315    0.405593    0.040073
0.392974    0.383740    0.038762
0.424485    0.332028    0.057177
0.413080    0.286341    0.086994
0.440196    0.333794    0.070282
0.366858    0.280273    0.034613
0.347819    0.290673    0.139982
0.366986    0.187551    0.078095
0.377401    0.320505    0.048335
0.317384    0.320975    0.059427
0.272215    0.310266    0.082492
0.308558    0.351088    0.043079
0.277919    0.374074    0.104493
0.156941    0.374017    0.079321
0.170305    0.327985    0.026450
0.233943    0.308348    0.053129
0.184642    0.211680    0.027475
0.185249    0.295883    0.133688
0.150152    0.318482    0.126750
0.121489    0.376501    0.035493
0.088312    0.303027    0.051235
0.138235    0.332410    0.021423
0.107487    0.352812    0.017477
0.100324    0.385681    0.072929
0.131796    0.436127    0.049634
0.204401    0.456645    0.088002
0.205858    0.420134    0.061312
0.150084    0.382264    0.080051
0.162849    0.382104    0.085109
0.155808    0.399724    0.117515
0.105478    0.471787    0.082068
0.206250    0.408409    0.051516
0.111981    0.501931    0.048977
0.191396    0.489688    0.047680
0.105586    0.552369    0.007471
0.105828    0.569598    0.039917
0.091425    0.592192    0.048871
0.111309    0.571374    0.054194
0.167949    0.527234    0.022864
0.134604    0.458871    0.021736
0.101778    0.450791    0.075101
0.039714    0.426824    0.018973
0.062980    0.497515    0.088929
0.058607    0.461347    0.095327
0.122020    0.522279    0.017094
0.051550    0.648009    0.010206
0.028332    0.619360    0.048103
0.021299    0.569997    0.047828
0.043611    0.606902    0.080061
0.028721    0.670857    0.054819
0.009195    0.658774    0.111965
0.020138    0.560135    0.106506
0.072563    0.525061    0.063306
0.132800    0.508710    0.032474
0.099859    0.489624    0.105910
0.113552    0.459845    0.058469
0.071703    0.452133    0.068727
0.147704    0.357808    0.050277
0.141254    0.282321    0.063607
0.158141    0.262685    0.076706
0.108139    0.288864    0.039757
0.130471    0.215986    0.036376
0.195144    0.264998    0.062885
0.091336    0.250143    0.088021
0.136394    0.212209    0.083110
0.127781    0.202158    0.075252
0.069793    0.214286    0.098182
0.056904    0.177477    0.037266
0.125960    0.178646    0.105068
0.101518    0.191643    0.079535
0.081923    0.197449    0.093852
0.053732    0.244418    0.045285
0.052712    0.284007    0.054844
0.038276    0.246984    0.080963
0.015975    0.281543    0.093011
0.037760    0.286454    0.094768
0.032443    0.278062    0.103417
0.077972    0.217454    0.061078
0.091762    0.184004    0.104439
0.153603    0.050886    0.133959
0.161096    0.047376    0.082660
0.130383    0.127419    0.102034
0.139350    0.200222    0.116040
0.122583    0.117530    0.099643
0.120679    0.078668    0.078815
0.106007    0.124788    0.119732
0.139252    0.229693    0.142374
0.154580    0.258885    0.095386
0.141651    0.184089    0.126373
0.076149    0.141781    0.032093
0.072293    0.119243    0.061622
0.087574    0.186316    0.063344
0.130435    0.215186    0.048272
0.095087    0.174222    0.065882
0.101840    0.130201    0.140609
0.119035    0.079261    0.081952
0.082412    0.123678    0.091757
0.086608    0.099878    0.103084
0.113057    0.104257    0.081763
0.094922    0.101314    0.116685
0.129095    0.086877    0.078917
0.094025    0.036263    0.138935
0.127600    0.047555    0.152018
0.120057    0.027220    0.112463
0.106525    0.025316    0.183326
0.155098    0.048914    0.109969
0.120300    0.032462    0.222833
0.209654    0.082876    0.247160
0.114920    0.153747    0.244693
0.096128    0.125088    0.212900
0.033425    0.164470    0.176920
0.115469    0.095275    0.264724
0.227480    0.071769    0.289765
0.198325    0.151232    0.193384
0.232446    0.158738    0.280994
0.250735    0.211317    0.215697
0.274320    0.314788    0.163480
0.245700    0.337578    0.229029
0.341400    0.248809    0.197795
0.335402    0.247640    0.185252
0.369567    0.262894    0.106328
0.401780    0.195602    0.115923
0.430021    0.229032    0.168715
0.400431    0.223611    0.144462
0.376354    0.253976    0.119837
0.384750    0.271022    0.105114
0.422404    0.288022    0.105044
0.482198    0.325221    0.173054
0.528067    0.258943    0.183333
0.532987    0.286332    0.115325
0.530775    0.321902    0.126059
0.551442    0.237540    0.069773
0.505573    0.412522    0.100479
0.571538    0.398898    0.058845
0.590473    0.420537    0.073614
0.558078    0.336138    0.058486
0.586649    0.289033    0.074047
0.494840    0.219633    0.079239
0.490536    0.248762    0.028267
0.435065    0.307955    0.096883
0.500667    0.335804    0.118501
0.494060    0.270260    0.105282
0.523266    0.251028    0.107022
0.546075    0.317033    0.030792
0.559956    0.271162    0.048553
0.476804    0.204007    0.075549
0.412229    0.226267    0.073410
0.512686    0.235934    0.042698
0.466928    0.254313    0.034976
0.505424    0.295540    0.023786
0.431342    0.301074    0.120336
0.394567    0.328336    0.142002
0.368574    0.259643    0.087113
0.375678    0.324600    0.131129
0.419578    0.308378    0.096363
0.356116    0.290672    0.058421
0.340777    0.320668    0.122961
0.441157    0.395326    0.017215
0.467788    0.420982    0.062030
0.383816    0.455403    0.058156
0.403886    0.467518    0.033483
0.422035    0.455160    0.024322
0.476757    0.468000    0.039139
0.448040    0.533302    0.066660
0.436438    0.470436    0.087768
0.440724    0.529606    0.064033
0.368905    0.602738    0.083661
0.390687    0.588859    0.063380
0.318177    0.590678    0.067318
0.345438    0.585060    0.049536
0.340043    0.542387    0.119021
0.404922    0.540185    0.161832
0.402800    0.428456    0.170388
0.504610    0.425518    0.265751
0.496237    0.508651    0.245038
0.492131    0.546720    0.171563
0.593747    0.526085    0.156066
0.629186    0.453373    0.176846
0.672775    0.415210    0.208583
0.618310    0.445300    0.150575
0.525838    0.415767    0.159341
0.583371    0.369209    0.136998
0.653646    0.416430    0.114629
0.613874    0.362896    0.177417
0.599093    0.317357    0.130495
0.569542    0.329390    0.112983
0.448670    0.384983    0.130738
0.457716    0.431361    0.078896
0.375518    0.422405    0.067270
0.337468    0.309547    0.065905
0.432542    0.276016    0.119356
0.471173    0.270806    0.062162
0.518453    0.252414    0.067433
0.536919    0.338780    0.117861
0.493708    0.354356    0.150271
0.485260    0.330911    0.098615
0.526872    0.405309    0.036678
0.455548    0.464736    0.106607
0.449838    0.497910    0.073483
0.583597    0.497087    0.044464
0.574713    0.557714    0.033556
0.534986    0.509088    0.041461
0.573904    0.498703    0.086987
0.544248    0.552844    0.150173
0.493965    0.439240    0.101408
0.558967    0.462359    0.053260
0.599581    0.338324    0.192320
0.590634    0.306008    0.206332
0.604886    0.299762    0.141644
0.623209    0.371907    0.125299
0.643813    0.427768    0.028279
0.666376    0.493877    0.029453
0.655379    0.426574    0.042818
0.677536    0.462100    0.116678
0.547553    0.389979    0.050981
0.548852    0.401099    0.034494
0.540249    0.424008    0.014374
0.524373    0.348061    0.062317
0.492659    0.284636    0.016457
0.473879    0.277212    0.042833
0.511390    0.232016    0.111098
0.527010    0.227196    0.087428
0.621704    0.219978    0.112037
0.560366    0.289745    0.075681
0.520487    0.188934    0.054815
0.576870    0.215682    0.050148
0.635134    0.308241    0.071494
0.601830    0.306860    0.101900
0.636154    0.199651    0.090845
0.586358    0.221377    0.086796
0.640849    0.261892    0.033349
0.593315    0.222306    0.076649
0.676398    0.280508    0.058974
0.663356    0.154750    0.036142
0.640615    0.227154    0.043229
0.669793    0.198526    0.088661
0.669049    0.171580    0.067842
0.677655    0.238148    0.016057
0.674068    0.260219    0.047135
0.676726    0.191405    0.057887
0.636261    0.225144    0.017988
0.619513    0.125972    0.074279
0.634690    0.123957    0.101590
0.603100    0.150626    0.050180
0.616656    0.181894    0.121600
0.572031    0.132297    0.126683
0.647272    0.122008    0.084091
0.558985    0.107027    0.099252
0.453278    0.160116    0.112357
0.501264    0.126658    0.124774
0.501240    0.064903    0.177833
0.513861    0.064532    0.120633
0.619518    0.074289    0.198072
0.544692    0.090532    0.182520
0.550640    0.092710    0.226552
0.555752    0.046248    0.188975
0.558833    0.064109    0.168475
0.459493    0.032103    0.142524
0.477568    0.028792    0.078780
0.537865    0.043179    0.074140
0.625492    0.058258    0.045318
0.542840    0.007089    0.042418
0.524792    0.070841    0.047929
0.512966    0.093966    0.082533
0.535085    0.090146    0.073514
0.585807    0.088184    0.097223
0.550096    0.146983    0.021781
0.563995    0.176855    0.052970
0.680747    0.116795    0.054554
0.617272    0.080531    0.060479
0.595332    0.042718    0.061062
0.511922    0.053768    0.049775
0.486885    0.060169    0.063212
0.496625    0.063072    0.053690
0.517452    0.041989    0.072901
0.409774    0.123508    0.042362
0.460314    0.149393    0.056322
0.471174    0.042686    0.101280
0.419577    0.038550    0.111650
0.451136    0.034857    0.133170
0.481507    0.013745    0.191047
0.442785    0.134289    0.177595
0.445905    0.086411    0.150768
0.432530    0.079957    0.157295
0.485717    0.025727    0.218157
0.523524    0.041831    0.284928
0.446555    0.078409    0.266107
0.494781    0.035006    0.241736
0.537279    0.029683    0.250374
0.492320    0.056769    0.360300
0.440824    0.083342    0.405706
0.445401    0.195655    0.415896
0.337521    0.105505    0.466205
0.422340    0.043619    0.329264
0.489439    0.053463    0.319121
0.423723    0.121584    0.293443
0.333083    0.072081    0.306867
0.299192    0.025779    0.258608
0.321267    0.051201    0.273433
0.284730    0.043285    0.275657
0.278842    0.060389    0.306305
0.143910    0.045093    0.343723
0.118661    0.064597    0.334643
0.204173    0.016752    0.294765
0.232051    0.088153    0.316390
0.217781    0.058567    0.305116
0.242523    0.063124    0.246366
0.278585    0.033140    0.202646
0.216705    0.043851    0.198435
0.267711    0.019840    0.266555
0.442639    0.031214    0.229540
0.384225    0.033278    0.201349
0.429162    0.043932    0.216783
0.349737    0.069220    0.289453
0.321850    0.060148    0.265512
0.271312    0.056174    0.263349
0.240485    0.068505    0.220268
0.297626    0.002286    0.244135
0.167882    0.048195    0.253898
0.222550    0.057865    0.231341
0.277575    0.035259    0.342538
0.139898    0.037413    0.238360
0.090020    0.095575    0.359437
0.073749    0.091082    0.320410
0.083951    0.100394    0.311544
0.129016    0.056265    0.393410
0.041834    0.089717    0.443257
0.159311    0.114083    0.366765
0.136274    0.143919    0.423542
0.120334    0.061124    0.551731
0.121130    0.125547    0.485353
0.165859    0.100119    0.494563
0.086003    0.160547    0.440397
0.121820    0.176656    0.444767
0.054147    0.186848    0.473015
0.082203    0.202309    0.421653
0.129848    0.170119    0.334146
0.116357    0.113814    0.383221
0.160965    0.110504    0.297160
0.069101    0.152424    0.391076
0.054825    0.196713    0.349511
0.102141    0.163853    0.402246
0.108099    0.165331    0.472019
0.035459    0.213197    0.509608
0.031751    0.106705    0.490523
0.074873    0.141720    0.544541
0.026483    0.182585    0.554558
0.028690    0.284805    0.471385
0.091908    0.272877    0.601399
0.063711    0.219489    0.515696
0.070053    0.290687    0.519103
0.113338    0.357616    0.531138
0.061626    0.297812    0.454159
0.110672    0.325680    0.376947
0.166173    0.362556    0.337801
0.101570    0.325326    0.353276
0.082536    0.379318    0.353295
0.104643    0.339075    0.386114
0.087661    0.312383    0.404393
0.112231    0.332343    0.470519
0.061705    0.368319    0.501928
0.071229    0.309544    0.470566
0.034874    0.347704    0.453839
0.028304    0.392533    0.495226
0.040225    0.436307    0.512447
0.027263    0.475892    0.392175
0.089588    0.433799    0.400565
0.072180    0.448646    0.401774
0.071314    0.468081    0.351070
0.123327    0.454337    0.383039
0.189878    0.464244    0.362183
0.131975    0.476331    0.409947
0.232784    0.505154    0.309349
0.236965    0.550605    0.391281
0.261566    0.546432    0.330310
0.253148    0.516019    0.306934
0.176870    0.516430    0.352579
0.252941    0.488109    0.348252
0.148895    0.514049    0.296542
0.224427    0.539875    0.381600
0.223080    0.493863    0.305969
0.278417    0.483203    0.292068
0.280722    0.494193    0.294062
0.399766    0.579861    0.313893
0.341194    0.397162    0.313687
0.395238    0.486366    0.337429
0.297774    0.459824    0.363993
0.329066    0.453081    0.297930
0.435029    0.348660    0.317854
0.465104    0.382975    0.304467
0.507924    0.339259    0.325572
0.464544    0.272227    0.284057
0.395621    0.312832    0.281454
0.316848    0.322776    0.292560
0.445739    0.287128    0.311458
0.413477    0.286986    0.251576
0.407409    0.313260    0.187109
0.401252    0.240365    0.169268
0.384613    0.259417    0.123029
0.447629    0.168233    0.068881
0.560998    0.193324    0.039551
0.517978    0.150719    0.076042
0.553113    0.086006    0.044727
0.625810    0.094127    0.020070
0.668244    0.064988    0.041139
0.658951    0.084793    0.024088
0.652285    0.056155    0.035560
0.596392    0.102373    0.055171
0.524736    0.105127    0.096783
0.583924    0.078225    0.011561
0.590178    0.106238    0.074965
0.535039    0.116685    0.117760
0.598737    0.054785    0.169782
0.563904    0.066593    0.177960
0.657389    0.071227    0.120431
0.637719    0.109370    0.047231
0.549695    0.072029    0.126067
0.642663    0.095156    0.103973
0.549280    0.108505    0.165098
0.521124    0.127733    0.131538
0.521103    0.082749    0.130361
0.551380    0.138142    0.005514
0.644246    0.108643    0.053228
0.588810    0.179118    0.057150
0.535477    0.130389    0.081128
0.519684    0.208172    0.031801
0.531952    0.168287    0.085067
0.533977    0.227906    0.072018
0.541727    0.135513    0.089921
0.540374    0.113919    0.070392
0.493803    0.062728    0.063909
0.458519    0.117628    0.143380
0.444785    0.077862    0.159323
0.509412    0.082072    0.149142
0.532873    0.054062    0.106822
0.510576    0.042852    0.091766
0.533682    0.030736    0.070646
0.508454    0.021223    0.119869
0.508199    0.045097    0.043396
0.503104    0.073115    0.061800
0.510775    0.045959    0.035403
0.579542    0.153347    0.099089
0.578314    0.112026    0.169274
0.595232    0.114606    0.151065
0.637502    0.143947    0.170204
0.587034    0.058966    0.166562
0.593430    0.027613    0.091373
0.545063    0.015320    0.116324
0.566411    0.066801    0.137286
0.525798    0.051263    0.152074
0.534003    0.055263    0.181646
0.621487    0.048083    0.196722
0.656931    0.045704    0.162229
0.695861    0.018715    0.207910
0.660046    0.013290    0.157495
0.664515    0.036271    0.147806
0.700829    0.026545    0.183394
0.552063    0.062581    0.199632
0.508116    0.074704    0.125575
0.590528    0.095459    0.129470
0.562646    0.174720    0.113269
0.521147    0.169693    0.079845
0.628565    0.159967    0.060777
0.606895    0.070008    0.174700
0.550684    0.074331    0.183358
0.543088    0.065689    0.191962
0.528707    0.019308    0.237506
0.517913    0.098574    0.212064
0.562496    0.015969    0.191007
0.546265    0.037599    0.160989
0.499394    0.031541    0.144455
0.506411    0.050844    0.203967
0.496285    0.041739    0.167837
0.542787    0.046461    0.123261
0.613256    0.055277    0.131230
0.525389    0.093251    0.109371
0.615104    0.036453    0.161593
0.580745    0.069805    0.265263
0.609372    0.058478    0.259225
0.594053    0.031891    0.318221
0.521299    0.031368    0.363943
0.502229    0.008003    0.321549
0.496745    0.015796    0.282813
0.626690    0.105477    0.239261
0.556734    0.044787    0.207682
0.509742    0.052880    0.195912
0.543428    0.019827    0.279416
0.521534    0.060829    0.298110
0.528693    0.162841    0.340048
0.485685    0.135197    0.366257
0.407160    0.235854    0.320585
0.429284    0.199622    0.305145
0.452003    0.313720    0.328278
0.386824    0.156954    0.297517
0.289676    0.125417    0.151500
0.331497    0.182179    0.213341
0.268038    0.154144    0.207313
0.237175    0.250985    0.139571
0.214736    0.127966    0.144877
0.188760    0.037989    0.101600
0.120689    0.043884    0.141885
0.101338    0.096219    0.183734
0.125218    0.074655    0.151821
0.096303    0.085639    0.146932
0.162251    0.067974    0.212278
0.177064    0.101120    0.158847
0.150931    0.041924    0.197951
0.188884    0.039399    0.192868
0.186279    0.049667    0.217718
0.260881    0.118695    0.171628
0.206419    0.043594    0.192392
0.281370    0.074102    0.198499
0.364903    0.080958    0.187886
0.343441    0.084163    0.125132
0.364115    0.080989    0.189613
0.469014    0.035088    0.203014
0.474744    0.070296    0.121564
0.470104    0.073181    0.087699
0.563540    0.081583    0.043430
0.624683    0.111179    0.017634
0.560772    0.093473    0.039844
0.600543    0.098209    0.145768
0.519053    0.087967    0.145912
0.451008    0.136528    0.147764
0.467635    0.094577    0.173258
0.435111    0.081643    0.174725
0.573531    0.044225    0.185111
0.515508    0.082968    0.241591
0.489955    0.053866    0.325699
0.434399    0.069394    0.327284
0.416666    0.133160    0.405977
0.376880    0.073906    0.387792
0.362015    0.035950    0.349428
0.438505    0.054425    0.424186
0.401040    0.093245    0.406644
0.390004    0.088206    0.421090
0.340889    0.079464    0.388114
0.413157    0.097410    0.399356
0.416123    0.087665    0.414338
0.511851    0.087488    0.311593
0.529282    0.046999    0.381268
0.560523    0.039549    0.369725
0.578628    0.071895    0.402336
0.591985    0.088296    0.255915
0.567775    0.089794    0.223168
0.606161    0.115359    0.276861
0.549561    0.131017    0.272544
0.579107    0.105341    0.273811
0.651163    0.082841    0.313000
0.632203    0.084376    0.191601
0.576551    0.038831    0.173564
0.597126    0.093686    0.214524
0.680363    0.117862    0.312509
0.608724    0.155421    0.209730
0.624584    0.160305    0.198895
0.567844    0.199404    0.100602
0.538144    0.262022    0.073333
0.409036    0.232747    0.120001
0.490661    0.175800    0.069748
0.412752    0.212227    0.130038
0.356490    0.178220    0.122142
0.401273    0.194267    0.113102
0.430809    0.179825    0.094029
0.473249    0.211465    0.116955
0.474344    0.238135    0.150869
0.457013    0.258754    0.100983
0.494835    0.173484    0.106544
0.513919    0.171082    0.136283
0.533558    0.252292    0.042317
0.524640    0.233633    0.054765
0.382827    0.354341    0.054531
0.326081    0.388560    0.069472
0.335322    0.334071    0.012945
0.352827    0.370838    0.022583
0.333370    0.351158    0.025096
0.389175    0.418043    0.012180
0.486584    0.389676    0.082940
0.540624    0.359557    0.057597
0.431070    0.384976    0.047943
0.429045    0.402465    0.123029
0.428304    0.399631    0.085372
0.499759    0.397512    0.160441
0.458093    0.386259    0.140641
0.509087    0.377023    0.172964
0.449392    0.438824    0.157637
0.494843    0.469252    0.045328
0.507473    0.394413    0.077238
0.527956    0.393664    0.024369
0.550558    0.315920    0.005918
0.525151    0.400670    0.048876
0.546179    0.448866    0.073906
0.630934    0.465057    0.092511
0.601071    0.348909    0.021808
0.504074    0.426330    0.061292
0.511066    0.506326    0.022078
0.483794    0.535833    0.034018
0.358520    0.499984    0.061053
0.457346    0.504092    0.062071
0.415814    0.580126    0.112300
0.448799    0.476828    0.107261
0.494905    0.450476    0.108486
0.450543    0.438856    0.077493
0.505102    0.471129    0.104573
0.532048    0.542676    0.065245
0.568021    0.540440    0.091621
0.503210    0.519155    0.054950
0.528074    0.531896    0.135288
0.522711    0.485126    0.168113
0.444273    0.509139    0.169432
0.413421    0.467413    0.144728
0.494915    0.483802    0.132638
0.466884    0.445224    0.180117
0.547221    0.459987    0.186583
0.577371    0.370019    0.184371
0.610847    0.339117    0.118869
0.707430    0.437994    0.197187
0.564409    0.349423    0.168592
0.532793    0.344051    0.180928
0.555592    0.367700    0.166890
0.541013    0.374316    0.154057
0.506289    0.325839    0.200823
0.604057    0.307663    0.117569
0.597439    0.330002    0.168223
0.530844    0.342024    0.162010
0.556271    0.400292    0.178532
0.574384    0.381943    0.135599
0.598900    0.427725    0.122819
0.602227    0.393278    0.134773
0.614405    0.410997    0.058424
0.635598    0.370050    0.055546
0.654927    0.310394    0.048814
0.655377    0.301763    0.104235
0.600255    0.254051    0.116574
0.624779    0.244602    0.074172
0.632081    0.163446    0.202914
0.624462    0.097517    0.193990
0.585035    0.185159    0.153937
0.514201    0.151368    0.177442
0.599315    0.062834    0.187281
0.555957    0.099759    0.218988
0.498103    0.066330    0.174907
0.452581    0.123518    0.135646
0.562127    0.172148    0.165413
0.601962    0.184361    0.174594
0.563989    0.172760    0.167190
0.602574    0.179840    0.121625
0.576993    0.209671    0.162639
0.593219    0.152216    0.163630
0.605350    0.201867    0.207169
0.576652    0.197377    0.230407
0.582997    0.200123    0.318570
0.578136    0.159026    0.265976
0.639778    0.198302    0.212268
0.644583    0.206963    0.253518
0.524804    0.225913    0.260604
0.489779    0.176534    0.281123
0.541024    0.160929    0.268271
0.565430    0.239871    0.226827
0.545672    0.244902    0.180146
0.555071    0.283645    0.153068
0.512495    0.252264    0.106276
0.502065    0.204609    0.064157
0.475121    0.225783    0.117209
0.547597    0.193669    0.112724
0.525638    0.198373    0.141138
0.527727    0.185913    0.137153
0.558765    0.146476    0.126483
0.526992    0.135486    0.041189
0.638948    0.183051    0.056160
0.589240    0.167125    0.105853
0.592836    0.197635    0.059945
0.539709    0.169707    0.060046
0.622378    0.190515    0.063383
0.636217    0.208511    0.057489
0.583597    0.188144    0.150972
0.622394    0.129612    0.098831
0.548023    0.171018    0.138092
0.663601    0.140862    0.106100
0.632289    0.130428    0.109864
0.631902    0.195650    0.186434
0.466332    0.189139    0.111856
0.438951    0.143302    0.130799
0.532508    0.145159    0.112633
0.447734    0.130180    0.107245
0.520635    0.118508    0.099109
0.561457    0.160536    0.104021
0.617584    0.187502    0.077093
0.545363    0.206950    0.097201
0.483252    0.339393    0.070180
0.600639    0.356459    0.075629
0.674342    0.341497    0.036655
0.687052    0.403420    0.073158
0.617147    0.344603    0.042817
0.601693    0.332016    0.016084
0.630772    0.310980    0.015205
0.532208    0.334814    0.024129
0.517905    0.303742    0.027323
0.614425    0.327475    0.071015
0.607142    0.311362    0.071052
0.470888    0.315748    0.054132
0.518737    0.433188    0.013167
0.549197    0.469368    0.044796
0.559332    0.402619    0.078549
0.424319    0.375357    0.111102
0.361077    0.410250    0.065173
0.331069    0.390793    0.065670
0.359461    0.441156    0.040928
0.380836    0.479992    0.094628
0.448371    0.482194    0.077409
0.401859    0.483633    0.151848
0.435173    0.496907    0.096984
0.370523    0.466665    0.093052
0.465773    0.481125    0.060122
0.459436    0.442439    0.049140
0.520806    0.403667    0.077638
0.413458    0.428798    0.059220
0.448506    0.339365    0.036078
0.459470    0.249236    0.022203
0.481821    0.282731    0.031098
0.442887    0.343485    0.012741
0.375709    0.336566    0.029509
0.396835    0.362305    0.068823
0.424525    0.333070    0.095545
0.443127    0.311187    0.086863
0.500889    0.319645    0.139627
0.501397    0.328644    0.103180
0.343944    0.346703    0.117896
0.342866    0.324908    0.113092
0.430029    0.322703    0.168778
0.429970    0.255341    0.108864
0.509804    0.257737    0.189632
0.472867    0.271712    0.170178
0.571379    0.256035    0.161065
0.633258    0.183624    0.142806
0.523551    0.195486    0.147496
0.504448    0.241157    0.205221
0.524956    0.176347    0.222581
0.514439    0.145057    0.203863
0.408569    0.100180    0.121924
0.484216    0.055853    0.132093
0.413963    0.109576    0.170784
0.519355    0.116554    0.217880
0.439248    0.154224    0.206764
0.493306    0.100205    0.242501
0.512959    0.169932    0.234141
0.365643    0.206365    0.266250
0.551144    0.107048    0.287472
0.569326    0.061652    0.343263
0.531998    0.056418    0.350673
0.497447    0.096334    0.365319
0.490517    0.026473    0.276796
0.510493    0.084148    0.339727
0.497998    0.112288    0.317365
0.449597    0.118157    0.287102
0.381846    0.095420    0.386055
0.402272    0.061700    0.397800
0.305381    0.017123    0.348076
0.332654    0.131655    0.335201
0.327339    0.142284    0.267946
0.393982    0.113359    0.281465
0.395094    0.091301    0.442649
0.440384    0.055225    0.321058
0.446637    0.071773    0.441557
0.448602    0.183185    0.379389
0.516788    0.082151    0.418689
0.460061    0.084840    0.380652
0.432026    0.104473    0.363670
0.393066    0.041806    0.397303
0.427959    0.013321    0.244605
0.471618    0.055696    0.294551
0.503821    0.046357    0.259334
0.509466    0.035806    0.269369
0.489740    0.051158    0.255047
0.499849    0.041067    0.232441
0.349385    0.068474    0.115430
0.389649    0.036212    0.115537
0.323788    0.032800    0.102777
0.246825    0.031506    0.079675
0.413087    0.058945    0.026229
0.339606    0.041158    0.051838
0.383950    0.104886    0.072520
0.426989    0.102883    0.042595
0.405146    0.089500    0.048984
0.407006    0.135528    0.039959
0.411764    0.110580    0.068973
0.491880    0.105178    0.020947
0.501599    0.127658    0.073580
0.422447    0.178209    0.116913
0.451372    0.074203    0.039313
0.484777    0.062583    0.024045
0.480609    0.022785    0.009356
0.511942    0.030423    0.100668
0.557367    0.052700    0.066037
0.510734    0.014332    0.185344
0.482680    0.030297    0.133466
0.508958    0.027429    0.118883
0.450827    0.036211    0.098986
0.501678    0.089733    0.046094
0.574547    0.046609    0.141715
0.524877    0.023239    0.113941
0.437021    0.013755    0.057356
0.451130    0.043293    0.025970
0.496037    0.032367    0.045057
0.480870    0.033459    0.056257
0.478797    0.048827    0.097247
0.478291    0.030512    0.041786
0.556729    0.029740    0.049951
0.582394    0.140123    0.063235
0.626309    0.068724    0.051249
0.530415    0.077821    0.149915
0.543458    0.046978    0.112385
0.507975    0.061695    0.031147
0.522114    0.034119    0.040892
0.491742    0.042647    0.099183
0.582116    0.072497    0.131189
0.605252    0.057318    0.145470
0.529842    0.065286    0.066348
0.598576    0.099698    0.052891
0.607553    0.066968    0.161103
0.562509    0.060719    0.101231
0.602300    0.053100    0.044124
0.570028    0.039729    0.132301
0.549360    0.060586    0.060014
0.526241    0.064869    0.093052
0.571401    0.079743    0.096282
0.537948    0.031037    0.068433
0.483997    0.048497    0.121447
0.433874    0.079492    0.027094
0.464506    0.095280    0.088550
0.475651    0.105345    0.114783
0.524546    0.099973    0.081028
0.461747    0.124523    0.027935
0.499237    0.164717    0.036871
0.400048    0.158490    0.060539
0.417792    0.162724    0.084024
0.378434    0.108061    0.119961
0.349874    0.107701    0.134723
0.320131    0.186516    0.154499
0.390960    0.111483    0.104523
0.442313    0.046676    0.086801
0.488938    0.122216    0.096221
0.369422    0.070335    0.136997
0.404849    0.112788    0.141128
0.374168    0.080812    0.238462
0.377388    0.056786    0.182252
0.379333    0.059455    0.193716
0.350282    0.027862    0.179898
0.366425    0.046693    0.191472
0.327577    0.052212    0.220214
0.380808    0.084155    0.212543
0.315346    0.083442    0.127943
0.334485    0.077154    0.127685
0.386757    0.159837    0.122675
0.366456    0.110520    0.140638
0.419966    0.133166    0.119175
0.433318    0.216840    0.069159
0.428235    0.158084    0.080694
0.422292    0.085434    0.046600
0.382166    0.106053    0.103396
0.472077    0.092165    0.057428
0.546419    0.100501    0.059819
0.511813    0.097467    0.068341
0.455087    0.084106    0.124595
0.401310    0.071893    0.170039
0.456443    0.110643    0.209072
0.403756    0.036022    0.220774
0.428434    0.019542    0.205584
0.562801    0.022713    0.197191
0.550833    0.080424    0.188188
0.609795    0.013814    0.242079
0.520248    0.044476    0.245511
0.525409    0.065078    0.304655
0.503413    0.045407    0.318754
0.598493    0.032655    0.262045
0.525665    0.035009    0.210652
0.512079    0.041416    0.145460
0.443275    0.058325    0.225257
0.466911    0.115252    0.211921
0.441575    0.072604    0.173665
0.383569    0.026132    0.168314
0.364050    0.041030    0.120776
0.395141    0.048134    0.124943
0.438601    0.049746    0.145437
0.386104    0.023202    0.172754
0.467442    0.030196    0.196725
0.395917    0.028363    0.226357
0.339394    0.036366    0.150621
0.465098    0.035153    0.188841
0.442658    0.047012    0.141803
0.391704    0.005831    0.215661
0.513197    0.046206    0.200220
0.375462    0.012968    0.200644
0.441390    0.053605    0.179603
0.472553    0.084472    0.155127
0.451735    0.033519    0.189464
0.413313    0.068960    0.181216
0.359684    0.074519    0.079902
0.479236    0.057077    0.143786
0.472921    0.074931    0.186314
0.490883    0.053636    0.178435
0.493330    0.098185    0.171595
0.494918    0.145442    0.216541
0.516702    0.057113    0.179691
0.523399    0.039557    0.171728
0.631145    0.052422    0.159799
0.569673    0.145277    0.164165
0.543813    0.120268    0.203125
0.544414    0.050756    0.263716
0.500601    0.059936    0.158109
0.449156    0.021015    0.203588
0.512430    0.073469    0.107106
0.509276    0.050525    0.107038
0.541132    0.056688    0.178776
0.534964    0.016506    0.232404
0.479943    0.054158    0.249682
0.499540    0.112017    0.122034
0.497988    0.073303    0.155537
0.487238    0.048467    0.169548
0.492948    0.135726    0.094670
0.538100    0.151154    0.146717
0.577561    0.095111    0.209250
0.737343    0.111395    0.273791
0.558955    0.065054    0.297492
0.581103    0.029455    0.326994
0.507785    0.025082    0.292494
0.601798    0.039218    0.340832
0.618159    0.073446    0.397602
0.600284    0.137811    0.368702
0.540693    0.184894    0.392030
0.521490    0.119084    0.353947
0.492925    0.088463    0.349876
0.594360    0.095494    0.312643
0.618004    0.050477    0.332445
0.627537    0.148058    0.291562
0.633787    0.128735    0.253724
0.584299    0.172355    0.282353
0.571124    0.199623    0.297274
0.519524    0.123355    0.308496
0.583234    0.152628    0.274743
0.624585    0.180296    0.222411
0.613247    0.257735    0.183840
0.531282    0.231722    0.221500
0.606319    0.236627    0.180662
0.493843    0.224567    0.175489
0.653392    0.133781    0.134919
0.664930    0.206084    0.139060
0.697127    0.173916    0.101903
0.659228    0.223259    0.101296
0.702374    0.249635    0.213965
0.633853    0.196135    0.154865
0.646499    0.249848    0.175164
0.555184    0.259078    0.165234
0.654344    0.268426    0.139466
0.740037    0.220609    0.106436
0.605661    0.201438    0.165304
0.578946    0.111034    0.074485
0.656965    0.164439    0.031078
0.627325    0.140872    0.012180
0.596052    0.101105    0.015769
0.548831    0.123676    0.056180
0.612590    0.119030    0.069513
0.604824    0.131770    0.114451
0.607193    0.205815    0.064019
0.596723    0.128656    0.086307
0.639485    0.163205    0.028112
0.627118    0.113676    0.054428
0.577468    0.131837    0.035013
0.558345    0.113275    0.061002
0.451355    0.106938    0.077921
0.515185    0.139008    0.010325
0.578941    0.107343    0.040858
0.562440    0.157838    0.038265
0.546050    0.132285    0.082752
0.499329    0.185778    0.078694
0.589877    0.140064    0.149256
0.443759    0.139339    0.227604
0.393023    0.093661    0.163624
0.473046    0.063717    0.251702
0.445982    0.125199    0.248385
0.375139    0.116666    0.227732
0.390801    0.139347    0.195408
0.332736    0.127830    0.209436
0.306828    0.072642    0.224326
0.342068    0.138671    0.137296
0.322226    0.167080    0.077589
0.383962    0.163999    0.050451
0.362317    0.271281    0.120379
0.267421    0.154237    0.077994
0.288978    0.172295    0.085349
0.454177    0.207733    0.072655
0.391721    0.175732    0.113671
0.496865    0.146040    0.122637
0.460642    0.189470    0.145284
0.374930    0.198963    0.096593
0.355392    0.198573    0.068910
0.392769    0.150247    0.078093
0.328910    0.227014    0.034581
0.295570    0.220769    0.085217
0.242282    0.173267    0.072654
0.195471    0.195914    0.008992
0.220111    0.243997    0.093915
0.222998    0.225589    0.034258
0.302992    0.253811    0.103535
0.326595    0.305847    0.029234
0.327828    0.331285    0.075674
0.278850    0.304388    0.042982
0.271804    0.361620    0.056301
0.308447    0.438384    0.058983
0.317569    0.444480    0.040602
0.340862    0.455894    0.010712
0.300208    0.429919    0.071418
0.288741    0.347690    0.156110
0.273308    0.436845    0.100184
0.222061    0.390672    0.142097
0.264466    0.323511    0.260236
0.147439    0.396128    0.231005
0.217520    0.406798    0.290662
0.163725    0.272265    0.303977
0.189375    0.302610    0.313021
0.198655    0.298974    0.312211
0.225175    0.373470    0.248641
0.268567    0.374804    0.244613
0.325666    0.410632    0.255503
0.373120    0.400555    0.325436
0.422566    0.380684    0.282549
0.375354    0.366529    0.274856
0.309181    0.466919    0.230505
0.264297    0.418769    0.221140
0.174421    0.352599    0.199631
0.160666    0.360168    0.199670
0.143070    0.225682    0.290856
0.198258    0.241105    0.205414
0.281027    0.190940    0.147489
0.254092    0.173888    0.108449
0.303049    0.191763    0.185674
0.213806    0.236811    0.133906
0.204776    0.234007    0.131234
0.211339    0.263408    0.137351
0.254778    0.247733    0.182473
0.243454    0.139749    0.196749
0.392431    0.134766    0.107412
0.361522    0.149875    0.241303
0.400753    0.176437    0.228108
0.367128    0.205255    0.142802
0.315190    0.228946    0.220581
0.383002    0.216457    0.125177
0.310451    0.194443    0.098420
0.330885    0.252123    0.103564
0.449734    0.303684    0.088692
0.459969    0.335110    0.102743
0.517739    0.207178    0.079946
0.458230    0.153751    0.082304
0.487909    0.273999    0.028989
0.561257    0.236999    0.017896
0.507242    0.201115    0.050373
0.524635    0.316185    0.125065
0.492524    0.384247    0.103019
0.508361    0.400957    0.070236
0.584443    0.377663    0.050559
0.541289    0.427392    0.065405
0.468264    0.365950    0.078712
0.488413    0.459964    0.033433
0.506693    0.441186    0.070807
0.463701    0.422853    0.141549
0.473000    0.394383    0.076306
0.512589    0.454426    0.171515
0.519144    0.406502    0.181997
0.537239    0.434549    0.128100
0.509650    0.408193    0.144795
0.522998    0.432088    0.114405
0.516118    0.385070    0.096925
0.655408    0.482314    0.118578
0.526989    0.389067    0.026530
0.562720    0.453867    0.022874
0.598633    0.394263    0.006919
0.547751    0.532236    0.065665
0.565278    0.467546    0.060240
0.515911    0.478510    0.064150
0.501803    0.519446    0.093681
0.496086    0.528578    0.137838
0.454386    0.449278    0.156510
0.549535    0.512768    0.147214
0.471265    0.516909    0.210321
0.549638    0.442067    0.124663
0.475971    0.403810    0.084740
0.462800    0.424026    0.046426
0.496604    0.414119    0.062777
0.562489    0.454533    0.074720
0.638127    0.359200    0.113253
0.624412    0.342086    0.128628
0.539884    0.417263    0.087923
0.612652    0.359197    0.100989
0.613018    0.342799    0.187060
0.613822    0.408794    0.168276
0.666718    0.472488    0.066765
0.653081    0.470180    0.057419
0.637495    0.529339    0.055801
0.620108    0.485302    0.087462
0.570356    0.496335    0.101023
0.592859    0.420127    0.035487
0.533197    0.446457    0.081812
0.452981    0.532655    0.107601
0.467561    0.583145    0.177740
0.438228    0.499945    0.156132
0.384336    0.469526    0.193013
0.300306    0.456063    0.151434
0.315755    0.451234    0.202507
0.262644    0.493034    0.180150
0.292531    0.460561    0.185041
0.322869    0.545043    0.071416
0.328871    0.488473    0.056380
0.454285    0.487630    0.066609
0.434514    0.472775    0.133973
0.339649    0.517445    0.063544
0.325863    0.510516    0.053667
0.411020    0.464065    0.074000
0.342199    0.520203    0.072994
0.391380    0.450082    0.038981
0.313271    0.468621    0.097802
0.413592    0.515391    0.116835
0.365882    0.469997    0.140231
0.339147    0.496941    0.156191
0.414215    0.461631    0.188752
0.447054    0.501367    0.129621
0.453547    0.439123    0.092399
0.461361    0.425711    0.188398
0.528916    0.424626    0.203655
0.521611    0.502886    0.269785
0.498211    0.513716    0.323438
0.568045    0.450712    0.213163
0.535955    0.420251    0.267072
0.582007    0.402911    0.267936
0.631831    0.441732    0.252121
0.588899    0.405912    0.241552
0.577384    0.346495    0.199438
0.513172    0.362896    0.258883
0.554749    0.461866    0.191560
0.619519    0.425077    0.209080
0.640381    0.401223    0.169653
0.567076    0.519309    0.213835
0.528662    0.552990    0.059064
0.445356    0.504393    0.124507
0.484736    0.468735    0.062334
0.383385    0.476927    0.073945
0.402145    0.452770    0.056116
0.492063    0.423734    0.079308
0.393026    0.461018    0.058991
0.476281    0.515524    0.072612
0.453706    0.506966    0.084650
0.535603    0.540177    0.198739
0.526169    0.435753    0.230959
0.483959    0.468184    0.111179
0.462374    0.484405    0.099547
0.440326    0.557741    0.160110
0.581114    0.582106    0.130828
0.448333    0.623669    0.106463
0.465417    0.596343    0.173522
0.413195    0.598871    0.197816
0.410179    0.650827    0.178360
0.464035    0.662086    0.154983
0.440337    0.616650    0.049841
0.508392    0.631949    0.063707
0.523768    0.541501    0.136863
0.506854    0.563739    0.137330
0.481585    0.461608    0.164282
0.491776    0.477019    0.149927
0.477458    0.508655    0.096349
0.469984    0.474294    0.056848
0.538005    0.522319    0.086186
0.537504    0.484621    0.104102
0.549626    0.542226    0.080768
0.624558    0.559264    0.133928
0.677953    0.493902    0.089566
0.616237    0.484358    0.037835
0.536693    0.439646    0.125409
0.617112    0.481463    0.029297
0.601746    0.465747    0.072158
0.593077    0.421754    0.022487
0.561920    0.589567    0.045670
0.608434    0.538073    0.025966
0.584146    0.491251    0.041481
0.561048    0.428370    0.097816
0.525741    0.484010    0.081058
0.559341    0.458241    0.123038
0.553142    0.456894    0.068261
0.450725    0.454716    0.065654
0.437883    0.477733    0.044901
0.438546    0.498647    0.103814
0.428114    0.461497    0.053870
0.508011    0.428777    0.009397
0.503853    0.319505    0.086828
0.502995    0.334148    0.056173
0.446898    0.330350    0.029410
0.477101    0.450457    0.120627
0.469331    0.455542    0.101900
0.427260    0.461475    0.164727
0.404460    0.524571    0.163257
0.439778    0.551299    0.184076
0.419884    0.463029    0.212259
0.363056    0.503916    0.195569
0.424450    0.480706    0.194951
0.456976    0.481758    0.308057
0.486755    0.475757    0.274936
0.389611    0.496968    0.282331
0.371868    0.508551    0.284897
0.361128    0.481359    0.301440
0.333214    0.472221    0.273114
0.296455    0.545192    0.251767
0.337914    0.472637    0.272784
0.361271    0.468256    0.208104
0.365064    0.477870    0.274994
0.392296    0.520402    0.234181
0.298601    0.511640    0.221975
0.343310    0.460370    0.213375
0.326591    0.487750    0.240858
0.351865    0.408659    0.206659
0.337321    0.407582    0.155993
0.385442    0.441805    0.209433
0.377926    0.426950    0.203245
0.412047    0.545064    0.179803
0.453535    0.580550    0.122434
0.432542    0.502503    0.146272
0.458684    0.450377    0.092656
0.404755    0.412201    0.086053
0.415217    0.347794    0.140444
0.444278    0.351103    0.101580
0.432373    0.387518    0.174612
0.531236    0.414503    0.090474
0.468431    0.326802    0.117534
0.423568    0.382443    0.154672
0.408334    0.301480    0.139855
0.399706    0.387330    0.106066
0.443413    0.390814    0.128992
0.455370    0.414918    0.160349
0.520411    0.378339    0.165711
0.581653    0.447306    0.261453
0.678074    0.370308    0.175066
0.690240    0.376094    0.262096
0.665726    0.319647    0.241823
0.603719    0.314628    0.277276
0.583325    0.315956    0.238936
0.569051    0.309099    0.194095
0.603566    0.252471    0.217717
0.694935    0.289460    0.282208
0.616893    0.339090    0.278555
0.625018    0.387313    0.266256
0.592601    0.354704    0.228215
0.586470    0.333434    0.216715
0.562303    0.411724    0.236495
0.555391    0.439599    0.175638
0.604485    0.457523    0.158275
0.553714    0.425292    0.181603
0.527683    0.436222    0.198348
0.476111    0.325865    0.201885
0.484037    0.445250    0.099909
0.521112    0.375969    0.052973
0.416228    0.385376    0.040676
0.557746    0.423984    0.069903
0.505502    0.471838    0.013034
0.512052    0.397388    0.026964
0.487997    0.497788    0.037442
0.550586    0.443495    0.114854
0.518701    0.438309    0.126900
0.501858    0.462697    0.170449
0.479113    0.516821    0.137717
0.532388    0.516609    0.084871
0.530003    0.518748    0.087292
0.515918    0.406837    0.075004
0.441291    0.448680    0.046184
0.509193    0.480234    0.081777
0.598093    0.343998    0.081656
0.503548    0.331375    0.079614
0.490890    0.339354    0.064626
0.519572    0.284730    0.016813
0.653148    0.349759    0.062312
0.612800    0.277947    0.049901
0.597194    0.184754    0.086509
0.603271    0.177998    0.049946
0.576263    0.308510    0.152063
0.546903    0.286875    0.112865
0.567211    0.171192    0.068821
0.581994    0.130571    0.089999
0.622247    0.186397    0.068911
0.550512    0.145093    0.048988
0.590100    0.102145    0.049195
0.594993    0.108232    0.045122
0.565423    0.166868    0.051070
0.646112    0.162948    0.050048
0.532016    0.146218    0.003481
0.483031    0.060340    0.014214
0.530832    0.108055    0.025975
0.513728    0.049952    0.077514
0.519017    0.055410    0.017582
0.582396    0.123110    0.074647
0.596155    0.141781    0.055844
0.581386    0.030333    0.112528
0.494639    0.111663    0.109439
0.443267    0.099883    0.059039
0.471397    0.106604    0.043438
0.519445    0.152231    0.070408
0.507746    0.218604    0.110806
0.475966    0.168271    0.046074
0.524587    0.199209    0.063672
0.526678    0.139062    0.070176
0.541798    0.079091    0.015889
0.415607    0.164747    0.063570
0.535539    0.184586    0.032614
0.637058    0.200739    0.092024
0.533563    0.206076    0.092168
0.547226    0.167246    0.142317
0.561243    0.146410    0.076623
0.619346    0.199032    0.044011
0.564178    0.187636    0.099173
0.546049    0.259157    0.076418
0.525503    0.268544    0.096186
0.539505    0.304527    0.045167
0.586015    0.219028    0.078364
0.606577    0.209328    0.077859
0.554080    0.203149    0.041545
0.529826    0.229453    0.060939
0.432147    0.188233    0.058931
0.421526    0.248679    0.053886
0.443420    0.261078    0.052458
0.509100    0.215425    0.021665
0.513272    0.191566    0.063570
0.534277    0.302166    0.069643
0.502933    0.282887    0.095110
0.488816    0.185061    0.088387
0.506772    0.268665    0.107996
0.609773    0.269201    0.094987
0.610103    0.287139    0.049742
0.554444    0.315871    0.058921
0.483892    0.299977    0.065670
0.468910    0.167607    0.084860
0.549687    0.199175    0.076963
0.490428    0.241848    0.067256
0.463114    0.201713    0.102671
0.544038    0.259730    0.055186
0.497511    0.306024    0.053026
0.518987    0.383436    0.085284
0.618153    0.438302    0.081754
0.535173    0.500989    0.105785
0.513890    0.511684    0.104189
0.566942    0.504947    0.093400
0.617860    0.508247    0.117032
0.586259    0.431271    0.173750
0.594240    0.392522    0.211743
0.511536    0.367859    0.142283
0.493397    0.247938    0.124555
0.487312    0.238358    0.051302
0.475029    0.266984    0.072980
0.451115    0.308917    0.038702
0.436511    0.234671    0.066883
0.472834    0.282720    0.077343
0.554238    0.231586    0.065584
0.513135    0.256168    0.081978
0.663000    0.257122    0.063614
0.589648    0.289673    0.028333
0.622605    0.369376    0.014208
0.612307    0.281286    0.047736
0.555549    0.219341    0.118996
0.674003    0.237625    0.111011
0.629610    0.204772    0.081499
0.649628    0.273726    0.085208
0.699637    0.285800    0.083958
0.650265    0.282955    0.089140
0.632106    0.305144    0.030474
0.717507    0.349610    0.063183
0.645360    0.445810    0.134122
0.645213    0.472055    0.243562
0.674363    0.334360    0.237247
0.635199    0.292603    0.186662
0.670020    0.357904    0.187278
0.549328    0.381268    0.172375
0.477431    0.318838    0.070974
0.484424    0.354710    0.189722
0.397829    0.312481    0.226437
0.437323    0.390629    0.277862
0.436800    0.427531    0.242273
0.420105    0.391432    0.238518
0.382754    0.357088    0.211919
0.359983    0.392402    0.147030
0.285913    0.322257    0.099697
0.329507    0.345698    0.107552
0.364738    0.291751    0.115592
0.356515    0.275048    0.111846
0.419419    0.255078    0.193467
0.427081    0.312693    0.098667
0.482361    0.375585    0.102559
0.473438    0.335708    0.090000
0.599547    0.310166    0.122455
0.546671    0.259055    0.114239
0.638797    0.305933    0.103146
0.536521    0.342552    0.095583
0.461572    0.252986    0.174792
0.408014    0.301594    0.103427
0.418180    0.344734    0.094471
0.341181    0.286598    0.138891
0.322155    0.250318    0.122625
0.405369    0.205447    0.107374
0.422113    0.210012    0.158482
0.382351    0.318213    0.209142
0.397734    0.194562    0.190767
0.440284    0.318447    0.234803
0.433272    0.308041    0.298977
0.463914    0.326213    0.236865
0.419213    0.293607    0.254712
0.357805    0.310717    0.274644
0.498532    0.279084    0.339143
0.531203    0.254842    0.381107
0.480777    0.275742    0.347301
0.421258    0.236514    0.333560
0.526953    0.236404    0.281261
0.493799    0.191067    0.295452
0.461761    0.130831    0.372587
0.537659    0.174810    0.347215
0.569560    0.130570    0.437334
0.574659    0.188655    0.443465
0.489666    0.209935    0.367921
0.411156    0.244372    0.383921
0.488251    0.342026    0.412133
0.494692    0.241270    0.427471
0.472150    0.300655    0.374264
0.436227    0.316591    0.349003
0.360068    0.263321    0.418745
0.316686    0.249263    0.370593
0.283488    0.282103    0.303236
0.296514    0.381392    0.296132
0.286676    0.458782    0.233760
0.416120    0.403231    0.172919
0.397227    0.346125    0.179667
0.380017    0.417474    0.160991
0.387351    0.371706    0.183717
0.444637    0.355707    0.204950
0.608263    0.411609    0.220011
0.664559    0.423957    0.226519
0.659163    0.352770    0.227846
0.603868    0.409574    0.258509
0.599249    0.461413    0.265214
0.539558    0.473583    0.178965
0.503359    0.402629    0.155282
0.549336    0.414111    0.275964
0.498249    0.405148    0.295286
0.470442    0.435789    0.265009
0.558037    0.453492    0.280058
0.513071    0.348850    0.272930
0.614723    0.374816    0.288910
0.594280    0.403498    0.220343
0.658544    0.477902    0.210490
0.551757    0.591290    0.175834
0.602567    0.538884    0.173039
0.481827    0.506405    0.187488
0.434213    0.533168    0.205442
0.410009    0.538720    0.157676
0.400318    0.550828    0.173115
0.326610    0.638891    0.207754
0.321992    0.602777    0.253939
0.430241    0.672864    0.218439
0.491541    0.603968    0.182136
0.438020    0.523114    0.205923
0.416862    0.610294    0.221449
0.452929    0.540625    0.148300
0.487514    0.397831    0.224634
0.619436    0.424298    0.140793
0.659177    0.444548    0.227661
0.653666    0.414304    0.184648
0.625325    0.397358    0.158162
0.705910    0.350801    0.214615
0.695355    0.325498    0.141838
0.707400    0.379656    0.177674
0.658776    0.316342    0.225187
0.638231    0.301795    0.170553
0.547035    0.343843    0.198444
0.622005    0.298569    0.131380
0.606980    0.270080    0.116218
0.561494    0.236227    0.141908
0.456255    0.247666    0.102891
0.492748    0.241491    0.156679
0.399352    0.356655    0.187304
0.362840    0.331052    0.178822
0.451891    0.320559    0.228020
0.568958    0.360112    0.159026
0.626754    0.408016    0.091457
0.544056    0.403608    0.070066
0.498103    0.365033    0.142085
0.419563    0.478595    0.092183
0.345346    0.446191    0.185221
0.374782    0.488403    0.080075
0.422919    0.484535    0.211869
0.445942    0.416582    0.217219
0.430880    0.477252    0.272838
0.533112    0.453380    0.244350
0.559160    0.388199    0.207819
0.623476    0.459646    0.200429
0.543107    0.494561    0.178755
0.596767    0.494064    0.220939
0.652155    0.429237    0.208164
0.595054    0.456031    0.160432
0.479544    0.392831    0.151232
0.535149    0.330422    0.127540
0.511880    0.340539    0.153157
0.480501    0.297891    0.128113
0.450753    0.357196    0.172863
0.405272    0.280918    0.251836
0.440706    0.295915    0.225983
0.519183    0.342086    0.272229
0.538756    0.419898    0.082376
0.470508    0.402691    0.129686
0.500727    0.491688    0.215433
0.432209    0.573357    0.166332
0.499202    0.480441    0.113022
0.436476    0.554852    0.115006
0.426724    0.411152    0.107102
0.468882    0.430476    0.119668
0.431439    0.474205    0.156697
0.450332    0.461197    0.111449
0.450184    0.458757    0.114436
0.462298    0.457065    0.068317
0.440985    0.452270    0.083147
0.427909    0.428105    0.083247
0.468168    0.393553    0.075948
0.474844    0.326973    0.096378
0.546375    0.459409    0.041247
0.534486    0.498812    0.047367
0.514138    0.433197    0.087835
0.412262    0.381282    0.054605
0.415804    0.397834    0.072782
0.436001    0.361570    0.103892
0.469817    0.392334    0.186280
0.495804    0.414034    0.158930
0.479590    0.516645    0.140648
0.496754    0.432161    0.150392
0.451019    0.472508    0.198840
0.446911    0.452614    0.133090
0.388917    0.419927    0.146936
0.356342    0.450880    0.117387
0.468805    0.416487    0.164540
0.441768    0.449821    0.093325
0.484176    0.424256    0.035525
0.518103    0.395992    0.157792
0.504094    0.383780    0.219287
0.429883    0.387642    0.178114
0.423515    0.357881    0.184091
0.340163    0.375344    0.096762
0.338723    0.330651    0.081027
0.313777    0.354823    0.052313
0.273623    0.280519    0.040279
0.234672    0.215135    0.087805
0.252790    0.245668    0.115805
0.183008    0.195143    0.054420
0.267919    0.188978    0.087237
0.303427    0.209881    0.028559
0.300716    0.345306    0.033038
0.304068    0.342693    0.035034
0.249153    0.352681    0.029132
0.293023    0.304113    0.045422
0.289079    0.329384    0.119154
0.342914    0.248653    0.103070
0.395905    0.260644    0.053112
0.328516    0.306190    0.082371
0.303514    0.286916    0.024075
0.272864    0.219541    0.014621
0.270721    0.245941    0.039709
0.240037    0.091593    0.095706
0.207220    0.162887    0.107622
0.203237    0.111488    0.048402
0.139733    0.218512    0.080526
0.097332    0.309620    0.092410
0.171667    0.306295    0.047752
0.154445    0.348444    0.039570
0.314056    0.302934    0.066410
0.295162    0.368480    0.074875
0.173702    0.353164    0.043405
0.086205    0.339815    0.032886
0.086333    0.243157    0.068526
0.086031    0.307357    0.117976
0.111956    0.196134    0.107432
0.081384    0.236508    0.100751
0.087271    0.178134    0.118329
0.107471    0.300486    0.072463
0.098308    0.258981    0.129329
0.029992    0.282823    0.088359
0.075665    0.274841    0.071740
0.034297    0.194418    0.050271
0.098943    0.248855    0.034322
0.033802    0.142063    0.030396
0.007603    0.127681    0.032813
0.030573    0.106543    0.031425
0.024215    0.128039    0.007684
0.027633    0.090457    0.043892
0.049279    0.149626    0.088840
0.100955    0.094798    0.035929
0.090945    0.111861    0.047805
0.028896    0.150176    0.104669
0.031015    0.212811    0.009104
0.043880    0.247073    0.055231
0.008143    0.261843    0.056840
0.043736    0.280969    0.016911
0.025831    0.283963    0.064748
0.053882    0.231071    0.102980
0.010351    0.168362    0.109199
0.092545    0.200954    0.138308
0.088831    0.229283    0.119870
0.089200    0.226535    0.190804
0.084747    0.296979    0.131566
0.099189    0.304416    0.192292
0.164886    0.251995    0.213419
0.125125    0.281142    0.157479
0.113409    0.232067    0.164926
0.076194    0.267652    0.165373
0.053950    0.322497    0.256013
0.108253    0.276378    0.194408
0.121077    0.261512    0.225018
0.048119    0.376807    0.274157
0.022778    0.393944    0.189745
0.040269    0.373528    0.208896
0.097259    0.299864    0.156060
0.044473    0.308688    0.135373
0.074696    0.300433    0.043910
0.084285    0.300310    0.164568
0.005564    0.318813    0.076519
0.020336    0.328625    0.039450
0.090575    0.416096    0.084980
0.040851    0.398551    0.037996
0.070112    0.377391    0.041067
0.074235    0.366925    0.032092
0.047478    0.328316    0.020446
0.112315    0.304173    0.008395
0.068627    0.365793    0.048625
0.154616    0.317713    0.055340
0.145716    0.279506    0.087800
0.236341    0.260998    0.095146
0.147585    0.251143    0.060708
0.115960    0.195671    0.078217
0.104120    0.314362    0.042231
0.129066    0.271860    0.033135
0.157616    0.332138    0.146260
0.095970    0.342832    0.088250
0.154116    0.343025    0.056099
0.151710    0.282797    0.116588
0.138974    0.277769    0.116422
0.246778    0.194830    0.050877
0.306669    0.133375    0.015142
0.322095    0.160842    0.007064
0.309429    0.113248    0.079566
0.258551    0.197909    0.106159
0.274852    0.125516    0.045285
0.264455    0.110844    0.036736
0.313535    0.133313    0.077214
0.248285    0.092694    0.091620
0.347203    0.140136    0.142649
0.318980    0.094864    0.225429
0.244434    0.204413    0.188210
0.203259    0.270737    0.214033
0.157962    0.303453    0.188917
0.231813    0.310671    0.159613
0.255645    0.307630    0.134461
0.282068    0.232354    0.182980
0.275343    0.210656    0.142045
0.205055    0.154829    0.112347
0.280638    0.217978    0.091695
0.238337    0.176009    0.087996
0.218260    0.187630    0.106041
0.295963    0.249880    0.130859
0.312412    0.265211    0.099659
0.269476    0.172063    0.137521
0.303158    0.145936    0.141546
0.326371    0.094740    0.088776
0.307364    0.161821    0.082041
0.324383    0.121365    0.123244
0.405862    0.067959    0.143758
0.505915    0.078347    0.162267
0.453743    0.098838    0.159963
0.460755    0.013163    0.158312
0.449385    0.047865    0.147366
0.414000    0.043490    0.084203
0.495100    0.084004    0.117703
0.510288    0.076221    0.056708
0.572840    0.079548    0.027673
0.503295    0.098259    0.039436
0.578032    0.186323    0.060884
0.533487    0.181331    0.063626
0.626833    0.205134    0.033692
0.555004    0.235888    0.093148
0.588574    0.233278    0.086686
0.507299    0.257887    0.082204
0.466569    0.288652    0.052601
0.472148    0.241979    0.019077
0.439636    0.292852    0.100512
0.509113    0.227530    0.055915
0.474123    0.227921    0.076566
0.565847    0.231875    0.046805
0.652392    0.174300    0.064068
0.580143    0.108279    0.017768
0.556070    0.193077    0.108517
0.598875    0.182033    0.069830
0.491789    0.199945    0.046224
0.558427    0.270884    0.054844
0.609075    0.241259    0.044725
0.548964    0.333445    0.084526
0.488750    0.336826    0.036354
0.500920    0.365484    0.038365
0.455194    0.387228    0.034634
0.396040    0.345078    0.033530
0.395214    0.302738    0.027771
0.356850    0.287480    0.060670
0.282814    0.252788    0.027841
0.354773    0.227405    0.090662
0.422385    0.334920    0.086513
0.454596    0.314271    0.060543
0.475478    0.261281    0.039270
0.380367    0.296762    0.051640
0.390321    0.276309    0.045278
0.540329    0.337204    0.047578
0.562440    0.324410    0.026459
0.549346    0.328222    0.030858
0.513587    0.236738    0.044372
0.510329    0.243233    0.049560
0.472704    0.199500    0.033055
0.432685    0.315790    0.076475
0.494889    0.303025    0.072507
0.459888    0.375042    0.022644
0.505027    0.227756    0.078224
0.514239    0.171582    0.053606
0.501822    0.188598    0.050242
0.552866    0.163016    0.107391
0.499387    0.188178    0.094625
0.481397    0.178623    0.097288
0.496747    0.204835    0.023041
0.510315    0.166257    0.040870
0.515236    0.154958    0.061655
0.476233    0.264113    0.047716
0.521851    0.170204    0.031690
0.447532    0.151257    0.067558
0.371519    0.074086    0.027825
0.402179    0.142022    0.044233
0.454463    0.085331    0.082447
0.494707    0.067461    0.037004
0.447467    0.035395    0.064685
0.406117    0.045667    0.062961
0.472619    0.049786    0.082090
0.420177    0.065930    0.119146
0.398905    0.104995    0.128575
0.477412    0.036704    0.151645
0.429091    0.024946    0.188761
0.545218    0.047854    0.073037
0.480371    0.065905    0.094764
0.409203    0.015676    0.081294
0.424567    0.048401    0.078774
0.485527    0.118831    0.061315
0.475772    0.118100    0.033798
0.440340    0.109159    0.011898
0.365943    0.153863    0.053411
0.372099    0.200109    0.072875
0.421831    0.224982    0.117418
0.430804    0.160919    0.098703
0.451263    0.193467    0.125523
0.425882    0.228977    0.191003
0.368563    0.130886    0.233864
0.419783    0.225243    0.173451
0.351340    0.232641    0.223964
0.397533    0.220659    0.161683
0.350223    0.236540    0.103808
0.364294    0.299792    0.092313
0.377200    0.365878    0.035378
0.387817    0.328779    0.061381
0.480430    0.331697    0.055952
0.423914    0.284543    0.091453
0.362620    0.263129    0.065840
0.380241    0.263810    0.049495
0.364224    0.332476    0.057510
0.380931    0.285937    0.054384
0.296549    0.342364    0.049868
0.342975    0.352487    0.025099
0.375223    0.356288    0.024384
0.397803    0.330271    0.051261
0.285375    0.453302    0.089153
0.277143    0.399345    0.052843
0.259217    0.420231    0.051390
0.217364    0.500130    0.066268
0.239960    0.526059    0.072942
0.191059    0.450453    0.046738
0.147949    0.405381    0.064989
0.142083    0.477567    0.079337
0.148464    0.448314    0.126338
0.207862    0.359197    0.083564
0.254561    0.274179    0.100005
0.276597    0.233154    0.065618
0.281424    0.301441    0.119400
0.311046    0.419636    0.019595
0.327224    0.447732    0.026845
0.303502    0.539080    0.088601
0.345516    0.491361    0.053889
0.276760    0.483474    0.054648
0.412914    0.505207    0.086749
0.549996    0.502261    0.060597
0.424909    0.509225    0.053471
0.454472    0.428491    0.065625
0.386487    0.460677    0.080667
0.417620    0.410983    0.014116
0.389498    0.357769    0.043790
0.429268    0.457253    0.022543
0.341194    0.454626    0.074869
0.383205    0.480800    0.055995
0.348160    0.507487    0.032440
0.321578    0.515292    0.040404
0.375713    0.448818    0.010105
0.364931    0.507439    0.079057
0.371571    0.489578    0.023832
0.324712    0.548959    0.043425
0.312403    0.489861    0.049103
0.354481    0.433003    0.060919
0.395602    0.427979    0.035521
0.378599    0.514441    0.072141
0.328438    0.502816    0.116128
0.344685    0.475056    0.078387
0.377472    0.503833    0.050761
0.326045    0.469881    0.027047
0.368971    0.439910    0.030222
0.438086    0.497354    0.088003
0.514558    0.469761    0.044804
0.510346    0.399173    0.062436
0.506922    0.376803    0.066837
0.401969    0.454212    0.021940
0.532758    0.419473    0.036218
0.428138    0.476937    0.124317
0.383868    0.376311    0.037574
0.403787    0.330220    0.022319
0.473271    0.277687    0.032488
0.430255    0.411272    0.090665
0.438743    0.317338    0.056878
0.422201    0.337725    0.029634
0.419381    0.290727    0.040143
0.467307    0.409562    0.060464
0.440423    0.379076    0.082855
0.386646    0.338234    0.058559
0.402116    0.326419    0.116227
0.372133    0.345683    0.001200
0.352883    0.373168    0.035357
0.385436    0.450799    0.015469
0.367183    0.435364    0.078348
0.372403    0.340688    0.034060
0.460226    0.309638    0.011365
0.488850    0.393999    0.015405
0.465967    0.371933    0.050576
0.409533    0.284233    0.028373
0.559111    0.361632    0.044065
0.572217    0.248793    0.025636
0.500759    0.251778    0.051396
0.502408    0.275278    0.044015
0.543131    0.207975    0.046735
0.556967    0.139095    0.073611
0.601727    0.132281    0.089426
0.633206    0.261378    0.096922
0.614511    0.257738    0.159810
0.622147    0.262615    0.179155
0.520348    0.254541    0.107100
0.534361    0.199064    0.224243
0.431207    0.216260    0.168523
0.560089    0.163345    0.115297
0.535462    0.129812    0.165644
0.561672    0.142633    0.213538
0.543883    0.085700    0.156720
0.544016    0.140516    0.130693
0.466575    0.101860    0.162989
0.508139    0.078894    0.146104
0.467371    0.051500    0.049065
0.423912    0.021318    0.110880
0.420490    0.062426    0.072543
0.381732    0.066149    0.037992
0.467637    0.018022    0.025610
0.470429    0.003799    0.085991
0.487811    0.065217    0.077939
0.454419    0.088765    0.085799
0.432836    0.066423    0.106964
0.456800    0.109320    0.092827
0.474033    0.152150    0.137304
0.457192    0.151498    0.164065
0.449518    0.098711    0.081993
0.487781    0.108795    0.029395
0.456533    0.072236    0.038942
0.434848    0.038437    0.096494
0.447421    0.025461    0.082709
0.397570    0.064119    0.014847
0.387100    0.060409    0.096525
0.377745    0.125422    0.082943
0.346078    0.113658    0.071052
0.440677    0.103509    0.070203
0.419676    0.121680    0.068696
0.448902    0.294492    0.083182
0.553520    0.209100    0.055110
0.515967    0.238011    0.124268
0.463361    0.219203    0.130583
0.468232    0.119895    0.096338
0.524697    0.161128    0.046347
0.528395    0.140655    0.125679
0.412070    0.226790    0.094340
0.394442    0.295945    0.109828
0.390490    0.203475    0.073483
0.382898    0.233311    0.095150
0.492689    0.203851    0.125182
0.447177    0.076819    0.073242
0.458797    0.061042    0.058776
0.498912    0.064171    0.084233
0.524852    0.095040    0.083708
0.543828    0.101765    0.042395
0.513564    0.171272    0.043328
0.596716    0.174046    0.038160
0.526651    0.205253    0.019206
0.476215    0.164472    0.072049
0.449834    0.189214    0.054979
0.468027    0.134783    0.080392
0.395762    0.200503    0.041163
0.371530    0.237886    0.036950
0.456654    0.222350    0.011643
0.454849    0.225526    0.019004
0.487282    0.284683    0.046120
0.470788    0.208715    0.091352
0.484295    0.201042    0.085097
0.369884    0.209289    0.060743
0.393446    0.266055    0.094004
0.445390    0.183674    0.080983
0.421011    0.252310    0.094180
0.334505    0.275623    0.041531
0.345733    0.220480    0.008364
0.309770    0.280758    0.111040
0.451776    0.311616    0.149558
0.367110    0.322187    0.152827
0.411796    0.323875    0.122892
0.514386    0.340150    0.067205
0.498361    0.292239    0.095918
0.483378    0.294006    0.094243
0.457444    0.325263    0.119118
0.413195    0.348946    0.135472
0.498267    0.450464    0.099042
0.517941    0.379241    0.118866
0.469511    0.274032    0.072638
0.503476    0.258795    0.162596
0.428067    0.293582    0.051576
0.446764    0.286063    0.070123
0.404624    0.302937    0.080504
0.410312    0.301287    0.111911
0.406281    0.411226    0.065355
0.371887    0.315263    0.102324
0.300166    0.355895    0.077121
0.391205    0.355669    0.050374
0.495991    0.383144    0.048637
0.459874    0.499221    0.049313
0.432056    0.446774    0.031860
0.534145    0.371809    0.012390
0.477825    0.393727    0.042129
0.486011    0.386178    0.055959
0.513584    0.507350    0.023055
0.529915    0.511248    0.024135
0.503972    0.601935    0.128699
0.472659    0.600437    0.090081
0.499337    0.539918    0.139102
0.535785    0.524501    0.191386
0.494743    0.558037    0.146910
0.447029    0.630345    0.183959
0.401599    0.554100    0.182801
0.445383    0.515661    0.262535
0.415731    0.535790    0.257632
0.482221    0.547432    0.216973
0.441020    0.535767    0.214121
0.398738    0.465980    0.194627
0.353830    0.452263    0.215980
0.333626    0.388124    0.218944
0.409377    0.358915    0.207557
0.380866    0.412079    0.213705
0.405552    0.399925    0.191276
0.409655    0.478925    0.238006
0.483901    0.400292    0.324547
0.484768    0.381376    0.270207
0.485645    0.393634    0.168461
0.522108    0.353410    0.260847
0.482292    0.341995    0.346437
0.571842    0.328210    0.265961
0.602127    0.301192    0.310191
0.472837    0.336273    0.287476
0.442019    0.245668    0.233309
0.472965    0.248932    0.218606
0.357597    0.247806    0.091305
0.363152    0.332566    0.091072
0.445152    0.262077    0.136592
0.348675    0.261297    0.110591
0.357249    0.287131    0.187972
0.364474    0.297915    0.134299
0.302361    0.239297    0.185102
0.324875    0.277240    0.183659
0.378478    0.342750    0.167128
0.379883    0.378154    0.187696
0.346155    0.318829    0.164472
0.308692    0.257925    0.119024
0.309937    0.370340    0.121792
0.358875    0.377820    0.124939
0.432146    0.338206    0.161136
0.335960    0.400963    0.122087
0.349994    0.457412    0.105477
0.348627    0.462474    0.082194
0.399029    0.464942    0.081659
0.291592    0.471818    0.170131
0.363921    0.531195    0.131437
0.357129    0.546194    0.147462
0.316926    0.521045    0.149977
0.322829    0.423435    0.153747
0.293601    0.358583    0.162687
0.308280    0.352024    0.187633
0.293164    0.325597    0.214501
0.326582    0.333236    0.181699
0.248932    0.368483    0.155476
0.342879    0.423342    0.114469
0.329368    0.402579    0.092328
0.322259    0.386354    0.074837
0.297561    0.347830    0.134207
0.360162    0.292902    0.115450
0.254930    0.299936    0.073210
0.241626    0.270137    0.108959
0.197778    0.382083    0.103059
0.180323    0.432123    0.172777
0.323725    0.391765    0.229795
0.260967    0.391204    0.101578
0.388197    0.447764    0.069001
0.311172    0.361581    0.061932
0.261153    0.332145    0.072739
0.200285    0.332524    0.017359
0.210552    0.376526    0.057973
0.230777    0.353595    0.067956
0.306609    0.367451    0.075190
0.405890    0.415700    0.089725
0.420445    0.383243    0.103005
0.382008    0.400460    0.132719
0.470349    0.343230    0.168183
0.488572    0.433533    0.116009
0.473282    0.441291    0.112359
0.456342    0.410885    0.110314
0.397095    0.319592    0.171420
0.469861    0.415124    0.122091
0.402547    0.451429    0.075586
0.541630    0.439559    0.047683
0.506617    0.519095    0.040588
0.540180    0.455403    0.024059
0.493204    0.527349    0.042496
0.421538    0.570382    0.040754
0.393511    0.555258    0.032346
0.300599    0.589579    0.051424
0.342175    0.590489    0.030219
0.275779    0.541450    0.023274
0.308791    0.591907    0.101941
0.368476    0.565205    0.039858
0.358361    0.574984    0.009881
0.377700    0.611108    0.049955
0.355752    0.629001    0.055901
0.400457    0.621302    0.021681
0.348377    0.627157    0.150485
0.386116    0.588451    0.119599
0.389342    0.630730    0.028642
0.362576    0.525211    0.050859
0.404875    0.504346    0.068123
0.376295    0.598746    0.087771
0.392343    0.557663    0.126283
0.396048    0.531663    0.145874
0.445379    0.529031    0.133394
0.454273    0.525413    0.166487
0.497788    0.487470    0.191427
0.424388    0.433710    0.147795
0.423661    0.439466    0.172160
0.434426    0.450888    0.035433
0.431534    0.549016    0.092087
0.401563    0.461120    0.104139
0.458084    0.518011    0.045008
0.428822    0.634342    0.084373
0.504054    0.679688    0.123849
0.492796    0.694477    0.072269
0.431450    0.598454    0.026847
0.393543    0.608102    0.047098
0.469889    0.591537    0.087346
0.441562    0.562144    0.024476
0.414264    0.555651    0.009767
0.431647    0.567163    0.060916
0.502263    0.566340    0.059420
0.496050    0.486044    0.086909
0.492806    0.550385    0.009384
0.470425    0.548248    0.034644
0.435483    0.557996    0.041346
0.475745    0.466923    0.009365
0.416581    0.532823    0.068695
0.383024    0.534740    0.032776
0.465691    0.511083    0.031172
0.492626    0.588944    0.112379
0.430369    0.491667    0.050378
0.465171    0.605949    0.089826
0.624782    0.585840    0.103647
0.518531    0.644570    0.084204
0.497463    0.571926    0.115630
0.510196    0.626815    0.043895
0.528689    0.543239    0.069437
0.494782    0.545536    0.079070
0.499476    0.501305    0.028319
0.495288    0.517182    0.023943
0.518808    0.468009    0.077089
0.561669    0.435433    0.086262
0.451533    0.497179    0.046737
0.475160    0.524952    0.096561
0.437727    0.494832    0.088178
0.435827    0.493900    0.151748
0.455022    0.541019    0.118273
0.456008    0.573611    0.136558
0.484250    0.583047    0.102361
0.488067    0.576413    0.032870
0.524783    0.516649    0.021186
0.429784    0.510148    0.069227
0.403677    0.474764    0.093573
0.456223    0.537092    0.151840
0.428243    0.507986    0.186722
0.506029    0.502175    0.137134
0.479659    0.464340    0.153147
0.560961    0.433580    0.108189
0.662059    0.520053    0.093190
0.559182    0.503145    0.093842
0.592399    0.468693    0.093033
0.609246    0.448608    0.077659
0.642333    0.461417    0.099063
0.706897    0.455822    0.028873
0.649757    0.459120    0.049502
0.701528    0.448458    0.049368
0.703215    0.455938    0.032719
0.608585    0.391622    0.034538
0.635071    0.501828    0.068598
0.611667    0.456868    0.056570
0.555650    0.335812    0.069777
0.543899    0.394690    0.105662
0.548555    0.363896    0.031608
0.507374    0.272522    0.120646
0.498767    0.294025    0.088065
0.509627    0.328261    0.075580
0.444480    0.289440    0.108972
0.513683    0.296608    0.060232
0.559629    0.248970    0.082342
0.492614    0.292982    0.063997
0.541418    0.358849    0.045652
0.571350    0.370852    0.057806
0.561477    0.339985    0.053383
0.606772    0.339806    0.031238
0.499298    0.343818    0.108463
0.551719    0.354978    0.095014
0.507120    0.306557    0.107578
0.592204    0.357554    0.198100
0.512451    0.264657    0.161783
0.542677    0.240308    0.152724
0.532711    0.256493    0.132640
0.530700    0.161442    0.115233
0.547082    0.196807    0.187091
0.476206    0.216241    0.168337
0.426343    0.126856    0.160048
0.410003    0.171052    0.187906
0.431981    0.176187    0.190617
0.428209    0.231039    0.153681
0.371013    0.250049    0.186559
0.463198    0.242142    0.218559
0.549526    0.279316    0.257945
0.489230    0.255048    0.228434
0.518091    0.227153    0.249103
0.484134    0.221811    0.224440
0.519721    0.271496    0.154650
0.460013    0.282357    0.210155
0.456730    0.416527    0.260383
0.505204    0.438902    0.239882
0.459937    0.327677    0.259959
0.525175    0.322898    0.214108
0.539159    0.327740    0.311019
0.513873    0.339445    0.341987
0.523032    0.320015    0.328036
0.595849    0.296896    0.315330
0.691723    0.280014    0.338444
0.556858    0.211849    0.276689
0.599528    0.276256    0.315935
0.475626    0.311402    0.270120
0.567206    0.327436    0.193674
0.565951    0.271112    0.271188
0.586592    0.219962    0.269463
0.578042    0.207276    0.292092
0.631412    0.249099    0.238425
0.601729    0.275115    0.270299
0.630583    0.227983    0.216757
0.535538    0.213807    0.291348
0.569084    0.135247    0.217903
0.599663    0.225651    0.177953
0.655157    0.195988    0.117888
0.568248    0.170711    0.119846
0.563396    0.183300    0.061528
0.559406    0.131799    0.008283
0.595389    0.162183    0.013653
0.612439    0.159213    0.016328
0.611257    0.136830    0.104932
0.554264    0.097494    0.135738
0.512611    0.112556    0.118610
0.492797    0.060854    0.088856
0.530584    0.067710    0.057201
0.444413    0.091660    0.068936
0.491529    0.095050    0.108701
0.515728    0.057616    0.076512
0.553818    0.107416    0.105833
0.644898    0.092254    0.037275
0.620537    0.027631    0.034476
0.644985    0.033949    0.027841
0.520648    0.031580    0.024387
0.645908    0.041441    0.083079
0.603429    0.037760    0.085407
0.555733    0.079846    0.034299
0.563427    0.162128    0.047939
0.605049    0.160408    0.035026
0.585817    0.135774    0.079392
0.422565    0.141871    0.051045
0.465323    0.211716    0.039535
0.493325    0.248985    0.100024
0.433611    0.274450    0.123937
0.444318    0.220762    0.035513
0.496909    0.216033    0.115100
0.548969    0.128824    0.141926
0.514218    0.039192    0.120991
0.475092    0.114376    0.082334
0.453251    0.192889    0.055412
0.414828    0.113837    0.056488
0.415196    0.196951    0.040689
0.373209    0.175263    0.046009
0.443658    0.176213    0.093252
0.379611    0.114331    0.091699
0.397157    0.095226    0.084751
0.425324    0.122325    0.123590
0.422146    0.162683    0.152051
0.343308    0.126936    0.170620
0.378640    0.151519    0.197105
0.425329    0.136727    0.102814
0.519204    0.293176    0.160593
0.549202    0.121199    0.181816
0.521803    0.107898    0.179959
0.562051    0.088827    0.169368
0.547678    0.091429    0.146153
0.522218    0.204083    0.113430
0.525933    0.129053    0.060484
0.536379    0.193655    0.117353
0.616871    0.199012    0.071036
0.585493    0.160813    0.049260
0.678029    0.114840    0.137316
0.615975    0.093904    0.237634
0.594487    0.089241    0.178542
0.679370    0.106180    0.187263
0.651776    0.149843    0.208959
0.712475    0.105340    0.174578
0.663879    0.131433    0.218623
0.686740    0.214213    0.164406
0.669377    0.234867    0.154289
0.630457    0.238611    0.198457
0.667267    0.220579    0.142786
0.715292    0.172748    0.195278
0.580243    0.235420    0.236003
0.465865    0.147754    0.161963
0.615060    0.139490    0.176288
0.690803    0.145156    0.142356
0.668857    0.128537    0.197134
0.563616    0.185963    0.167248
0.570242    0.154513    0.087453
0.554110    0.258700    0.149697
0.619463    0.269069    0.093340
0.528611    0.273758    0.129724
0.628373    0.271336    0.228901
0.604166    0.268394    0.150593
0.533166    0.345807    0.136127
0.603491    0.361682    0.155436
0.518179    0.286490    0.178202
0.602481    0.374673    0.143274
0.592911    0.399259    0.187350
0.643945    0.440535    0.170251
0.607369    0.393463    0.260608
0.576735    0.363526    0.255392
0.572710    0.400460    0.179163
0.551738    0.336060    0.113870
0.606325    0.333483    0.246477
0.612489    0.354976    0.155888
0.542827    0.280723    0.172161
0.599153    0.365140    0.155788
0.609860    0.308439    0.229155
0.583481    0.209600    0.223512
0.568210    0.152042    0.154275
0.561625    0.184536    0.144805
0.504643    0.241124    0.131587
0.460010    0.253712    0.140910
0.422803    0.250354    0.201239
0.491653    0.223394    0.126044
0.482195    0.277082    0.196505
0.385982    0.206347    0.175216
0.407632    0.252143    0.221539
0.458511    0.173574    0.149398
0.498497    0.152766    0.105460
0.507972    0.145703    0.080106
0.525439    0.077669    0.036713
0.398597    0.087165    0.052760
0.447483    0.159716    0.010894
0.434679    0.207677    0.017623
0.469824    0.285084    0.101805
0.524842    0.237766    0.028128
0.489630    0.283394    0.035673
0.507511    0.317736    0.059520
0.421467    0.262323    0.040495
0.397084    0.320922    0.092393
0.433556    0.347588    0.045693
0.461832    0.253700    0.064652
0.508887    0.347676    0.120203
0.553123    0.313174    0.046102
0.557381    0.336236    0.081073
0.554658    0.346695    0.074212
0.544132    0.378456    0.157487
0.545760    0.435973    0.147598
0.526796    0.384523    0.139308
0.527752    0.452514    0.185259
0.542385    0.315096    0.185303
0.582327    0.301818    0.137160
0.500392    0.393742    0.165813
0.533184    0.414945    0.141036
0.487765    0.382565    0.162202
0.530213    0.352976    0.105808
0.516610    0.353285    0.048079
0.476233    0.337238    0.142473
0.506757    0.365480    0.085347
0.404559    0.358361    0.126439
0.364339    0.415828    0.059088
0.457395    0.464866    0.119937
0.462463    0.479807    0.118672
0.402893    0.475350    0.172259
0.431026    0.488958    0.192935
0.455698    0.508615    0.119315
0.356172    0.443370    0.092866
0.429292    0.474103    0.086734
0.456569    0.471300    0.060687
0.443441    0.526245    0.046206
0.556060    0.553670    0.035130
0.518638    0.539791    0.054962
0.545891    0.604778    0.027755
0.425668    0.599935    0.090896
0.430462    0.574294    0.081002
0.428238    0.479774    0.039252
0.442832    0.467726    0.077151
0.424163    0.516755    0.111598
0.427753    0.517154    0.105601
0.398941    0.471987    0.067533
0.426443    0.514276    0.052071
0.461012    0.523304    0.014686
0.505838    0.583851    0.041969
0.458673    0.531139    0.017415
0.439869    0.598921    0.072645
0.401252    0.542801    0.085390
0.428561    0.489350    0.051601
0.506776    0.542257    0.064457
0.472070    0.497509    0.078777
0.542224    0.480007    0.147334
0.593437    0.504925    0.111380
0.608030    0.482147    0.139028
0.551854    0.418832    0.192920
0.532079    0.478747    0.137674
0.517043    0.513666    0.075626
0.559377    0.450016    0.110702
0.615921    0.433854    0.101118
0.599032    0.388263    0.082468
0.597278    0.344830    0.178213
0.620469    0.295654    0.243783
0.636304    0.303524    0.206937
0.679288    0.245438    0.190872
0.691480    0.198255    0.261722
0.664957    0.198067    0.221678
0.720579    0.248470    0.291837
0.656537    0.268510    0.265840
0.624752    0.277723    0.364720
0.549536    0.286771    0.380490
0.644369    0.355194    0.372502
0.664267    0.344388    0.386845
0.666328    0.247931    0.412861
0.669182    0.367014    0.441910
0.669289    0.333231    0.454187
0.667423    0.319368    0.440748
0.681245    0.327634    0.442731
0.650782    0.352132    0.422390
0.561954    0.331144    0.413037
0.546220    0.369824    0.444869
0.573214    0.324957    0.451523
0.533422    0.364238    0.408887
0.525968    0.397832    0.481179
0.583368    0.467824    0.447812
0.570310    0.493023    0.341309
0.574144    0.539624    0.298635
0.536076    0.527634    0.264814
0.581866    0.554124    0.261575
0.523089    0.486701    0.164605
0.535599    0.482862    0.169417
0.516824    0.415496    0.081614
0.554221    0.469889    0.062760
0.564870    0.512908    0.076044
0.514039    0.432161    0.107648
0.469480    0.424884    0.059883
0.464457    0.393050    0.033793
0.477176    0.432193    0.069717
0.495694    0.435084    0.037891
0.493860    0.492755    0.007424
0.624645    0.438189    0.048606
0.582271    0.430643    0.093031
0.544859    0.356896    0.050813
0.554229    0.428369    0.099109
0.522743    0.484976    0.097648
0.564505    0.472093    0.082883
0.578319    0.523149    0.090839
0.563287    0.501408    0.159605
0.574565    0.469549    0.131443
0.668700    0.452383    0.074585
0.616213    0.524448    0.094863
0.497917    0.451367    0.114068
0.560271    0.524832    0.114388
0.464814    0.538360    0.124371
0.567924    0.526895    0.093274
0.533374    0.462074    0.078825
0.490370    0.455987    0.126762
0.623841    0.442146    0.103633
0.700371    0.377701    0.091873
0.622131    0.479188    0.120615
0.568921    0.518380    0.126968
0.594849    0.479063    0.054964
0.650419    0.500983    0.050442
0.711621    0.383784    0.062746
0.591774    0.311355    0.011530
0.629374    0.399192    0.012321
0.668080    0.505660    0.044279
0.674057    0.359759    0.024603
0.563840    0.410081    0.053358
0.504120    0.390070    0.020544
0.475416    0.430493    0.072729
0.493359    0.383364    0.036828
0.540336    0.390291    0.064845
0.531474    0.425850    0.073798
0.536742    0.405046    0.075049
0.514377    0.406377    0.068180
0.488893    0.358979    0.040413
0.554571    0.345078    0.053312
0.560751    0.354456    0.034524
0.572072    0.509114    0.013390
0.582079    0.455783    0.088947
0.684769    0.381975    0.101071
0.640691    0.408679    0.086820
0.552930    0.368329    0.032349
0.565639    0.309763    0.055139
0.634134    0.278998    0.068822
0.640331    0.320783    0.123850
0.582782    0.333270    0.071496
0.654074    0.287954    0.102424
0.591183    0.290009    0.045612
0.479714    0.285270    0.060072
0.489638    0.421594    0.055788
0.524187    0.459022    0.041313
0.497690    0.518008    0.055838
0.581931    0.473521    0.059272
0.582833    0.460943    0.028841
0.579924    0.488541    0.059770
0.539059    0.431987    0.097074
0.469345    0.459131    0.117946
0.529582    0.480943    0.070740
0.544646    0.482404    0.070330
0.518920    0.442266    0.087711
0.641039    0.399592    0.059219
0.520848    0.474098    0.077375
0.490916    0.412235    0.096871
0.532230    0.358201    0.092769
0.435208    0.453721    0.102429
0.524513    0.351348    0.040000
0.481216    0.356087    0.071469
0.454943    0.311887    0.066178
0.536774    0.347603    0.071509
0.412863    0.285158    0.066796
0.367608    0.353902    0.135577
0.450045    0.204080    0.126551
0.462287    0.132460    0.086470
0.450519    0.136113    0.094940
0.531322    0.120563    0.256793
0.437661    0.115417    0.206630
0.540415    0.071280    0.168131
0.509474    0.114466    0.116160
0.527091    0.131177    0.192905
0.476785    0.092174    0.181743
0.424703    0.091415    0.196659
0.428138    0.099903    0.166499
0.499347    0.067894    0.096446
0.473796    0.101928    0.155810
0.516191    0.133840    0.144392
0.387082    0.056635    0.146347
0.471454    0.059877    0.108465
0.488846    0.152718    0.097341
0.495496    0.066758    0.108832
0.432940    0.094921    0.043026
0.501868    0.059858    0.149992
0.542604    0.074292    0.041406
0.442393    0.048771    0.069474
0.425929    0.118519    0.060389
0.501034    0.129199    0.120872
0.478640    0.115638    0.096425
0.518067    0.109054    0.134522
0.514909    0.034453    0.106975
0.511726    0.002090    0.141096
0.477264    0.039207    0.241532
0.434308    0.123035    0.241722
0.484437    0.046322    0.190977
0.504205    0.015539    0.249104
0.512732    0.065943    0.295176
0.511822    0.080744    0.285055
0.530988    0.017452    0.394564
0.513828    0.074223    0.457050
0.543394    0.051721    0.453429
0.497460    0.064005    0.445379
0.502156    0.111215    0.378704
0.535479    0.029373    0.293070
0.512372    0.049251    0.299620
0.445166    0.028516    0.295240
0.554926    0.035346    0.298826
0.555835    0.019398    0.332960
0.466299    0.013855    0.289575
0.519257    0.031532    0.311653
0.482477    0.057773    0.256333
0.518883    0.081658    0.262944
0.593180    0.061040    0.223441
0.597392    0.048717    0.207688
0.557340    0.052738    0.162322
0.637963    0.017655    0.144744
0.572516    0.091758    0.281206
0.550934    0.107129    0.315398
0.599588    0.037385    0.284351
0.532121    0.058145    0.273372
0.526312    0.095740    0.276812
0.500903    0.074318    0.310862
0.482989    0.083708    0.286600
0.518920    0.118400    0.222908
0.476122    0.066997    0.282920
0.452781    0.042722    0.337359
0.509188    0.064345    0.286224
0.531371    0.079836    0.239591
0.518125    0.108628    0.150677
0.487118    0.071957    0.081480
0.527303    0.030259    0.103630
0.518941    0.043066    0.032566
0.556419    0.041942    0.041087
0.554470    0.045340    0.045803
0.619323    0.065455    0.080734
0.550233    0.063118    0.088088
0.537930    0.048111    0.082017
0.564356    0.063455    0.080470
0.547215    0.091082    0.138934
0.615048    0.018519    0.143003
0.570990    0.059416    0.118727
0.623728    0.061544    0.122649
0.635862    0.078043    0.099857
0.561624    0.096048    0.149279
0.601546    0.089355    0.138937
0.676622    0.070361    0.153437
0.677263    0.099189    0.170166
0.654394    0.152961    0.186131
0.609906    0.096628    0.116248
0.606524    0.170048    0.088043
0.630465    0.139779    0.121690
0.650513    0.084468    0.134787
0.720392    0.121264    0.128107
0.649717    0.169492    0.131865
0.667827    0.114403    0.184655
0.619832    0.090351    0.137491
0.675953    0.141746    0.082263
0.614566    0.144827    0.115792
0.551907    0.158039    0.065488
0.591792    0.148872    0.053954
0.626220    0.125507    0.028277
0.617769    0.115126    0.020327
0.528509    0.174220    0.129333
0.539957    0.116677    0.102685
0.653091    0.159189    0.052953
0.578556    0.133565    0.079226
0.491590    0.187192    0.045457
0.540166    0.150527    0.019881
0.575373    0.111360    0.034252
0.517401    0.156369    0.029002
0.480829    0.144047    0.073117
0.503310    0.182043    0.038218
0.525040    0.162900    0.023656
0.523973    0.148992    0.024967
0.478436    0.148196    0.038302
0.435377    0.092660    0.029681
0.484039    0.108888    0.015194
0.437797    0.107823    0.011497
0.625060    0.210031    0.046152
0.636546    0.187818    0.040509
0.554840    0.179581    0.089313
0.582367    0.194801    0.058905
0.655384    0.180555    0.081363
0.665073    0.212426    0.058107
0.580616    0.184273    0.143324
0.588091    0.167468    0.175666
0.635487    0.146822    0.175983
0.574579    0.131693    0.097993
0.632676    0.089248    0.065626
0.534313    0.070758    0.012478
0.574399    0.161167    0.045039
0.614472    0.240431    0.028108
0.605979    0.211308    0.009271
0.544000    0.188967    0.044671
0.643830    0.206054    0.074832
0.549392    0.339608    0.090667
0.550795    0.293533    0.068722
0.530786    0.319518    0.125534
0.665705    0.315750    0.115061
0.616299    0.322834    0.167693
0.695244    0.358523    0.158595
0.643868    0.395281    0.152000
0.619646    0.347907    0.105741
0.683744    0.274857    0.179010
0.570459    0.285287    0.171554
0.586459    0.238850    0.081203
0.558962    0.205161    0.164634
0.689769    0.245505    0.129952
0.571868    0.324959    0.065235
0.408834    0.352169    0.105577
0.587156    0.275405    0.050157
0.550227    0.339563    0.104687
0.604397    0.338990    0.026063
0.519941    0.351017    0.105107
0.559165    0.325725    0.068472
0.508444    0.414648    0.059606
0.370313    0.348602    0.072312
0.417389    0.346989    0.069308
0.421005    0.301260    0.027231
0.436050    0.400270    0.042301
0.483698    0.348603    0.051803
0.313079    0.379437    0.034703
0.485011    0.375494    0.083348
0.477362    0.464388    0.058732
0.515625    0.483390    0.082024
0.436019    0.414532    0.025760
0.565634    0.489628    0.048316
0.598605    0.491093    0.031765
0.555252    0.504871    0.051532
0.599601    0.459560    0.034019
0.551274    0.375205    0.059600
0.537436    0.365622    0.162611
0.522830    0.397792    0.121271
0.590239    0.456320    0.031914
0.581637    0.465994    0.037811
0.624362    0.393985    0.028667
0.587397    0.359578    0.102469
0.529945    0.342838    0.134169
0.539689    0.341885    0.119520
0.546752    0.249038    0.095898
0.603495    0.331682    0.152320
0.605952    0.298231    0.105520
0.614460    0.260241    0.107742
0.645975    0.235735    0.098333
0.534011    0.249411    0.120845
0.549095    0.223986    0.122057
0.508939    0.091303    0.098638
0.564439    0.211325    0.084240
0.460082    0.187589    0.152621
0.484084    0.217321    0.159909
0.462596    0.176508    0.117054
0.428669    0.193460    0.119092
0.443376    0.192563    0.051664
0.572828    0.176494    0.050587
0.569940    0.189960    0.028136
0.547577    0.270850    0.031420
0.414023    0.259623    0.049073
0.444805    0.287252    0.107190
0.438279    0.379342    0.095918
0.343622    0.354952    0.219923
0.346179    0.394346    0.282681
0.242110    0.346683    0.329822
0.278619    0.371636    0.365541
0.344350    0.463958    0.418391
0.283634    0.423678    0.347830
0.302467    0.376674    0.329962
0.347690    0.364802    0.359596
0.435745    0.420140    0.348235
0.486226    0.342639    0.387510
0.410202    0.339396    0.396631
0.363939    0.353015    0.392365
0.382906    0.442158    0.396717
0.387288    0.430885    0.409451
0.380376    0.444154    0.385641
0.456130    0.424760    0.357155
0.399578    0.478015    0.309428
0.387908    0.479506    0.440065
0.385441    0.535790    0.428589
0.453458    0.468286    0.473946
0.404770    0.430131    0.498436
0.418053    0.531581    0.552804
0.416394    0.544006    0.536947
0.372869    0.569465    0.607081
0.357493    0.450333    0.556680
0.373361    0.525084    0.589079
0.433180    0.541526    0.598542
0.441825    0.456377    0.600090
0.574875    0.524570    0.574818
0.560569    0.542805    0.566549
0.421955    0.636244    0.568779
0.391839    0.517000    0.585069
0.474284    0.509048    0.519897
0.421207    0.499369    0.526161
0.525272    0.476085    0.529039
0.571254    0.417399    0.443546
0.558357    0.509999    0.448581
0.544189    0.453733    0.466904
0.588872    0.537558    0.426841
0.514778    0.526685    0.404577
0.621287    0.462904    0.285383
0.561939    0.466917    0.280313
0.445101    0.460705    0.259304
0.361329    0.483584    0.232634
0.408274    0.505323    0.243386
0.391477    0.438258    0.285635
0.388297    0.427465    0.239199
0.298672    0.445284    0.219682
0.299948    0.414095    0.273199
0.223374    0.406113    0.260382
0.235578    0.338584    0.136430
0.257003    0.429553    0.093830
0.233293    0.511269    0.094160
0.222962    0.523501    0.118971
0.153150    0.465433    0.114578
0.182125    0.346436    0.122206
0.164952    0.441554    0.090429
0.252436    0.397385    0.194222
0.271134    0.384137    0.123987
0.186918    0.413977    0.156249
0.223420    0.398607    0.054002
0.175908    0.352433    0.152105
0.179121    0.328168    0.200742
0.196069    0.318274    0.150502
0.208618    0.346152    0.176143
0.153517    0.352083    0.118423
0.116061    0.436292    0.156293
0.175029    0.473901    0.141343
0.165687    0.435673    0.126496
0.096609    0.470926    0.118461
0.120886    0.414921    0.063428
0.159221    0.402837    0.088678
0.162950    0.432326    0.080159
0.169185    0.457584    0.048313
0.254632    0.458191    0.137728
0.284061    0.406232    0.041323
0.287278    0.452805    0.089138
0.211422    0.446970    0.060827
0.114347    0.451389    0.071628
0.088848    0.447708    0.011818
0.116709    0.403861    0.026466
0.091589    0.407602    0.025367
0.136297    0.466086    0.053508
0.137098    0.513091    0.026231
0.113619    0.534746    0.013644
0.282096    0.526284    0.053122
0.295622    0.496320    0.050525
0.245002    0.486206    0.068065
0.227681    0.544831    0.158542
0.212518    0.482441    0.147238
0.185747    0.435489    0.056766
0.313671    0.373847    0.058695
0.158406    0.338996    0.039401
0.188287    0.287506    0.084709
0.213092    0.336526    0.020744
0.146047    0.357685    0.008759
0.137905    0.384527    0.072998
0.064042    0.360090    0.070486
0.119304    0.421363    0.034854
0.080822    0.475545    0.031874
0.117604    0.416506    0.033456
0.157261    0.349708    0.060268
0.182352    0.378467    0.030130
0.224774    0.413433    0.058243
0.146821    0.452097    0.043680
0.091699    0.446229    0.070144
0.263974    0.448834    0.044258
0.194147    0.493049    0.054164
0.176034    0.502625    0.046738
0.206662    0.387979    0.102397
0.178573    0.460433    0.113540
0.225629    0.391966    0.099278
0.165997    0.377575    0.110149
0.208687    0.334822    0.072897
0.224550    0.319387    0.075505
0.135429    0.280618    0.067998
0.124837    0.307043    0.034376
0.051499    0.311541    0.116076
0.093749    0.365297    0.122305
0.118555    0.429348    0.089909
0.150498    0.356509    0.120487
0.235652    0.320417    0.086666
0.164079    0.340226    0.142829
0.257315    0.364255    0.165544
0.240679    0.353157    0.088591
0.204607    0.413944    0.131051
0.263619    0.435018    0.086716
0.193543    0.393518    0.096608
0.145170    0.443518    0.181922
0.149056    0.378862    0.134584
0.161995    0.403902    0.090422
0.297640    0.395805    0.042566
0.229303    0.398260    0.093287
0.333767    0.511205    0.025571
0.319979    0.417732    0.065595
0.404503    0.415047    0.022953
0.412684    0.375393    0.035463
0.435333    0.400293    0.107975
0.486309    0.432386    0.125730
0.428925    0.426090    0.011886
0.392763    0.418460    0.022392
0.460604    0.395948    0.062365
0.355665    0.411789    0.018457
0.408571    0.436407    0.088518
0.418300    0.486548    0.097470
0.477677    0.517587    0.037035
0.571913    0.499175    0.071912
0.533743    0.530585    0.049746
0.392449    0.460793    0.032370
0.455623    0.520248    0.011437
0.415520    0.507241    0.081309
0.458555    0.505882    0.143310
0.368371    0.517312    0.059666
0.466860    0.594546    0.066200
0.478799    0.639498    0.078938
0.473026    0.567875    0.003689
0.420428    0.560666    0.039809
0.492377    0.624055    0.024422
0.481425    0.663755    0.065930
0.550152    0.605939    0.009304
0.484855    0.699992    0.018408
0.527111    0.600224    0.051469
0.466662    0.613145    0.008800
0.470466    0.533928    0.014169
0.490448    0.526041    0.061642
0.507885    0.458541    0.047493
0.415779    0.498557    0.065245
0.423010    0.476070    0.111164
0.414352    0.507560    0.081580
0.333190    0.568219    0.070094
0.337760    0.528103    0.031345
0.352759    0.461461    0.029340
0.347128    0.464251    0.040239
0.469870    0.432244    0.036766
0.365412    0.467465    0.034359
0.333572    0.492715    0.062258
0.404366    0.420978    0.060248
0.349090    0.460970    0.053900
0.325835    0.355083    0.093244
0.356630    0.352980    0.092783
0.347838    0.386894    0.155696
0.422221    0.322683    0.167684
0.463149    0.336743    0.173179
0.424869    0.279248    0.146417
0.273415    0.436204    0.201363
0.244638    0.292002    0.184412
0.281921    0.318179    0.094342
0.311401    0.348022    0.063040
0.324459    0.424079    0.135413
0.262225    0.399948    0.080529
0.211876    0.348502    0.082180
0.155285    0.387751    0.056342
0.197012    0.330398    0.025318
0.251730    0.360214    0.011589
0.220832    0.323540    0.037337
0.230294    0.389250    0.022763
0.243937    0.436676    0.074844
0.183621    0.388335    0.028890
0.363437    0.445431    0.063526
0.405559    0.467485    0.069579
0.256212    0.427357    0.037808
0.252786    0.327108    0.029057
0.283052    0.341996    0.027095
0.292157    0.250177    0.058681
0.307740    0.387379    0.015855
0.286061    0.372696    0.106527
0.354531    0.420505    0.016835
0.284317    0.373247    0.052950
0.364760    0.342910    0.011683
0.413928    0.335406    0.034527
0.309986    0.324858    0.035230
0.235394    0.283236    0.051656
0.296680    0.244693    0.052831
0.278571    0.294076    0.105704
0.336114    0.267864    0.097541
0.314404    0.264624    0.059505
0.357686    0.336923    0.045620
0.345656    0.242882    0.097004
0.345182    0.200083    0.152457
0.365258    0.226847    0.150647
0.286297    0.247633    0.100320
0.286128    0.314053    0.090227
0.271411    0.238100    0.131377
0.218797    0.229280    0.135654
0.212057    0.126310    0.153230
0.140850    0.196596    0.070810
0.185009    0.229753    0.068272
0.196932    0.280889    0.052704
0.183014    0.318536    0.023977
0.153260    0.328855    0.071325
0.184111    0.163326    0.030878
0.154064    0.216629    0.057031
0.109200    0.226055    0.037342
0.043099    0.212639    0.083182
0.051575    0.286238    0.101735
0.052114    0.232261    0.075523
0.059126    0.127781    0.085179
0.197844    0.146206    0.081592
0.299340    0.089636    0.116339
0.287590    0.155582    0.060712
0.224827    0.155534    0.079572
0.203375    0.207444    0.142991
0.311694    0.177564    0.065312
0.309805    0.173359    0.076249
0.278824    0.176404    0.068848
0.226750    0.105493    0.076289
0.207379    0.066858    0.109795
0.300632    0.048855    0.047572
0.266662    0.104806    0.072597
0.232824    0.137434    0.028674
0.217368    0.108905    0.036488
0.259278    0.069661    0.035178
0.249089    0.007677    0.079605
0.264895    0.046768    0.020389
0.229080    0.082656    0.029582
0.226127    0.082614    0.068186
0.253264    0.091088    0.032125
0.259906    0.155192    0.057735
0.286593    0.145875    0.091941
0.339870    0.173702    0.094061
0.308181    0.183349    0.072882
0.290146    0.167513    0.102461
0.315697    0.157582    0.032963
0.315672    0.121773    0.071493
0.380443    0.174613    0.058371
0.519193    0.166512    0.062369
0.504166    0.146146    0.019988
0.613287    0.065347    0.044021
0.670069    0.086010    0.008979
0.607230    0.062866    0.054757
0.581285    0.094253    0.074203
0.609578    0.062498    0.021635
0.625588    0.078157    0.027828
0.510602    0.043954    0.116797
0.525847    0.027143    0.048408
0.513005    0.084816    0.079308
0.394761    0.050886    0.041620
0.346954    0.042215    0.072038
0.258876    0.031103    0.077670
0.237144    0.066180    0.165468
0.217570    0.104319    0.145367
0.234247    0.090623    0.078090
0.271232    0.072991    0.075190
0.257144    0.069784    0.096925
0.291230    0.058853    0.114560
0.237100    0.080325    0.197688
0.291351    0.128947    0.196395
0.163467    0.132467    0.109813
0.179407    0.147135    0.214163
0.182772    0.153656    0.115492
0.260785    0.114963    0.163596
0.248728    0.058441    0.043832
0.333372    0.050513    0.067996
0.307526    0.193337    0.103197
0.339379    0.106987    0.101107
0.417659    0.093536    0.094312
0.493146    0.162812    0.087723
0.526248    0.171992    0.069068
0.525069    0.137258    0.033745
0.542719    0.117615    0.110157
0.462136    0.065554    0.126475
0.511907    0.091785    0.121554
0.535101    0.123646    0.119052
0.461938    0.125587    0.155684
0.550778    0.149111    0.127878
0.511306    0.125794    0.196856
0.578620    0.122450    0.144146
0.538634    0.109996    0.235175
0.469015    0.127573    0.171861
0.550218    0.123330    0.221772
0.544202    0.115862    0.130748
0.566076    0.170146    0.203412
0.568361    0.231431    0.243665
0.555736    0.230110    0.268250
0.598978    0.258353    0.334211
0.606543    0.150902    0.346891
0.575756    0.175529    0.276896
0.640245    0.177576    0.398244
0.630207    0.254841    0.345157
0.552453    0.233620    0.372680
0.566994    0.185883    0.323476
0.522931    0.194407    0.339538
0.569270    0.189309    0.408882
0.483526    0.193292    0.308718
0.567727    0.170635    0.394512
0.543303    0.135050    0.429196
0.513742    0.181785    0.423233
0.496887    0.155185    0.391860
0.388238    0.123069    0.450324
0.368093    0.117312    0.405245
0.353984    0.076235    0.477743
0.431085    0.094562    0.483850
0.434773    0.105198    0.591692
0.421422    0.043562    0.542448
0.380709    0.143400    0.526109
0.346048    0.092710    0.561967
0.394724    0.094457    0.503787
0.383841    0.123417    0.533584
0.381510    0.070395    0.568689
0.413297    0.171803    0.562446
0.455040    0.243904    0.585342
0.444556    0.321261    0.455404
0.343211    0.268595    0.522896
0.285726    0.239384    0.460670
0.378919    0.270047    0.377121
0.353487    0.326549    0.496250
0.405269    0.273221    0.445236
0.396389    0.320211    0.566358
0.340788    0.332490    0.510140
0.336635    0.302843    0.451426
0.279853    0.253536    0.457257
0.270216    0.211162    0.412020
0.338169    0.131323    0.380487
0.309379    0.140489    0.390076
0.317380    0.116671    0.426286
0.281732    0.114922    0.395272
0.266623    0.148634    0.321958
0.228176    0.065098    0.294755
0.240773    0.148613    0.237398
0.231190    0.129333    0.196959
0.230929    0.182992    0.242836
0.171943    0.228550    0.219200
0.174616    0.246889    0.186900
0.229566    0.240933    0.235325
0.274653    0.234689    0.216121
0.316484    0.102323    0.270506
0.285959    0.176118    0.318228
0.290621    0.181729    0.337553
0.287796    0.196339    0.251056
0.250247    0.217548    0.250846
0.213052    0.172611    0.318246
0.228962    0.123887    0.231227
0.290346    0.188921    0.220540
0.298383    0.200490    0.283251
0.271813    0.168142    0.351976
0.272245    0.159498    0.413989
0.194393    0.179843    0.386914
0.192480    0.098466    0.384048
0.148181    0.087204    0.402137
0.228758    0.069647    0.363436
0.117038    0.126372    0.357217
0.184221    0.090488    0.453149
0.189388    0.011551    0.403062
0.188819    0.008594    0.392810
0.169027    0.025017    0.349510
0.138497    0.044680    0.309112
0.150493    0.063174    0.309146
0.166725    0.052640    0.408449
0.148426    0.089204    0.358096
0.153725    0.023825    0.336747
0.254212    0.070355    0.310585
0.268984    0.031081    0.249518
0.190255    0.084403    0.273277
0.228495    0.117766    0.312699
0.199825    0.165213    0.318031
0.171391    0.131039    0.332426
0.160161    0.178759    0.323508
0.238834    0.182512    0.322667
0.232969    0.128094    0.295845
0.173143    0.131166    0.330493
0.118225    0.155638    0.334296
0.096933    0.155981    0.437044
0.050680    0.238926    0.330394
0.103162    0.188598    0.297978
0.049210    0.220025    0.278501
0.097681    0.160730    0.240623
0.049291    0.206596    0.280330
0.039140    0.167523    0.258957
0.101765    0.182777    0.230715
0.085114    0.183451    0.239825
0.120252    0.203672    0.207066
0.047203    0.187109    0.243576
0.050319    0.129928    0.192013
0.105895    0.145034    0.218882
0.169946    0.054032    0.181493
0.232450    0.114206    0.160675
0.201583    0.149911    0.093560
0.234042    0.179142    0.100357
0.230513    0.162880    0.102938
0.163466    0.203323    0.156939
0.158111    0.150168    0.089861
0.115649    0.244491    0.127555
0.157127    0.177112    0.122325
0.180141    0.214950    0.085446
0.167454    0.171205    0.080380
0.149282    0.217021    0.085189
0.173715    0.210487    0.070297
0.178799    0.180989    0.078106
0.250488    0.222517    0.124148
0.207519    0.206339    0.160944
0.160794    0.215602    0.149418
0.125231    0.165021    0.115717
0.065554    0.244318    0.094422
0.138260    0.171617    0.168745
0.073689    0.201575    0.099148
0.118390    0.231931    0.103768
0.070565    0.220744    0.117863
0.103908    0.279188    0.094506
0.203515    0.279094    0.030808
0.143816    0.279098    0.014461
0.236545    0.248188    0.038703
0.233293    0.265834    0.068699
0.171709    0.290646    0.079329
0.260899    0.324907    0.064342
0.278595    0.296079    0.121078
0.325488    0.338252    0.071282
0.338619    0.368837    0.112400
0.370919    0.389611    0.039102
0.319062    0.439837    0.103123
0.312446    0.410720    0.167379
0.226309    0.345199    0.126283
0.305512    0.355403    0.172477
0.409504    0.295766    0.120618
0.333364    0.282380    0.117503
0.403467    0.259721    0.093651
0.444054    0.268113    0.121868
0.417091    0.263374    0.109861
0.401195    0.251183    0.078471
0.441385    0.258423    0.108058
0.521882    0.267420    0.123860
0.666624    0.259823    0.176215
0.525404    0.227043    0.175843
0.506825    0.322102    0.211693
0.440640    0.328733    0.234490
0.380795    0.252468    0.221624
0.439994    0.266960    0.213708
0.396655    0.205070    0.207068
0.391182    0.107742    0.271319
0.443654    0.115346    0.162261
0.464940    0.183518    0.193331
0.569619    0.256873    0.240736
0.592950    0.247173    0.240606
0.626678    0.134234    0.216829
0.625143    0.108516    0.165431
0.594389    0.108860    0.172194
0.625443    0.095902    0.117124
0.605728    0.063653    0.135687
0.537065    0.012816    0.119136
0.636090    0.074227    0.212626
0.683230    0.091430    0.095956
0.694390    0.095858    0.095508
0.679783    0.083214    0.096451
0.664992    0.096375    0.144659
0.646032    0.145772    0.100364
0.643904    0.130046    0.113232
0.628453    0.207458    0.138190
0.640068    0.249514    0.113949
0.629188    0.254740    0.164099
0.685230    0.234624    0.268711
0.655802    0.266104    0.229231
0.755083    0.239494    0.201053
0.607101    0.244572    0.192628
0.620105    0.224856    0.182090
0.666139    0.217391    0.152825
0.620326    0.252810    0.123730
0.664829    0.184931    0.110964
0.581807    0.209771    0.062019
0.663226    0.239635    0.166161
0.612606    0.314387    0.153077
0.620446    0.286892    0.105641
0.586004    0.242758    0.139749
0.548437    0.235896    0.098377
0.440370    0.254388    0.125588
0.445769    0.189668    0.139914
0.376534    0.263614    0.159350
0.395230    0.278407    0.059742
0.310222    0.264553    0.097358
0.292404    0.296350    0.062241
0.271266    0.300510    0.041322
0.273036    0.274649    0.032460
0.366495    0.261533    0.065443
0.398768    0.150414    0.133159
0.467726    0.220398    0.176463
0.501498    0.223443    0.099590
0.366763    0.189273    0.139872
0.468460    0.193462    0.094032
0.326470    0.232606    0.113839
0.310163    0.244095    0.090736
0.331684    0.230484    0.083042
0.321895    0.248005    0.033116
0.260262    0.332210    0.030857
0.309654    0.234706    0.018100
0.286617    0.153669    0.095145
0.287891    0.174514    0.109006
0.348920    0.176714    0.109603
0.334137    0.186632    0.152951
0.426885    0.146962    0.119476
0.450693    0.147712    0.122546
0.546448    0.231615    0.161670
0.496254    0.202007    0.203818
0.512176    0.182220    0.192113
0.554088    0.071992    0.159713
0.479744    0.173926    0.118575
0.454342    0.151036    0.176101
0.473471    0.169171    0.187313
0.427350    0.154164    0.225777
0.440927    0.095222    0.245493
0.456462    0.128470    0.164964
0.473461    0.085825    0.069059
0.472310    0.057445    0.163345
0.455522    0.043876    0.151046
0.477016    0.030745    0.154639
0.467003    0.060351    0.170533
0.407179    0.054717    0.161938
0.340504    0.113054    0.253917
0.400080    0.046181    0.247887
0.407147    0.069123    0.190148
0.369749    0.034500    0.206643
0.395181    0.053119    0.245493
0.379145    0.081830    0.230343
0.405848    0.097669    0.282617
0.461448    0.089944    0.323207
0.478844    0.031903    0.268328
0.528172    0.025444    0.300377
0.484482    0.085468    0.279179
0.574137    0.013643    0.253954
0.535610    0.014065    0.262382
0.540893    0.029741    0.254430
0.478811    0.091761    0.308066
0.499928    0.081658    0.310312
0.528760    0.102093    0.234771
0.484242    0.051281    0.273884
0.590283    0.064338    0.310928
0.544604    0.081358    0.285291
0.575101    0.143966    0.268066
0.592554    0.139965    0.254701
0.574405    0.207270    0.300391
0.552682    0.169699    0.313920
0.539574    0.182496    0.248540
0.579756    0.178082    0.204462
0.551383    0.238101    0.304915
0.501809    0.229297    0.248102
0.580713    0.197974    0.325809
0.579250    0.142583    0.284479
0.554910    0.220233    0.239275
0.519693    0.293621    0.348846
0.525000    0.253359    0.350654
0.440230    0.257831    0.293934
0.525065    0.256359    0.298288
0.479731    0.205230    0.325265
0.505306    0.179670    0.379304
0.519545    0.164080    0.429369
0.459547    0.086790    0.366548
0.504107    0.106590    0.317637
0.490529    0.070200    0.240356
0.481924    0.109614    0.252542
0.543276    0.029252    0.263663
0.492282    0.095052    0.257530
0.625296    0.062528    0.231595
0.543684    0.072926    0.283755
0.520415    0.040979    0.273855
0.528072    0.153149    0.254033
0.514426    0.104165    0.249277
0.524826    0.120805    0.192552
0.537784    0.098435    0.180570
0.515702    0.054238    0.173016
0.455126    0.100574    0.101573
0.417654    0.116899    0.174083
0.436385    0.084513    0.114555
0.446645    0.125457    0.077639
0.443370    0.170774    0.056979
0.342157    0.055719    0.084953
0.422904    0.178153    0.074814
0.431078    0.163668    0.055721
0.541959    0.107453    0.055202
0.477138    0.092592    0.072873
0.461391    0.102884    0.070033
0.423130    0.083917    0.054852
0.474128    0.073673    0.047473
0.430622    0.115338    0.032712
0.464508    0.116644    0.099531
0.491101    0.062464    0.164704
0.536922    0.082994    0.138411
0.539256    0.069656    0.197085
0.488391    0.106386    0.187156
0.569327    0.135517    0.167381
0.562500    0.143237    0.236787
0.438830    0.208544    0.159828
0.498308    0.196347    0.193139
0.482086    0.189962    0.152661
0.493746    0.206275    0.184573
0.477708    0.119460    0.181778
0.527994    0.097196    0.167588
0.512103    0.088965    0.149902
0.533473    0.187078    0.144727
0.537008    0.167618    0.103364
0.549674    0.183278    0.157968
0.522502    0.148006    0.169906
0.465328    0.254485    0.118340
0.482396    0.183503    0.138239
0.495342    0.185325    0.222237
0.397139    0.126907    0.249261
0.431783    0.139993    0.187863
0.425403    0.141538    0.182423
0.469639    0.128329    0.109949
0.515865    0.055073    0.179787
0.614858    0.068819    0.155831
0.653870    0.074885    0.178637
0.649141    0.081915    0.197831
0.673573    0.066297    0.197256
0.655656    0.062622    0.154296
0.610495    0.096334    0.264676
0.684272    0.088122    0.229835
0.611387    0.078844    0.215660
0.628732    0.109528    0.153001
0.576081    0.082344    0.184734
0.486561    0.128856    0.162053
0.541035    0.159613    0.181712
0.563996    0.198173    0.258495
0.562148    0.117452    0.184571
0.506285    0.161532    0.233565
0.617727    0.145417    0.246726
0.581845    0.153338    0.221296
0.523176    0.173412    0.276243
0.481483    0.187328    0.366614
0.555650    0.246752    0.348017
0.534807    0.185821    0.335885
0.541280    0.212945    0.392713
0.538401    0.205700    0.341739
0.527940    0.186405    0.266110
0.486080    0.098490    0.309068
0.548601    0.125956    0.270900
0.553503    0.150142    0.279606
0.572183    0.113894    0.259077
0.479655    0.131275    0.277582
0.547572    0.173153    0.182728
0.549580    0.215421    0.247492
0.568748    0.188705    0.221270
0.588601    0.253332    0.266896
0.586668    0.310766    0.269491
0.509467    0.275460    0.261367
0.438880    0.254098    0.240075
0.397427    0.233229    0.268622
0.408784    0.286967    0.162316
0.474872    0.348978    0.213807
0.453472    0.271642    0.253713
0.496979    0.258836    0.239566
0.500116    0.232472    0.178875
0.516277    0.230128    0.198672
0.479084    0.226873    0.162083
0.590367    0.239231    0.188534
0.549341    0.338520    0.210008
0.578240    0.269753    0.149122
0.612557    0.256788    0.179644
0.656239    0.288442    0.091558
0.616166    0.253377    0.078249
0.534827    0.256204    0.084293
0.497249    0.218036    0.127784
0.558789    0.279344    0.044729
0.588517    0.225519    0.119868
0.549055    0.222788    0.096270
0.561906    0.219845    0.087353
0.543172    0.186231    0.095594
0.572240    0.200350    0.167231
0.616123    0.310877    0.122821
0.541690    0.244908    0.111178
0.475919    0.245890    0.071167
0.495059    0.224394    0.087933
0.499166    0.310359    0.126055
0.432051    0.279755    0.089005
0.393197    0.303084    0.080502
0.377998    0.373184    0.050229
0.389933    0.396005    0.124738
0.326109    0.434645    0.121643
0.269902    0.479619    0.157028
0.360788    0.348442    0.212958
0.328239    0.274038    0.177913
0.246192    0.268620    0.201164
0.330017    0.333154    0.262300
0.518848    0.330876    0.299687
0.536065    0.360896    0.290971
0.445366    0.350694    0.207391
0.499422    0.321922    0.375729
0.481248    0.325943    0.359713
0.535999    0.309187    0.324192
0.551677    0.305157    0.353056
0.560243    0.296397    0.321034
0.481010    0.281858    0.327072
0.443049    0.322084    0.314024
0.402438    0.355256    0.320680
0.336732    0.372564    0.357928
0.302188    0.388596    0.374912
0.299218    0.324727    0.332127
0.336575    0.363804    0.179527
0.348880    0.353946    0.196343
0.385228    0.336817    0.288531
0.322551    0.332004    0.292475
0.285055    0.356139    0.311143
0.352618    0.360310    0.234606
0.276254    0.278429    0.275656
0.294750    0.271480    0.343697
0.281274    0.281634    0.302443
0.258729    0.234418    0.374109
0.276004    0.354108    0.350104
0.277535    0.357947    0.356034
0.212951    0.340859    0.322700
0.262078    0.294339    0.300858
0.261665    0.380024    0.258897
0.260784    0.307055    0.235978
0.167137    0.361301    0.199074
0.193393    0.443697    0.162265
0.281527    0.375836    0.109069
0.201835    0.381725    0.126117
0.165644    0.406631    0.162723
0.157952    0.456026    0.194616
0.145925    0.392370    0.123441
0.111122    0.414228    0.108834
0.084139    0.436652    0.122297
0.087237    0.448051    0.054273
0.037965    0.403450    0.066997
0.050921    0.322490    0.060839
0.042165    0.335264    0.063896
0.077707    0.343588    0.120714
0.050669    0.357363    0.114555
0.062030    0.348731    0.116756
0.057020    0.396941    0.011773
0.026576    0.462904    0.054892
0.119507    0.418520    0.044848
0.114351    0.380296    0.097388
0.119463    0.490543    0.023231
0.089910    0.432073    0.034404
0.084095    0.413079    0.062054
0.087051    0.275688    0.039486
0.059089    0.306164    0.021982
0.017810    0.338717    0.039411
0.057361    0.276237    0.063583
0.038045    0.252276    0.044108
0.083834    0.352623    0.044551
0.047206    0.247429    0.033771
0.089981    0.117798    0.105075
0.104985    0.066020    0.112088
0.061254    0.060342    0.120362
0.064880    0.120706    0.057574
0.074931    0.160668    0.096419
0.086749    0.116119    0.067530
0.133797    0.072264    0.143874
0.151103    0.153417    0.080099
0.078471    0.156464    0.037799
0.114580    0.158468    0.009282
0.135948    0.210055    0.065981
0.090761    0.157644    0.025262
0.061092    0.150550    0.017331
0.057815    0.185542    0.046431
0.144203    0.196327    0.046101
0.243951    0.165597    0.019038
0.260489    0.145189    0.008984
0.255934    0.141943    0.084004
0.307834    0.210302    0.120895
0.229365    0.191509    0.030119
0.242764    0.208733    0.043419
0.263643    0.190841    0.052015
0.309303    0.212110    0.092652
0.413143    0.321817    0.078331
0.353944    0.313932    0.115617
0.285417    0.301194    0.043337
0.330212    0.330616    0.078255
0.256705    0.344654    0.076107
0.230625    0.402401    0.136878
0.286953    0.403646    0.115256
0.324685    0.402871    0.074534
0.221209    0.411593    0.071056
0.208388    0.429293    0.034309
0.157489    0.366257    0.026343
0.104992    0.394215    0.031755
0.234713    0.387897    0.018208
0.256459    0.404228    0.020707
0.230946    0.414174    0.047871
0.260947    0.397413    0.078484
0.273778    0.355539    0.035555
0.237504    0.353014    0.039071
0.377257    0.278309    0.119971
0.404930    0.285678    0.095818
0.375819    0.335065    0.131461
0.399982    0.453065    0.140164
0.365919    0.492626    0.067060
0.290697    0.408567    0.073175
0.295739    0.452743    0.044313
0.394243    0.384199    0.070327
0.373549    0.330982    0.047456
0.307826    0.185396    0.045312
0.327058    0.218331    0.084214
0.359314    0.098449    0.052297
0.424299    0.134540    0.014772
0.384921    0.153206    0.037752
0.317639    0.114742    0.053779
0.384413    0.080655    0.054522
0.292968    0.126768    0.061813
0.296410    0.052224    0.087913
0.324804    0.015964    0.056464
0.371477    0.032958    0.062814
0.322613    0.030330    0.091169
0.263157    0.029010    0.045288
0.381856    0.079137    0.029846
0.482427    0.059345    0.040391
0.428557    0.031631    0.051332
0.484992    0.051689    0.070411
0.330622    0.031018    0.086500
0.383307    0.044445    0.076716
0.384934    0.126722    0.089863
0.303211    0.051978    0.075691
0.379495    0.070804    0.128884
0.352206    0.079302    0.071512
0.361209    0.058139    0.105491
0.431148    0.046485    0.159522
0.391444    0.020185    0.091865
0.358403    0.005281    0.142031
0.318279    0.062778    0.167506
0.277838    0.059384    0.171805
0.327120    0.109973    0.190826
0.284339    0.156598    0.176790
0.257972    0.098539    0.166828
0.228201    0.070087    0.134694
0.255700    0.163904    0.167564
0.290592    0.185350    0.167832
0.317198    0.104604    0.253820
0.324908    0.129959    0.271491
0.328160    0.115592    0.208131
0.355388    0.028967    0.188707
0.284709    0.062324    0.130483
0.320568    0.086327    0.158525
0.341263    0.099992    0.205979
0.351129    0.071249    0.205707
0.402590    0.101759    0.237147
0.333291    0.048885    0.081547
0.361557    0.079382    0.097556
0.443729    0.032119    0.091131
0.334962    0.025264    0.066708
0.330371    0.044588    0.052000
0.392276    0.076183    0.046411
0.390652    0.078206    0.051331
0.369199    0.085507    0.025692
0.369325    0.079788    0.064721
0.397090    0.062793    0.147746
0.463054    0.049654    0.090541
0.534552    0.059518    0.190394
0.531993    0.036704    0.139262
0.587568    0.029927    0.205852
0.525332    0.056582    0.163106
0.496745    0.101128    0.107925
0.530837    0.006071    0.148501
0.536618    0.057299    0.122632
0.558808    0.078434    0.162389
0.562194    0.107133    0.222578
0.561283    0.074401    0.133476
0.591297    0.133992    0.165266
0.569245    0.132656    0.189531
0.648436    0.090764    0.246291
0.582403    0.137650    0.176707
0.563645    0.086348    0.135606
0.554743    0.082546    0.190752
0.504540    0.116030    0.128447
0.563807    0.108463    0.105148
0.636030    0.123335    0.134330
0.623040    0.173177    0.157030
0.556984    0.110914    0.099519
0.488825    0.140238    0.059340
0.567468    0.143609    0.051140
0.537808    0.220690    0.043239
0.520041    0.168993    0.018997
0.516393    0.132196    0.051170
0.539189    0.117116    0.044753
0.551807    0.133409    0.100156
0.457569    0.145166    0.059493
0.504099    0.104870    0.054634
0.605699    0.143235    0.066775
0.580560    0.105362    0.070076
0.577378    0.077291    0.047017
0.546402    0.031750    0.040014
0.638218    0.046783    0.079911
0.614669    0.043940    0.034542
0.571139    0.035309    0.056363
0.527704    0.039363    0.016303
0.496960    0.026319    0.046052
0.456031    0.086522    0.063116
0.513845    0.098996    0.037624
0.433362    0.200536    0.131845
0.553314    0.197455    0.172761
0.543476    0.145615    0.141897
0.511485    0.164473    0.135401
0.472641    0.142629    0.236736
0.455563    0.113172    0.199063
0.461727    0.070742    0.168394
0.518146    0.089719    0.208798
0.605770    0.055865    0.167307
0.597832    0.063216    0.118810
0.425128    0.090613    0.142848
0.433857    0.178830    0.096313
0.457407    0.142254    0.090732
0.401336    0.130889    0.048276
0.422811    0.158650    0.089748
0.460654    0.111611    0.098032
0.488828    0.058060    0.108139
0.445358    0.057291    0.072819
0.460549    0.086021    0.126510
0.565624    0.020230    0.096436
0.619191    0.112552    0.114158
0.587133    0.059691    0.047508
0.481424    0.061576    0.042976
0.554167    0.051725    0.018825
0.462724    0.094811    0.017280
0.487614    0.072881    0.042544
0.579669    0.057998    0.062826
0.554623    0.045596    0.143532
0.627449    0.046756    0.139617
0.612863    0.050714    0.051367
0.624479    0.020068    0.086890
0.649243    0.038097    0.053816
0.591757    0.064069    0.049815
0.648935    0.088878    0.124504
0.733611    0.020730    0.133331
0.678579    0.067392    0.142136
0.660438    0.029052    0.157679
0.637468    0.059424    0.226965
0.762210    0.102893    0.197510
0.698967    0.070044    0.185380
0.716734    0.064487    0.229018
0.635166    0.038060    0.183550
0.613884    0.082203    0.161812
0.522757    0.034255    0.188374
0.469210    0.016326    0.232438
0.434679    0.044250    0.205855
0.437634    0.081603    0.329821
0.436279    0.132095    0.241426
0.547940    0.075444    0.309170
0.576927    0.030345    0.266906
0.523865    0.040625    0.272724
0.612208    0.037642    0.268231
0.495442    0.038262    0.227850
0.465108    0.037954    0.184472
0.504473    0.064585    0.204403
0.519784    0.055354    0.207993
0.428753    0.042932    0.275110
0.406733    0.038500    0.266293
0.446702    0.040035    0.311213
0.446115    0.009636    0.298710
0.461693    0.049899    0.364882
0.463439    0.037120    0.261748
0.431615    0.004072    0.267240
0.413258    0.021514    0.251817
0.293477    0.090598    0.234551
0.301025    0.024870    0.388093
0.282169    0.042542    0.397104
0.334191    0.151565    0.371106
0.308865    0.096736    0.479480
0.372401    0.062088    0.413129
0.385886    0.054186    0.361714
0.335592    0.022341    0.375168
0.360820    0.030982    0.321409
0.361567    0.050072    0.373784
0.317491    0.090048    0.368179
0.264350    0.155863    0.293970
0.189790    0.028172    0.337685
0.239258    0.033339    0.353572
0.149739    0.038355    0.336529
0.197681    0.104894    0.286772
0.286349    0.082636    0.301532
0.293503    0.093893    0.179873
0.300264    0.066488    0.171621
0.303584    0.079644    0.245946
0.320601    0.062447    0.263284
0.282713    0.078390    0.198333
0.350202    0.110504    0.180592
0.362273    0.110083    0.132159
0.388882    0.073976    0.104776
0.392276    0.144664    0.133361
0.369808    0.149784    0.100638
0.355699    0.025479    0.199634
0.415496    0.016214    0.126115
0.394579    0.014851    0.166557
0.486370    0.052632    0.175857
0.511579    0.028694    0.113274
0.520707    0.024158    0.075825
0.487550    0.023623    0.155558
0.382431    0.058455    0.047837
0.461717    0.028752    0.034844
0.532802    0.087542    0.087658
0.375462    0.078300    0.127380
0.474051    0.082250    0.122736
0.427603    0.116874    0.062521
0.512680    0.084365    0.177051
0.476342    0.102796    0.201749
0.353485    0.093251    0.202956
0.333530    0.106893    0.201050
0.327105    0.085116    0.227350
0.324031    0.114216    0.182148
0.314880    0.206158    0.142653
0.302758    0.246907    0.214091
0.290100    0.276807    0.174670
0.315009    0.217110    0.180586
0.313411    0.225510    0.156781
0.318920    0.242262    0.160330
0.361000    0.207785    0.147052
0.381551    0.273757    0.197010
0.337171    0.258363    0.107440
0.435857    0.296135    0.084028
0.396400    0.287990    0.118481
0.455536    0.313516    0.076893
0.463840    0.375185    0.127662
0.416468    0.397267    0.124144
0.379322    0.310449    0.146940
0.382653    0.288821    0.123981
0.416453    0.319087    0.087252
0.357961    0.344112    0.068845
0.418646    0.385449    0.073828
0.379891    0.339899    0.075221
0.375452    0.331277    0.044478
0.382655    0.306818    0.076525
0.454005    0.299106    0.110676
0.464189    0.292831    0.139925
0.354891    0.235969    0.176040
0.303802    0.306046    0.210604
0.425401    0.342324    0.202373
0.320141    0.318416    0.304939
0.264666    0.293220    0.251629
0.323225    0.219587    0.272757
0.307537    0.264213    0.297510
0.348550    0.214101    0.310352
0.274331    0.292611    0.192280
0.330697    0.281960    0.260903
0.381116    0.223238    0.148598
0.318273    0.155484    0.225892
0.329808    0.282697    0.178388
0.250178    0.235823    0.135723
0.282282    0.273316    0.062232
0.314112    0.223443    0.116198
0.320725    0.188124    0.128009
0.278799    0.150974    0.191313
0.264569    0.142478    0.089854
0.353534    0.237257    0.067217
0.276085    0.243055    0.093548
0.267561    0.213101    0.132709
0.303763    0.288576    0.124899
0.192471    0.202582    0.072274
0.193173    0.168438    0.070730
0.159439    0.185074    0.058290
0.264997    0.288162    0.084289
0.222496    0.248805    0.080038
0.239378    0.220459    0.139238
0.240217    0.245679    0.046432
0.263716    0.280802    0.038905
0.234151    0.196206    0.040533
0.296244    0.202333    0.011116
0.264582    0.182715    0.043676
0.285861    0.156227    0.035430
0.228468    0.218457    0.016342
0.190908    0.337634    0.017577
0.173387    0.361971    0.040625
0.193574    0.271492    0.103985
0.177740    0.343784    0.103653
0.137242    0.289448    0.057785
0.170275    0.320409    0.019455
0.175031    0.312609    0.085100
0.206167    0.376555    0.020915
0.189022    0.361320    0.068420
0.110568    0.439053    0.138099
0.083842    0.438396    0.090655
0.088622    0.443978    0.145149
0.094778    0.439471    0.212683
0.056533    0.412346    0.197451
0.089411    0.326554    0.109404
0.054954    0.453845    0.139639
0.014266    0.357926    0.106181
0.085174    0.406744    0.088401
0.158516    0.385573    0.055851
0.079246    0.404688    0.091505
0.045112    0.435044    0.061691
0.006685    0.443914    0.083856
0.012694    0.461025    0.151379
0.017517    0.417088    0.077572
0.032415    0.390492    0.077883
0.077761    0.447610    0.073889
0.120351    0.412044    0.066467
0.080222    0.406259    0.032602
0.113071    0.313940    0.107447
0.153028    0.409834    0.064346
0.202298    0.343449    0.044614
0.221753    0.344735    0.093945
0.157171    0.393260    0.032070
0.129014    0.407099    0.047430
0.169276    0.428810    0.114155
0.118068    0.400510    0.107491
0.116614    0.328084    0.086131
0.051475    0.348818    0.098869
0.067057    0.325381    0.086580
0.073490    0.318885    0.065055
0.158523    0.204810    0.128259
0.126523    0.255233    0.088077
0.192487    0.263915    0.086692
0.167613    0.224816    0.114440
0.257874    0.282387    0.155996
0.261738    0.206343    0.053624
0.140951    0.269802    0.104237
0.152498    0.194980    0.133123
0.044169    0.208736    0.122491
0.107030    0.264592    0.123055
0.051101    0.262696    0.120678
0.095057    0.310515    0.123524
0.174052    0.194274    0.199674
0.090101    0.174994    0.209695
0.046927    0.295841    0.161000
0.104819    0.329065    0.171880
0.085254    0.429780    0.189156
0.100903    0.392306    0.197351
0.083769    0.339382    0.235346
0.077031    0.363564    0.238145
0.050084    0.276841    0.088203
0.046623    0.317402    0.140221
0.051835    0.339501    0.213341
0.031188    0.353483    0.121716
0.054141    0.380018    0.053286
0.100433    0.364768    0.075883
0.059546    0.363688    0.132455
0.063139    0.378222    0.174926
0.064390    0.285596    0.208534
0.040945    0.308347    0.140270
0.013521    0.358179    0.195169
0.052485    0.277336    0.206380
0.056514    0.248312    0.241253
0.019969    0.241500    0.320774
0.006882    0.237741    0.224486
0.076420    0.249393    0.198439
0.142620    0.238550    0.198625
0.135761    0.210599    0.378221
0.259833    0.165265    0.365314
0.351048    0.144161    0.248429
0.334662    0.080916    0.211162
0.356528    0.046807    0.225556
0.384655    0.058399    0.222019
0.419962    0.112879    0.209866
0.463977    0.113861    0.193428
0.488046    0.099782    0.189890
0.516135    0.050859    0.230932
0.458469    0.031922    0.234877
0.481287    0.021902    0.183162
0.515589    0.095720    0.175953
0.530410    0.086492    0.232542
0.591153    0.055583    0.211737
0.570132    0.075418    0.197099
0.579484    0.051788    0.275888
0.588951    0.119136    0.242801
0.613465    0.049206    0.286571
0.590995    0.092702    0.269195
0.634786    0.129933    0.244614
0.618328    0.149238    0.247667
0.643169    0.220331    0.266845
0.544047    0.259010    0.264038
0.496629    0.173328    0.219110
0.460092    0.222772    0.228548
0.439540    0.301589    0.197766
0.357105    0.226913    0.147867
0.420197    0.309895    0.136968
0.410102    0.329367    0.235238
0.440282    0.344213    0.184086
0.612358    0.346485    0.152316
0.516677    0.310265    0.078254
0.365559    0.324099    0.031063
0.453300    0.365504    0.009792
0.534748    0.333468    0.049851
0.550234    0.331551    0.019449
0.381708    0.332791    0.072811
0.455111    0.355232    0.028291
0.507936    0.393135    0.034204
0.541163    0.380368    0.140227
0.503620    0.441130    0.142296
0.556620    0.396520    0.093212
0.595157    0.323277    0.019820
0.542781    0.343320    0.044228
0.461475    0.318455    0.062888
0.470546    0.286132    0.067780
0.529970    0.341853    0.051293
0.550155    0.366396    0.136580
0.424817    0.283035    0.150748
0.348698    0.299750    0.102635
0.400810    0.284421    0.159799
0.506709    0.286587    0.124561
0.455189    0.224184    0.096442
0.373187    0.262366    0.082049
0.413310    0.259413    0.126994
0.412220    0.252473    0.069234
0.489662    0.138258    0.087073
0.486149    0.219590    0.028473
0.512382    0.248505    0.072161
0.479584    0.315362    0.079746
0.502688    0.314926    0.030447
0.507773    0.386596    0.080985
0.471660    0.382460    0.078351
0.456683    0.390154    0.026529
0.569820    0.405946    0.051251
0.468123    0.433210    0.094442
0.461248    0.428927    0.078337
0.521897    0.360010    0.055475
0.438542    0.400733    0.066050
0.477268    0.407136    0.087195
0.436470    0.423358    0.121225
0.519080    0.482634    0.047452
0.617781    0.412047    0.040371
0.564202    0.491722    0.050602
0.526340    0.431794    0.089822
0.386213    0.397768    0.072881
0.347384    0.330840    0.043252
0.390142    0.214351    0.058912
0.389525    0.242794    0.054049
0.330677    0.262308    0.048939
0.334664    0.296505    0.041784
0.295950    0.305600    0.120452
0.316866    0.403890    0.089556
0.203629    0.362261    0.065929
0.301402    0.401157    0.020721
0.300459    0.430147    0.081928
0.265868    0.333563    0.031381
0.344672    0.331174    0.038595
0.304594    0.379776    0.075515
0.325749    0.345892    0.052021
0.215252    0.421822    0.121123
0.270087    0.452280    0.112787
0.217176    0.425901    0.017285
0.246779    0.513270    0.036979
0.278486    0.478768    0.073877
0.229278    0.563967    0.064181
0.237129    0.473487    0.057796
0.297424    0.486058    0.011415
0.246770    0.459484    0.042574
0.285018    0.440372    0.067115
0.280632    0.453792    0.094331
0.258653    0.484620    0.141821
0.256821    0.390920    0.069231
0.230591    0.355993    0.119686
0.240956    0.350685    0.154614
0.222407    0.396628    0.136849
0.197467    0.408943    0.044541
0.275137    0.418581    0.126715
0.174616    0.429438    0.144084
0.172860    0.382212    0.124279
0.199128    0.367652    0.204179
0.172914    0.365357    0.152941
0.116564    0.423167    0.232779
0.109453    0.431117    0.260513
0.020166    0.426308    0.233137
0.028756    0.411040    0.307146
0.104088    0.426882    0.219418
0.120138    0.404857    0.140643
0.132562    0.353418    0.165560
0.171674    0.267742    0.174489
0.086264    0.253852    0.219579
0.104381    0.212728    0.176171
0.081598    0.244831    0.187458
0.130517    0.295918    0.217576
0.181313    0.293048    0.200053
0.193576    0.309594    0.245110
0.108949    0.309978    0.198149
0.160149    0.316083    0.196821
0.137850    0.236949    0.201767
0.083077    0.239581    0.248464
0.098208    0.161088    0.222367
0.073210    0.158004    0.186125
0.119718    0.175021    0.164008
0.128256    0.263548    0.227222
0.063408    0.237835    0.296691
0.065224    0.213438    0.313152
0.045767    0.195702    0.231453
0.029362    0.145126    0.287119
0.053922    0.217807    0.292272
0.002524    0.221105    0.376764
0.097609    0.323970    0.410231
0.043958    0.235289    0.421726
0.092898    0.229349    0.330071
0.096191    0.158531    0.434886
0.151071    0.127792    0.371443
0.224998    0.181254    0.323515
0.256181    0.198540    0.325879
0.252151    0.158083    0.317671
0.253892    0.164929    0.404811
0.259221    0.200928    0.396559
0.270456    0.144387    0.473670
0.360873    0.203058    0.509573
0.306980    0.236906    0.484792
0.306252    0.228354    0.376690
0.332738    0.168888    0.548380
0.293993    0.228931    0.533202
0.205518    0.235805    0.423342
0.282041    0.247541    0.484330
0.302447    0.199014    0.428821
0.312848    0.216118    0.505675
0.300666    0.283667    0.469283
0.311477    0.303097    0.440717
0.328851    0.188445    0.428480
0.434769    0.218731    0.389915
0.463973    0.280672    0.384268
0.435955    0.242400    0.430282
0.505111    0.256458    0.446388
0.501511    0.272862    0.448755
0.510997    0.355924    0.415141
0.546352    0.365680    0.397724
0.542829    0.393956    0.266998
0.475543    0.420425    0.318609
0.588905    0.364144    0.266684
0.603367    0.406532    0.228219
0.581673    0.425231    0.256098
0.679392    0.399165    0.309264
0.703266    0.457283    0.284544
0.616069    0.433204    0.257601
0.696480    0.372708    0.276483
0.630611    0.376729    0.323177
0.625122    0.375717    0.390374
0.593187    0.339824    0.286746
0.583310    0.276602    0.306183
0.721314    0.376699    0.315888
0.655527    0.350663    0.395817
0.620123    0.415500    0.326997
0.614325    0.411179    0.360904
0.648278    0.525798    0.314780
0.577545    0.507083    0.285225
0.610712    0.533882    0.310145
0.627790    0.530002    0.393785
0.609258    0.559633    0.310624
0.600069    0.521830    0.344810
0.584635    0.517200    0.325962
0.668920    0.511583    0.247817
0.606075    0.460706    0.195946
0.511171    0.444925    0.238748
0.630156    0.490979    0.157466
0.681198    0.547447    0.184030
0.679838    0.584590    0.278278
0.715085    0.465825    0.193000
0.701741    0.503316    0.202942
0.618102    0.542720    0.187615
0.614127    0.585270    0.174107
0.609034    0.587485    0.185651
0.765647    0.569611    0.122925
0.651380    0.524737    0.072881
0.690168    0.500568    0.074511
0.505214    0.471022    0.035550
0.465293    0.410130    0.021738
0.529515    0.341087    0.065044
0.556241    0.312515    0.041038
0.456216    0.364826    0.028848
0.470212    0.368824    0.163712
0.461157    0.337749    0.121395
0.417559    0.357453    0.055772
0.496262    0.409565    0.047596
0.504356    0.318839    0.017943
0.530511    0.376607    0.071772
0.676653    0.352778    0.107283
0.536435    0.372231    0.152046
0.620612    0.342291    0.075299
0.659177    0.312440    0.049373
0.719579    0.359022    0.079153
0.626826    0.426418    0.095933
0.564392    0.316542    0.052572
0.585626    0.306014    0.089133
0.539365    0.347122    0.042997
0.596448    0.366452    0.140195
0.588986    0.370650    0.083753
0.643987    0.361737    0.027020
0.663438    0.320024    0.057175
0.661317    0.215863    0.124179
0.654487    0.282680    0.123151
0.640100    0.263207    0.101522
0.708458    0.243071    0.057503
0.724447    0.260393    0.044402
0.692340    0.234559    0.035556
0.566309    0.240866    0.087165
0.514711    0.289678    0.053608
0.539832    0.276801    0.084946
0.558138    0.290090    0.022488
0.556064    0.295160    0.017731
0.539868    0.169794    0.030508
0.530453    0.215990    0.044922
0.525983    0.245707    0.074248
0.609784    0.285372    0.128768
0.544334    0.265614    0.063965
0.557239    0.277845    0.053222
0.605421    0.261149    0.070401
0.442885    0.292702    0.057334
0.438816    0.302805    0.071814
0.506429    0.244936    0.070392
0.500544    0.306752    0.160195
0.446593    0.227797    0.214949
0.472608    0.224414    0.210598
0.437711    0.199789    0.215669
0.437956    0.145702    0.199245
0.434818    0.099239    0.272432
0.393288    0.111980    0.324093
0.527541    0.054834    0.230273
0.491415    0.154816    0.344054
0.590805    0.151749    0.318644
0.635921    0.122247    0.354951
0.586510    0.057675    0.399467
0.588451    0.052575    0.345756
0.612825    0.061527    0.312681
0.573944    0.111063    0.351876
0.594616    0.056944    0.398639
0.480160    0.131172    0.374160
0.422885    0.149221    0.413244
0.410090    0.163148    0.442658
0.363833    0.171789    0.381170
0.452940    0.172260    0.364910
0.470304    0.119804    0.410847
0.461170    0.065758    0.417780
0.474571    0.080532    0.304759
0.453555    0.175305    0.347190
0.513155    0.119552    0.334801
0.524422    0.171589    0.332084
0.450782    0.128390    0.403157
0.431649    0.167505    0.334781
0.545719    0.164899    0.243881
0.488983    0.121712    0.319247
0.592578    0.189715    0.288683
0.548029    0.219347    0.313782
0.610273    0.173554    0.346355
0.494068    0.157720    0.303194
0.517566    0.190986    0.383907
0.522120    0.258006    0.329499
0.606131    0.219056    0.371556
0.610253    0.272853    0.360846
0.666898    0.225546    0.358176
0.661479    0.189256    0.321124
0.687598    0.215523    0.384464
0.599803    0.187289    0.412835
0.667055    0.260614    0.420667
0.586626    0.215962    0.393288
0.487305    0.265336    0.354929
0.452447    0.227149    0.429704
0.480488    0.293016    0.417264
0.453339    0.221608    0.455769
0.437048    0.233829    0.463027
0.459660    0.222817    0.456649
0.447035    0.254022    0.414667
0.463320    0.300520    0.435123
0.384779    0.268001    0.473757
0.401029    0.295741    0.430475
0.563510    0.293399    0.312122
0.632839    0.233548    0.344188
0.577240    0.256912    0.331727
0.571772    0.325003    0.329700
0.464827    0.341392    0.317866
0.510495    0.323559    0.203677
0.478643    0.315879    0.252948
0.396863    0.314919    0.233700
0.365518    0.335406    0.191067
0.451394    0.309651    0.304832
0.496560    0.230655    0.170582
0.588949    0.311207    0.180017
0.576510    0.372075    0.222189
0.658435    0.315443    0.259323
0.539728    0.337250    0.250374
0.619906    0.314467    0.320747
0.512215    0.284253    0.218497
0.495105    0.351040    0.241861
0.516160    0.384350    0.271645
0.570629    0.334153    0.238097
0.599485    0.443486    0.167854
0.640977    0.484326    0.260524
0.542790    0.398311    0.211271
0.528429    0.490693    0.172836
0.589529    0.560915    0.159114
0.625194    0.511755    0.129786
0.630912    0.481277    0.057778
0.553352    0.520856    0.055747
0.547062    0.367697    0.123613
0.531154    0.435887    0.074642
0.539829    0.463875    0.110252
0.580348    0.487989    0.035074
0.589794    0.506918    0.087365
0.656330    0.487156    0.030191
0.668716    0.517251    0.024840
0.533925    0.538141    0.070142
0.632593    0.485087    0.100002
0.671110    0.511204    0.128815
0.655168    0.450496    0.054032
0.656100    0.522468    0.076021
0.670566    0.443311    0.121194
0.638339    0.472541    0.084608
0.692205    0.498102    0.086997
0.701911    0.453969    0.146395
0.595341    0.458819    0.109858
0.673961    0.483986    0.083830
0.717919    0.529436    0.088478
0.599371    0.488164    0.117535
0.551039    0.534757    0.113740
0.576872    0.397632    0.078478
0.568654    0.521299    0.288069
0.638216    0.533057    0.308924
0.560180    0.470967    0.331752
0.539909    0.522708    0.260365
0.595779    0.475748    0.233483
0.629414    0.530053    0.208759
0.597577    0.535816    0.138647
0.575178    0.410843    0.096398
0.564505    0.482258    0.079636
0.513062    0.383071    0.125256
0.499098    0.313022    0.094112
0.493353    0.432290    0.148192
0.464801    0.481802    0.070604
0.544639    0.475671    0.098568
0.499673    0.450038    0.129679
0.414532    0.350772    0.120744
0.574672    0.357377    0.153765
0.593122    0.450363    0.200510
0.587547    0.475850    0.216815
0.660897    0.497254    0.228681
0.679339    0.483349    0.185724
0.694195    0.451308    0.107371
0.618330    0.485610    0.162650
0.568199    0.469803    0.143895
0.578867    0.484686    0.078906
0.599458    0.485814    0.082308
0.585419    0.525101    0.088835
0.635754    0.474582    0.117908
0.579228    0.464392    0.123979
0.653509    0.326360    0.170994
0.632055    0.326453
0.635357    0.463625
0.533758    0.465771
0.543242    0.495875
0.407746    0.518559
0.327292    0.544815
0.393380    0.522335
0.399731    0.484719
0.362209    0.477348
0.437350    0.452476
0.420529    0.466471
0.354717    0.472787
0.318716    0.512434
0.347258    0.433396
0.324954    0.410433
0.252324    0.454414
0.249433    0.445141
0.251763    0.370865
0.253752    0.385940
0.185806    0.398410
0.208344    0.389242
0.173307    0.426536
0.199322    0.395201
0.262518    0.309509
0.223870    0.318768
0.235075    0.232230
0.188251    0.227343
0.271552    0.252989
0.296698    0.276749
0.310878    0.203570
0.289805    0.283325
0.246847    0.336925
0.230128    0.272210
0.117699    0.287568
0.170405    0.320197
0.208748    0.255690
0.252212    0.302609
0.214300    0.290918
0.142749    0.307502
0.201789    0.295927
0.153281    0.356031
0.130161    0.255086
0.191902    0.255499
0.247829    0.208451
0.279803    0.241832
0.163697    0.199852
0.146367    0.204258
0.160621    0.250039
0.165838    0.233886
0.331194    0.204199
0.383597    0.179145
0.349349    0.334949
0.399434    0.353773
0.379336    0.304353
0.395566    0.276959
0.386426    0.267468
0.421936    0.345812
0.374039    0.361516
0.402121    0.378244
0.388238    0.335874
0.393511    0.369298
0.326057    0.348736
0.426370    0.338585
0.479982    0.306929
0.419157    0.332935
0.400958    0.403231
0.453281    0.378205
0.450157    0.375974
0.409345    0.451823
0.400303    0.472737
0.342203    0.512188
0.367914    0.572500
0.370216    0.545371
0.402327    0.535342
0.520991    0.499579
0.542240    0.534544
0.446044    0.531028
0.387080    0.556733
0.459972    0.519470
0.412060    0.486343
0.275181    0.513130
0.313952    0.528136
0.300497    0.540904
0.358626    0.579097
0.350528    0.508626
0.349960    0.539382
0.320639    0.551716
0.278596    0.512836
0.257298    0.361696
0.270255    0.332734
0.258399    0.346100
0.269690    0.412470
0.285392    0.466597
0.235481    0.482872
0.197456    0.501524
0.222100    0.527246
0.269944    0.534801
0.225512    0.533092
0.209745    0.445104
0.204689    0.423118
0.228314    0.277207
0.255147    0.430309
0.261356    0.449684
0.270436    0.381560
0.249093    0.429108
0.248637    0.381898
0.202397    0.388794
0.238531    0.354636
0.226643    0.287229
0.295037    0.298082
0.216181    0.220054
0.298642    0.273448
0.410218    0.315199
0.328562    0.239719
0.420036    0.168686
0.431915    0.171403
0.447005    0.231967
0.459549    0.280332
0.364255    0.233912
0.365433    0.287618
0.428386    0.286387
0.394403    0.223873
0.387987    0.250264
0.390018    0.220495
0.266318    0.133026
0.250877    0.108025
0.285719    0.141889
0.300002    0.182636
0.235161    0.079548
0.276261    0.184175
0.260990    0.117631
0.337379    0.262054
0.298787    0.304208
0.239091    0.308871
0.354014    0.275937
0.310731    0.317405
0.255428    0.292178
0.291807    0.237196
0.325081    0.229327
0.373458    0.284601
0.415441    0.155091
0.432820    0.137850
0.441643    0.129454
0.477298    0.123328
0.445721    0.114115
0.424858    0.157216
0.385903    0.077491
0.414725    0.094776
0.440158    0.104244
0.477083    0.047842
0.378058    0.042993
0.411146    0.094249
0.445742    0.039043
0.379035    0.018065
0.372870    0.027405
0.357436    0.108204
0.271237    0.115336
0.383066    0.036415
0.332492    0.042453
0.404239    0.032871
0.286946    0.055412
0.316112    0.013542
0.269857    0.143592
0.353056    0.123956
0.256783    0.070864
0.388545    0.050690
0.326335    0.066868
0.347320    0.072708
0.441045    0.041544
0.356050    0.013527
0.307293    0.115348
0.419452    0.058970
0.354660    0.153440
0.384287    0.069815
0.402335    0.076380
0.422172    0.084725
0.303479    0.030563
0.322932    0.029758
0.361083    0.015366
0.464228    0.028226
0.459766    0.078560
0.425371    0.045468
0.484814    0.032438
0.509289    0.052799
0.533153    0.046010
0.521939    0.055712
0.494947    0.140391
0.485513    0.146425
0.489657    0.063001
0.487921    0.105443
0.515971    0.151915
0.481299    0.137244
0.458894    0.105191
0.374367    0.146034
0.442916    0.202177
0.367544    0.149206
0.393551    0.160505
0.369143    0.280110
0.331671    0.254978
0.294420    0.207993
0.387459    0.138100
0.353912    0.112402
0.361861    0.081468
0.380530    0.128945
0.311360    0.127079
0.234318    0.112146
0.299366    0.036064
0.267965    0.029501
0.256134    0.033980
0.169224    0.037108
0.235323    0.075844
0.153270    0.038090
0.171378    0.044124
0.236533    0.101851
0.211400    0.070967
0.207541    0.037206
0.254764    0.025577
0.260706    0.047691
0.273241    0.069986
0.307534    0.121609
0.257219    0.022625
0.286901    0.045906
0.299425    0.029291
0.366968    0.034702
0.282429    0.019464
0.249857    0.065128
0.275995    0.061865
0.268121    0.031072
0.174911    0.062961
0.139983    0.109998
0.112821    0.079933
0.115392    0.127816
0.187660    0.103147
0.160736    0.177252
0.129728    0.080400
0.139791    0.106768
0.211195    0.184151
0.176314    0.136543
0.199129    0.066043
0.312983    0.090213
0.219266    0.051258
0.229761    0.114002
0.281239    0.127939
0.163807    0.093722
0.171333    0.056399
0.153484    0.144091
0.204285    0.141689
0.199720    0.139761
0.169948    0.079443
0.166248
0.098642
0.168774
0.207760
0.354911
0.295351
0.296419
0.346720
0.462621
0.467187
0.496948
0.471002
0.521467
0.612712
0.530979
0.541632
0.522586
0.578103
0.534116
0.540860
0.503131
0.472780
0.441060
0.407116
0.395603
0.444084
0.480201
0.543605
0.470637
0.392800
0.432069
0.410403
0.525164
0.478887
0.405521
0.375270
0.384806
0.429175
0.422609
0.418423
0.430615
0.415123
0.489718
0.570680
0.675699
0.534938
0.525690
0.623543
0.642699
0.661412
0.696166
0.558155
0.512647
0.551284
0.619328
0.614199
0.560093
0.538823
0.597257
0.578737
0.644914
0.578270
0.615678
0.594672
0.643082
0.636833
0.526731
0.595540
0.597695
0.571130
0.584173
0.537350
0.479301
0.572734
0.662417
0.680548
0.603750
0.626128
0.613272
0.515704
0.478915
0.545242
0.638177
0.550420
0.587653
0.596783
0.603785
0.583184
0.586480
0.572248
0.632704
0.523254
0.456885
0.486432
0.417531
0.420513
0.478410
0.458306
0.516425
0.532105
0.479047
0.486290
0.432034
0.462388
0.471657
0.422866
0.429589
0.452486
0.386143
0.400213
0.428482
0.464006
0.482091
0.547322
0.523083
0.554394
0.536403
0.571544
0.483798
0.553321
0.455158
0.512006
0.398313
0.529627
0.476958
0.562044
0.542717
0.524694
0.572320
0.484434
0.552621
0.455777
0.491670
0.562394
0.504040
0.580372
0.548368
0.567123
0.526500
0.477964
0.466524
0.519695
0.424162
0.432197
0.505802
0.477951
0.401414
0.433315
0.356614
0.365842
0.319360
0.230694
0.302856
0.369097
0.331599
0.402309
0.377071
0.394918
0.367724
0.411878
0.413689
0.375876
0.454575
0.378108
0.333812
0.398317
0.390494
0.420337
0.429811
0.449682
0.487414
0.589416
0.613490
0.591346
0.563286
0.538222
0.617827
0.666993
0.599294
0.472672
0.482368
0.499661
0.491602
0.527421
0.603468
0.608081
0.521848
0.484770
0.519224
0.592888
0.581944
0.591021
0.648601
0.637898
0.538893
0.533874
0.538952
0.538043
0.544948
0.585741
0.594416
0.596940
0.622010
0.544318
0.517359
0.485375
0.564164
0.529679
0.615383
0.601198
0.420247
0.477524
0.412426
0.502254
0.535478
0.530218
0.585071
0.534803
0.531430
0.476046
0.444892
0.397367
0.373627
0.380812
0.299983
0.306835
0.317529
0.396307
0.388625
0.402591
0.403065
0.446902
0.445363
0.405912
0.410389
0.402594


==> anc/Figure-5.dat <==
Beta-reweighted     Mean-reweighted       Error-mean-reweighted        Beta-raw          Mean-raw              Error-mean-raw
3.7880000000e+00    7.980770717105e-02    3.221075943663e-03           3.788000000000    7.933721432012e-02    3.369814034293e-03
3.7890000000e+00    8.140803633292e-02    3.402679719601e-03           3.800000000000    1.031436068550e-01    5.390368813688e-03
3.7900000000e+00    8.316470510184e-02    3.836866923480e-03           3.812000000000    1.711062056242e-01    1.669476848127e-02
3.7910000000e+00    8.504386598067e-02    4.409308412786e-03           3.820000000000    2.623580610736e-01    3.130070034811e-02
3.7920000000e+00    8.700802010570e-02    4.999346881058e-03           3.825000000000    2.199491581366e-01    1.586943712850e-02
3.7930000000e+00    8.901477610940e-02    5.492372271557e-03           3.830000000000    3.815875887028e-01    3.568694742223e-02
3.7940000000e+00    9.102112618305e-02    5.800848701119e-03           3.837000000000    4.589879045118e-01    9.799644663200e-03
3.7950000000e+00    9.299593715700e-02    5.885123683849e-03           3.850000000000    5.345826235199e-01    4.703366324676e-03
3.7960000000e+00    9.493677953033e-02    5.761747317196e-03
3.7970000000e+00    9.688346574234e-02    5.499300390323e-03
3.7980000000e+00    9.892218221847e-02    5.212208185863e-03
3.7990000000e+00    1.011785642006e-01    5.056388795095e-03
3.8000000000e+00    1.038014547568e-01    5.206968123434e-03
3.8010000000e+00    1.069398225848e-01    5.792730622140e-03
3.8020000000e+00    1.107148698390e-01    6.827635866379e-03
3.8030000000e+00    1.151902430859e-01    8.207943651165e-03
3.8040000000e+00    1.203468304155e-01    9.745612723292e-03
3.8050000000e+00    1.260733214783e-01    1.120343565105e-02
3.8060000000e+00    1.321841813034e-01    1.235787221473e-02
3.8070000000e+00    1.384670782745e-01    1.308001491417e-02
3.8080000000e+00    1.447440262073e-01    1.337716155460e-02
3.8090000000e+00    1.509179316471e-01    1.337262699882e-02
3.8100000000e+00    1.569818689216e-01    1.324867084526e-02
3.8110000000e+00    1.629889279745e-01    1.319197181253e-02
3.8120000000e+00    1.689997370875e-01    1.336294670473e-02
3.8130000000e+00    1.750318720061e-01    1.385431341737e-02
3.8140000000e+00    1.810316716752e-01    1.462492233967e-02
3.8150000000e+00    1.868797744955e-01    1.549041768847e-02
3.8160000000e+00    1.924296184116e-01    1.621238079814e-02
3.8170000000e+00    1.975657355841e-01    1.660584018177e-02
3.8180000000e+00    2.022613054666e-01    1.659193600220e-02
3.8190000000e+00    2.066166304320e-01    1.619104554294e-02
3.8200000000e+00    2.108700302744e-01    1.548988562279e-02
3.8210000000e+00    2.153831029648e-01    1.462646649444e-02
3.8220000000e+00    2.206079662338e-01    1.378945409586e-02
3.8230000000e+00    2.270444605617e-01    1.318552491948e-02
3.8240000000e+00    2.351924063177e-01    1.297100012123e-02
3.8250000000e+00    2.454996920134e-01    1.320617936149e-02
3.8260000000e+00    2.583030746429e-01    1.387318357605e-02
3.8270000000e+00    2.737584052822e-01    1.491063580362e-02
3.8280000000e+00    2.917648098762e-01    1.618475231708e-02
3.8290000000e+00    3.119041074684e-01    1.741712532947e-02
3.8300000000e+00    3.334335779375e-01    1.820203224345e-02
3.8310000000e+00    3.553678111969e-01    1.816719112232e-02
3.8320000000e+00    3.766499775420e-01    1.716788951610e-02
3.8330000000e+00    3.963601295693e-01    1.537650395864e-02
3.8340000000e+00    4.138803913782e-01    1.322192274691e-02
3.8350000000e+00    4.289606973654e-01    1.122835712307e-02
3.8360000000e+00    4.416833252376e-01    9.822944734423e-03
3.8370000000e+00    4.523659768091e-01    9.166480584210e-03
3.8380000000e+00    4.614500259805e-01    9.118339838986e-03
3.8390000000e+00    4.694035649563e-01    9.395656811390e-03
3.8400000000e+00    4.766488214228e-01    9.742737820030e-03
3.8410000000e+00    4.835124434903e-01    9.977959476529e-03
3.8420000000e+00    4.901961560222e-01    9.980313069891e-03
3.8430000000e+00    4.967696278529e-01    9.680313465850e-03
3.8440000000e+00    5.031901634764e-01    9.065608494743e-03
3.8450000000e+00    5.093491520878e-01    8.186557609639e-03
3.8460000000e+00    5.151332643979e-01    7.147127321483e-03
3.8470000000e+00    5.204782717666e-01    6.082630161467e-03
3.8480000000e+00    5.253958343301e-01    5.138288690481e-03
3.8490000000e+00    5.299690181581e-01    4.461400370296e-03
3.8500000000e+00    5.343299015067e-01    4.200826808304e-03


==> anc/Figure-6.dat <==
Ns    Beta                Mean                  Error-mean            Variance              Error-variance        Skewness              Error-skewness        Kurtosis              Error-kurtosis
16    3.7880000000e+00    1.421785333255e-01    4.941141834655e-03    1.057986916506e-02    1.003190834946e-03    1.217713581255e+00    1.485291254991e-01    4.265440633617e+00    6.233471701735e-01
16    3.7890000000e+00    1.435691825909e-01    4.724916350865e-03    1.073861574707e-02    9.705571138414e-04    1.197833270148e+00    1.417648323042e-01    4.185840674158e+00    5.935174564997e-01
16    3.7900000000e+00    1.447544371659e-01    4.606803281135e-03    1.086238853488e-02    9.560936250460e-04    1.180222913900e+00    1.377797296302e-01    4.117575343954e+00    5.754833674626e-01
16    3.7910000000e+00    1.457382498854e-01    4.549390679183e-03    1.095412973649e-02    9.498674665805e-04    1.164589193274e+00    1.351541087312e-01    4.058220351133e+00    5.630828709464e-01
16    3.7920000000e+00    1.465585952321e-01    4.523514980096e-03    1.102078116618e-02    9.439041325071e-04    1.150317944851e+00    1.327881590923e-01    4.004525979697e+00    5.514833186896e-01
16    3.7930000000e+00    1.472854849675e-01    4.507611393368e-03    1.107375204193e-02    9.333862892219e-04    1.136686858741e+00    1.300040536345e-01    3.953173076412e+00    5.374436397444e-01
16    3.7940000000e+00    1.480155974252e-01    4.487982021930e-03    1.112899618710e-02    9.168556412391e-04    1.123081923184e+00    1.265202452075e-01    3.901522655603e+00    5.192579336460e-01
16    3.7950000000e+00    1.488644866867e-01    4.459010970153e-03    1.120654047860e-02    8.959408087844e-04    1.109162799717e+00    1.223552816549e-01    3.848196307015e+00    4.964731015768e-01
16    3.7960000000e+00    1.499578904654e-01    4.423295322233e-03    1.132941848425e-02    8.748646360449e-04    1.094897501211e+00    1.177165832637e-01    3.793165338013e+00    4.695609493997e-01
16    3.7970000000e+00    1.514235133355e-01    4.391671894107e-03    1.152205541834e-02    8.596799225344e-04    1.080399620591e+00    1.129311511709e-01    3.737041863332e+00    4.398812575438e-01
16    3.7980000000e+00    1.533839369649e-01    4.382660978402e-03    1.180818619231e-02    8.570628277562e-04    1.065578620138e+00    1.084346206638e-01    3.679628123467e+00    4.100238983582e-01
16    3.7990000000e+00    1.559503797372e-01    4.420281653688e-03    1.220838137926e-02    8.726372398729e-04    1.049742761577e+00    1.047441864293e-01    3.618426320053e+00    3.837940062058e-01
16    3.8000000000e+00    1.592163783828e-01    4.529035458999e-03    1.273727708289e-02    9.092103749357e-04    1.031395387510e+00    1.023178254634e-01    3.548252512324e+00    3.647588786590e-01
16    3.8010000000e+00    1.632504830614e-01    4.726028922891e-03    1.340073699333e-02    9.656311678921e-04    1.008426791899e+00    1.013362551002e-01    3.462702187718e+00    3.538141525975e-01
16    3.8020000000e+00    1.680878661173e-01    5.012795030146e-03    1.419343350299e-02    1.036752840608e-03    9.786946701226e-01    1.015861452044e-01    3.356970395909e+00    3.482448951208e-01
16    3.8030000000e+00    1.737220803801e-01    5.371003612679e-03    1.509760347925e-02    1.114393620363e-03    9.407366759893e-01    1.025425608603e-01    3.230411758123e+00    3.434473637943e-01
16    3.8040000000e+00    1.800994386936e-01    5.764433265694e-03    1.608378522248e-02    1.188906228120e-03    8.942699624651e-01    1.035526749076e-01    3.087319392893e+00    3.353719958818e-01
16    3.8050000000e+00    1.871188654551e-01    6.146032810629e-03    1.711397356649e-02    1.250990816853e-03    8.402738408188e-01    1.039935467890e-01    2.935635951961e+00    3.217742775908e-01
16    3.8060000000e+00    1.946391316903e-01    6.467161079939e-03    1.814686116767e-02    1.293346211965e-03    7.806914387389e-01    1.033732973246e-01    2.784540315608e+00    3.022353126315e-01
16    3.8070000000e+00    2.024933455949e-01    6.686441585658e-03    1.914399458174e-02    1.311717475726e-03    7.179427989088e-01    1.013897838932e-01    2.642173899450e+00    2.776467844444e-01
16    3.8080000000e+00    2.105083136012e-01    6.776405015312e-03    2.007523469708e-02    1.305109047300e-03    6.544493706577e-01    9.795086135071e-02    2.514276209046e+00    2.496304693191e-01
16    3.8090000000e+00    2.185249550524e-01    6.726634515491e-03    2.092214677785e-02    1.275299761147e-03    5.922860068690e-01    9.315496067984e-02    2.403827768083e+00    2.200561986923e-01
16    3.8100000000e+00    2.264158996915e-01    6.542908781005e-03    2.167872181064e-02    1.226010374026e-03    5.329864198246e-01    8.724020664075e-02    2.311397641702e+00    1.906853862279e-01
16    3.8110000000e+00    2.340975158668e-01    6.243049262931e-03    2.234971668563e-02    1.162024273891e-03    4.774756366350e-01    8.052111725891e-02    2.235815278044e+00    1.629452784267e-01
16    3.8120000000e+00    2.415352170534e-01    5.851323294284e-03    2.294748735463e-02    1.088414384345e-03    4.260888947652e-01    7.333436322839e-02    2.174884659749e+00    1.378347069892e-01
16    3.8130000000e+00    2.487423023028e-01    5.393578217906e-03    2.348832196918e-02    1.009958995306e-03    3.786433854665e-01    6.600650534210e-02    2.125992063591e+00    1.159352279625e-01
16    3.8140000000e+00    2.557734667651e-01    4.894546502243e-03    2.398906473111e-02    9.308312399259e-04    3.345412133495e-01    5.884264926539e-02    2.086558982140e+00    9.747717646237e-02
16    3.8150000000e+00    2.627144801538e-01    4.377580553934e-03    2.446446422471e-02    8.546222841875e-04    2.928907570579e-01    5.212631238703e-02    2.054347218538e+00    8.242122802445e-02
16    3.8160000000e+00    2.696695491775e-01    3.866383082782e-03    2.492536289229e-02    7.846645837820e-04    2.526370451156e-01    4.612307931695e-02    2.027643680705e+00    7.054920840807e-02
16    3.8170000000e+00    2.767477338794e-01    3.388461146789e-03    2.537765072450e-02    7.244972959289e-04    2.126916068680e-01    4.108678587034e-02    2.005352933838e+00    6.156518367893e-02
16    3.8180000000e+00    2.840495987669e-01    2.980278970205e-03    2.582184755416e-02    6.782197625747e-04    1.720513071255e-01    3.726310878945e-02    1.987016873625e+00    5.517373950766e-02
16    3.8190000000e+00    2.916551113278e-01    2.692068855988e-03    2.625321426285e-02    6.504413863002e-04    1.298961259029e-01    3.486922611304e-02    1.972772501312e+00    5.108339695245e-02
16    3.8200000000e+00    2.996136869760e-01    2.583013922384e-03    2.666236932394e-02    6.455960188293e-04    8.565868336057e-02    3.402815537985e-02    1.963253678635e+00    4.894381177963e-02
16    3.8210000000e+00    3.079372080821e-01    2.694698776090e-03    2.703644199543e-02    6.666831745504e-04    3.906243078127e-02    3.469025621909e-02    1.959443770135e+00    4.831730062953e-02
16    3.8220000000e+00    3.165967684757e-01    3.021408371386e-03    2.736077987764e-02    7.140360684868e-04    -9.870620387559e-03    3.662982474739e-02    1.962489962647e+00    4.876739220496e-02
16    3.8230000000e+00    3.255237153303e-01    3.517547469284e-03    2.762112379591e-02    7.849208217045e-04    -6.083924476209e-02    3.954318883609e-02    1.973495996284e+00    5.002032201861e-02
16    3.8240000000e+00    3.346151950778e-01    4.127153863550e-03    2.780599245775e-02    8.741984978509e-04    -1.133052161800e-01    4.316510616156e-02    1.993315920480e+00    5.209157595812e-02
16    3.8250000000e+00    3.437438370266e-01    4.799254780408e-03    2.790885236047e-02    9.756389242976e-04    -1.665540150768e-01    4.732176616886e-02    2.022375988051e+00    5.531328333669e-02
16    3.8260000000e+00    3.527705221973e-01    5.489386910717e-03    2.792958163514e-02    1.083357944323e-03    -2.197692582918e-01    5.190898623301e-02    2.060553201902e+00    6.024440559223e-02
16    3.8270000000e+00    3.615585738108e-01    6.158980029525e-03    2.787483319447e-02    1.192923082919e-03    -2.721147880472e-01    5.683025319667e-02    2.107134830561e+00    6.746136603813e-02
16    3.8280000000e+00    3.699873699947e-01    6.776846211632e-03    2.775715964706e-02    1.301775664384e-03    -3.228165071405e-01    6.194342847360e-02    2.160871767742e+00    7.728142815948e-02
16    3.8290000000e+00    3.779634503342e-01    7.322041150219e-03    2.759308959750e-02    1.408923348395e-03    -3.712344350681e-01    6.705474041355e-02    2.220120486846e+00    8.956460573750e-02
16    3.8300000000e+00    3.854276542901e-01    7.786222101684e-03    2.740061785075e-02    1.514236162681e-03    -4.169154332514e-01    7.196736344204e-02    2.283048206629e+00    1.037285982506e-01
16    3.8310000000e+00    3.923575724074e-01    8.174132906031e-03    2.719668863882e-02    1.617783843343e-03    -4.596192509885e-01    7.655797438899e-02    2.347859720465e+00    1.189665027462e-01
16    3.8320000000e+00    3.987654263402e-01    8.501781282298e-03    2.699518305144e-02    1.719459405445e-03    -4.993151588436e-01    8.083958638321e-02    2.412999827655e+00    1.345426612114e-01
16    3.8330000000e+00    4.046922404818e-01    8.792724571606e-03    2.680571923488e-02    1.818963264781e-03    -5.361521851205e-01    8.497715454530e-02    2.477293779923e+00    1.500404440362e-01
16    3.8340000000e+00    4.101996933764e-01    9.073523356113e-03    2.663332384209e-02    1.916187988828e-03    -5.704111830891e-01    8.924361458631e-02    2.540008608511e+00    1.654933172503e-01
16    3.8350000000e+00    4.153612539569e-01    9.369603191794e-03    2.647882551823e-02    2.011889805085e-03    -6.024500164286e-01    9.392715101040e-02    2.600840625290e+00    1.813757431781e-01
16    3.8360000000e+00    4.202540976284e-01    9.702056645522e-03    2.633970292475e-02    2.108167110809e-03    -6.326534027083e-01    9.922124471935e-02    2.659853429240e+00    1.984417402680e-01
16    3.8370000000e+00    4.249529009160e-01    1.008463229287e-02    2.621109934088e-02    2.208094049354e-03    -6.613963766431e-01    1.051416521648e-01    2.717397724265e+00    2.174269029995e-01
16    3.8380000000e+00    4.295260246836e-01    1.051981879656e-02    2.608677093818e-02    2.314305717326e-03    -6.890260939240e-01    1.115054284278e-01    2.774042308977e+00    2.387139173637e-01
16    3.8390000000e+00    4.340339562040e-01    1.099466980958e-02    2.595982872091e-02    2.427184941685e-03    -7.158610768607e-01    1.179765950919e-01    2.830532203224e+00    2.621256709213e-01
16    3.8400000000e+00    4.385293447877e-01    1.147933490273e-02    2.582323653556e-02    2.543765853910e-03    -7.422021023267e-01    1.241567352634e-01    2.887775501917e+00    2.869529780240e-01
16    3.8410000000e+00    4.430576664841e-01    1.193109981652e-02    2.567011236511e-02    2.658035623280e-03    -7.683454265555e-01    1.296914972847e-01    2.946845537639e+00    3.121816203699e-01
16    3.8420000000e+00    4.476575744442e-01    1.230358439868e-02    2.549393041021e-02    2.762400290403e-03    -7.945883251826e-01    1.343622702687e-01    3.008976203021e+00    3.367714741217e-01
16    3.8430000000e+00    4.523603251214e-01    1.255773085818e-02    2.528873064874e-02    2.849522022664e-03    -8.212197430385e-01    1.381328701675e-01    3.075528668353e+00    3.598373643677e-01
16    3.8440000000e+00    4.571882047581e-01    1.267111480836e-02    2.504941093620e-02    2.913850287486e-03    -8.484941789835e-01    1.411441105391e-01    3.147915949668e+00    3.807228431310e-01
16    3.8450000000e+00    4.621524315576e-01    1.264426583173e-02    2.477211955225e-02    2.952656536129e-03    -8.765934373487e-01    1.436905128942e-01    3.227485586713e+00    3.991369583997e-01
16    3.8460000000e+00    4.672513594042e-01    1.250452675908e-02    2.445470465765e-02    2.966808740888e-03    -9.055860430190e-01    1.462267943488e-01    3.315374877737e+00    4.154965292338e-01
16    3.8470000000e+00    4.724698125984e-01    1.230809643374e-02    2.409713205129e-02    2.961643142448e-03    -9.353959890415e-01    1.494115823169e-01    3.412361652112e+00    4.313754534182e-01
16    3.8480000000e+00    4.777800274806e-01    1.213997204730e-02    2.370177403593e-02    2.948182377778e-03    -9.657909753205e-01    1.541446031766e-01    3.518737314607e+00    4.498243185047e-01
16    3.8490000000e+00    4.831441061778e-01    1.211095106413e-02    2.327349858682e-02    2.944873658578e-03    -9.963952667734e-01    1.615477618553e-01    3.634222597453e+00    4.754619965516e-01
16    3.8500000000e+00    4.885173561095e-01    1.235134034351e-02    2.281954133742e-02    2.979849495073e-03    -1.026726602106e+00    1.728752978285e-01    3.757937332908e+00    5.144311554134e-01
20    3.7880000000e+00    7.980770717105e-02    3.221075943663e-03    2.936262874261e-03    3.411741662292e-04    1.267039155747e+00    2.208973030092e-01    4.924591106761e+00    1.096950850922e+00
20    3.7890000000e+00    8.140803633292e-02    3.402679719601e-03    3.050725621219e-03    3.838793983626e-04    1.263493646651e+00    2.328596296897e-01    4.954313285231e+00    1.160703695101e+00
20    3.7900000000e+00    8.316470510184e-02    3.836866923480e-03    3.173891001575e-03    4.529813913632e-04    1.266623728503e+00    2.552144379912e-01    5.026279983263e+00    1.266997558038e+00
20    3.7910000000e+00    8.504386598067e-02    4.409308412786e-03    3.310380138614e-03    5.383632072134e-04    1.276011736830e+00    2.814746117200e-01    5.124381693573e+00    1.377868003651e+00
20    3.7920000000e+00    8.700802010570e-02    4.999346881058e-03    3.462312511344e-03    6.312870319599e-04    1.288600349368e+00    3.059548764654e-01    5.222337000282e+00    1.466863678790e+00
20    3.7930000000e+00    8.901477610940e-02    5.492372271557e-03    3.627413853737e-03    7.203959683515e-04    1.299747296662e+00    3.250075997424e-01    5.292973360947e+00    1.527158096028e+00
20    3.7940000000e+00    9.102112618305e-02    5.800848701119e-03    3.799431244573e-03    7.919006236261e-04    1.305400829235e+00    3.367659555198e-01    5.319920783852e+00    1.561132805490e+00
20    3.7950000000e+00    9.299593715700e-02    5.885123683849e-03    3.971435921079e-03    8.334535591114e-04    1.303987721817e+00    3.401976401907e-01    5.303299490250e+00    1.568981875793e+00
20    3.7960000000e+00    9.493677953033e-02    5.761747317196e-03    4.140800656879e-03    8.386250485877e-04    1.296975469049e+00    3.350361044517e-01    5.256746237266e+00    1.551594348089e+00
20    3.7970000000e+00    9.688346574234e-02    5.499300390323e-03    4.313466949254e-03    8.104511682966e-04    1.288177737648e+00    3.229924060494e-01    5.199917443277e+00    1.517880095379e+00
20    3.7980000000e+00    9.892218221847e-02    5.212208185863e-03    4.505464082202e-03    7.648954803851e-04    1.282288818196e+00    3.086557702574e-01    5.150450222879e+00    1.481309071970e+00
20    3.7990000000e+00    1.011785642006e-01    5.056388795095e-03    4.741060564829e-03    7.345608393077e-04    1.282829905582e+00    2.979046580982e-01    5.115712034807e+00    1.450122718390e+00
20    3.8000000000e+00    1.038014547568e-01    5.206968123434e-03    5.048240605521e-03    7.643610885369e-04    1.289826902449e+00    2.937717360625e-01    5.085355737757e+00    1.419161980312e+00
20    3.8010000000e+00    1.069398225848e-01    5.792730622140e-03    5.452740086617e-03    8.842281040580e-04    1.298507388917e+00    2.938586613272e-01    5.031007971557e+00    1.372933057968e+00
20    3.8020000000e+00    1.107148698390e-01    6.827635866379e-03    5.971894072797e-03    1.084253002451e-03    1.300656587174e+00    2.938221519547e-01    4.919240233001e+00    1.307587880631e+00
20    3.8030000000e+00    1.151902430859e-01    8.207943651165e-03    6.609645501908e-03    1.328868290234e-03    1.288486548153e+00    2.927366664475e-01    4.731872074649e+00    1.243458529657e+00
20    3.8040000000e+00    1.203468304155e-01    9.745612723292e-03    7.354429466503e-03    1.578896267222e-03    1.258429177411e+00    2.928032210439e-01    4.477370745525e+00    1.200493206191e+00
20    3.8050000000e+00    1.260733214783e-01    1.120343565105e-02    8.181628365363e-03    1.801332828558e-03    1.212277915376e+00    2.944515384469e-01    4.184902392842e+00    1.169341028832e+00
20    3.8060000000e+00    1.321841813034e-01    1.235787221473e-02    9.060837472351e-03    1.974587494964e-03    1.155511960170e+00    2.947119997068e-01    3.888628962287e+00    1.123402830356e+00
20    3.8070000000e+00    1.384670782745e-01    1.308001491417e-02    9.965325123461e-03    2.092563584910e-03    1.094517397527e+00    2.903185103315e-01    3.614649488547e+00    1.051902780320e+00
20    3.8080000000e+00    1.447440262073e-01    1.337716155460e-02    1.087899010950e-02    2.166387854852e-03    1.034380819311e+00    2.802282275530e-01    3.376151530590e+00    9.608802562726e-01
20    3.8090000000e+00    1.509179316471e-01    1.337262699882e-02    1.179727372942e-02    2.219416754016e-03    9.779328185112e-01    2.653399792663e-01    3.175154472996e+00    8.584336968871e-01
20    3.8100000000e+00    1.569818689216e-01    1.324867084526e-02    1.272228005194e-02    2.276364295256e-03    9.259012661559e-01    2.484211862525e-01    3.007015766283e+00    7.576773139002e-01
20    3.8110000000e+00    1.629889279745e-01    1.319197181253e-02    1.365549585767e-02    2.355140942463e-03    8.777048261672e-01    2.330909831669e-01    2.864890988057e+00    6.687523504169e-01
20    3.8120000000e+00    1.689997370875e-01    1.336294670473e-02    1.459198120291e-02    2.463064057477e-03    8.324111863806e-01    2.220600514240e-01    2.742850232153e+00    5.949842062515e-01
20    3.8130000000e+00    1.750318720061e-01    1.385431341737e-02    1.551853866650e-02    2.596370699139e-03    7.894983088900e-01    2.166334600491e-01    2.637295757971e+00    5.389223850146e-01
20    3.8140000000e+00    1.810316716752e-01    1.462492233967e-02    1.641653419812e-02    2.742508640180e-03    7.491971883919e-01    2.167289165628e-01    2.546836614215e+00    5.023211686826e-01
20    3.8150000000e+00    1.868797744955e-01    1.549041768847e-02    1.726813855242e-02    2.880273982803e-03    7.123559095592e-01    2.204717393097e-01    2.471152909571e+00    4.802366709301e-01
20    3.8160000000e+00    1.924296184116e-01    1.621238079814e-02    1.806313670493e-02    2.983067528293e-03    6.799400326281e-01    2.242722370334e-01    2.409609782851e+00    4.608600138912e-01
20    3.8170000000e+00    1.975657355841e-01    1.660584018177e-02    1.880318646180e-02    3.032523188027e-03    6.524141040969e-01    2.245026736092e-01    2.360289067974e+00    4.346590549435e-01
20    3.8180000000e+00    2.022613054666e-01    1.659193600220e-02    1.950213813271e-02    3.029097934471e-03    6.292630787113e-01    2.196460319446e-01    2.319720070497e+00    4.009902043824e-01
20    3.8190000000e+00    2.066166304320e-01    1.619104554294e-02    2.018354144586e-02    2.986526462688e-03    6.088065794342e-01    2.107553507100e-01    2.283189763655e+00    3.650178266705e-01
20    3.8200000000e+00    2.108700302744e-01    1.548988562279e-02    2.087756441208e-02    2.921610494920e-03    5.883097661151e-01    1.999366891560e-01    2.245357584083e+00    3.309688751851e-01
20    3.8210000000e+00    2.153831029648e-01    1.462646649444e-02    2.161838033598e-02    2.851409277324e-03    5.642921890032e-01    1.885992524368e-01    2.200997139187e+00    2.993249049474e-01
20    3.8220000000e+00    2.206079662338e-01    1.378945409586e-02    2.244087413515e-02    2.792823218136e-03    5.329117018763e-01    1.773045899899e-01    2.145848971616e+00    2.694079379628e-01
20    3.8230000000e+00    2.270444605617e-01    1.318552491948e-02    2.337414170820e-02    2.759488642702e-03    4.903313865630e-01    1.667895174669e-01    2.077633379628e+00    2.415071839737e-01
20    3.8240000000e+00    2.351924063177e-01    1.297100012123e-02    2.442969052628e-02    2.757541130969e-03    4.330355547012e-01    1.585390899331e-01    1.997220642782e+00    2.157677512819e-01
20    3.8250000000e+00    2.454996920134e-01    1.320617936149e-02    2.558442661140e-02    2.784266435078e-03    3.581227648665e-01    1.541543883446e-01    1.909832127830e+00    1.913383597870e-01
20    3.8260000000e+00    2.583030746429e-01    1.387318357605e-02    2.676203098348e-02    2.833539155683e-03    2.636264470909e-01    1.542566810144e-01    1.825957371441e+00    1.684416744541e-01
20    3.8270000000e+00    2.737584052822e-01    1.491063580362e-02    2.782083925282e-02    2.904381197231e-03    1.488643077419e-01    1.582878443664e-01    1.761488972574e+00    1.517786121379e-01
20    3.8280000000e+00    2.917648098762e-01    1.618475231708e-02    2.856047619885e-02    3.005931465799e-03    1.474548456447e-02    1.649329465202e-01    1.736626792973e+00    1.544288696762e-01
20    3.8290000000e+00    3.119041074684e-01    1.741712532947e-02    2.875885647714e-02    3.147225407776e-03    -1.360288501540e-01    1.726587788114e-01    1.773478147410e+00    1.917859883237e-01
20    3.8300000000e+00    3.334335779375e-01    1.820203224345e-02    2.823928700627e-02    3.300294819351e-03    -2.988352899468e-01    1.800829488591e-01    1.892619051299e+00    2.618209027434e-01
20    3.8310000000e+00    3.553678111969e-01    1.816719112232e-02    2.694439998818e-02    3.387273398301e-03    -4.669593214735e-01    1.859193284155e-01    2.108749266964e+00    3.482703555312e-01
20    3.8320000000e+00    3.766499775420e-01    1.716788951610e-02    2.497602032637e-02    3.336939743843e-03    -6.313774844171e-01    1.893708488000e-01    2.425181671207e+00    4.328114042991e-01
20    3.8330000000e+00    3.963601295693e-01    1.537650395864e-02    2.257123715932e-02    3.138720791295e-03    -7.807898912431e-01    1.915902791646e-01    2.827236284438e+00    5.024908239401e-01
20    3.8340000000e+00    4.138803913782e-01    1.322192274691e-02    2.002438654631e-02    2.834490692150e-03    -9.025781720737e-01    1.961149856218e-01    3.276701199221e+00    5.585245749697e-01
20    3.8350000000e+00    4.289606973654e-01    1.122835712307e-02    1.759847753181e-02    2.486016475516e-03    -9.853994800320e-01    2.055440046798e-01    3.712940663068e+00    6.169065390433e-01
20    3.8360000000e+00    4.416833252376e-01    9.822944734423e-03    1.546807030727e-02    2.154177093735e-03    -1.023252824630e+00    2.178774869414e-01    4.067116900198e+00    6.876483114336e-01
20    3.8370000000e+00    4.523659768091e-01    9.166480584210e-03    1.370703281352e-02    1.883419157171e-03    -1.019091661194e+00    2.294745212209e-01    4.288566655069e+00    7.555233039988e-01
20    3.8380000000e+00    4.614500259805e-01    9.118339838986e-03    1.230844452817e-02    1.690341833995e-03    -9.850199463628e-01    2.402496692728e-01    4.368569915132e+00    8.039158709015e-01
20    3.8390000000e+00    4.694035649563e-01    9.395656811390e-03    1.121615561994e-02    1.567569201199e-03    -9.378877687166e-01    2.521979986336e-01    4.342618949589e+00    8.365225218202e-01
20    3.8400000000e+00    4.766488214228e-01    9.742737820030e-03    1.035358622153e-02    1.495260758728e-03    -8.927445750340e-01    2.652100375863e-01    4.268747405627e+00    8.647561604093e-01
20    3.8410000000e+00    4.835124434903e-01    9.977959476529e-03    9.644426740914e-03    1.447574427652e-03    -8.581075416089e-01    2.767222702133e-01    4.199227149292e+00    8.908875881966e-01
20    3.8420000000e+00    4.901961560222e-01    9.980313069891e-03    9.025675393813e-03    1.397381500964e-03    -8.349016963142e-01    2.844682100312e-01    4.163088613823e+00    9.048960663505e-01
20    3.8430000000e+00    4.967696278529e-01    9.680313465850e-03    8.454952123297e-03    1.323454006503e-03    -8.182096812162e-01    2.882843200626e-01    4.162856663281e+00    9.020186429376e-01
20    3.8440000000e+00    5.031901634764e-01    9.065608494743e-03    7.912943160759e-03    1.216512103286e-03    -8.002347400381e-01    2.884893584542e-01    4.179997793885e+00    8.896475200078e-01
20    3.8450000000e+00    5.093491520878e-01    8.186557609639e-03    7.400602117317e-03    1.080460150187e-03    -7.735390396361e-01    2.837812548246e-01    4.184733979881e+00    8.723381604884e-01
20    3.8460000000e+00    5.151332643979e-01    7.147127321483e-03    6.931358288012e-03    9.288526903345e-04    -7.339988370862e-01    2.721781997142e-01    4.149042666530e+00    8.438851697624e-01
20    3.8470000000e+00    5.204782717666e-01    6.082630161467e-03    6.520945451301e-03    7.793963737653e-04    -6.825338595159e-01    2.533090538325e-01    4.060096701675e+00    7.942188677527e-01
20    3.8480000000e+00    5.253958343301e-01    5.138288690481e-03    6.179129432499e-03    6.497682719601e-04    -6.245111085638e-01    2.297011494813e-01    3.927183518970e+00    7.184180635020e-01
20    3.8490000000e+00    5.299690181581e-01    4.461400370296e-03    5.906555044226e-03    5.557445709657e-04    -5.667922807211e-01    2.068735215793e-01    3.776488283208e+00    6.232463679496e-01
20    3.8500000000e+00    5.343299015067e-01    4.200826808304e-03    5.697210101677e-03    5.109890375933e-04    -5.139084726765e-01    1.923092584664e-01    3.637285153975e+00    5.273273420740e-01
24    3.7880000000e+00    6.188180256054e-02    2.160157399559e-03    1.399086724031e-03    1.696424292636e-04    1.069750125029e+00    2.456282537842e-01    4.617598625812e+00    1.148763240234e+00
24    3.7890000000e+00    6.233365072729e-02    2.369339565072e-03    1.445906734951e-03    1.951807013919e-04    1.061486089503e+00    2.901238416387e-01    4.638377399296e+00    1.380180801967e+00
24    3.7900000000e+00    6.286279816348e-02    3.112417843629e-03    1.510603627353e-03    2.827953998484e-04    1.079686971237e+00    3.528900570443e-01    4.789818889500e+00    1.552757770674e+00
24    3.7910000000e+00    6.350522749639e-02    4.222392156954e-03    1.597588661666e-03    4.233812294833e-04    1.124570566284e+00    4.004627316951e-01    5.038688430653e+00    1.570094651558e+00
24    3.7920000000e+00    6.428360455578e-02    5.473389569567e-03    1.703653560465e-03    5.820909579090e-04    1.184348827724e+00    4.252045380430e-01    5.297767324750e+00    1.522022455028e+00
24    3.7930000000e+00    6.520571225888e-02    6.571249404173e-03    1.817373574669e-03    7.129937449959e-04    1.241050557800e+00    4.397046715578e-01    5.477920754919e+00    1.589337834896e+00
24    3.7940000000e+00    6.626453148440e-02    7.205598641074e-03    1.923493623885e-03    7.782014257120e-04    1.280264747735e+00    4.521774680018e-01    5.537496599620e+00    1.781490517012e+00
24    3.7950000000e+00    6.744567618099e-02    7.181595386367e-03    2.011039717700e-03    7.622415969679e-04    1.296099453918e+00    4.522243001645e-01    5.483907184487e+00    1.863779434414e+00
24    3.7960000000e+00    6.874014759822e-02    6.513752002301e-03    2.079462847850e-03    6.773680277969e-04    1.289962342366e+00    4.302429019073e-01    5.347082397352e+00    1.760752317768e+00
24    3.7970000000e+00    7.014880166783e-02    5.441105828310e-03    2.137749889700e-03    5.602129294816e-04    1.267261677732e+00    3.929244877811e-01    5.160028276867e+00    1.596195426358e+00
24    3.7980000000e+00    7.167235753418e-02    4.344201274294e-03    2.197707193275e-03    4.568786654480e-04    1.234454493152e+00    3.513782648474e-01    4.951732570988e+00    1.450567691025e+00
24    3.7990000000e+00    7.329931717838e-02    3.607277761604e-03    2.267572097293e-03    3.990492057259e-04    1.196894724541e+00    3.178689327240e-01    4.743668847951e+00    1.358191985572e+00
24    3.8000000000e+00    7.500707985668e-02    3.506619535917e-03    2.350531450506e-03    3.944144946945e-04    1.158213691011e+00    3.062041334086e-01    4.549323442396e+00    1.336614029121e+00
24    3.8010000000e+00    7.677639885556e-02    4.097348577795e-03    2.447419904709e-03    4.493650165483e-04    1.121285801364e+00    3.185468593010e-01    4.378542145598e+00    1.360931676187e+00
24    3.8020000000e+00    7.860627774007e-02    5.264154033243e-03    2.559677300385e-03    5.743771520623e-04    1.089337516048e+00    3.465355924642e-01    4.242066210575e+00    1.400893038109e+00
24    3.8030000000e+00    8.051762051069e-02    6.866157388095e-03    2.689583899769e-03    7.532921167110e-04    1.065684353242e+00    3.792267410802e-01    4.149833169146e+00    1.430913740989e+00
24    3.8040000000e+00    8.254461443071e-02    8.675087619122e-03    2.837949645671e-03    9.395368347354e-04    1.051878259625e+00    4.048430700409e-01    4.102305262427e+00    1.431122228193e+00
24    3.8050000000e+00    8.472170024287e-02    1.027837330684e-02    3.002005059179e-03    1.082937838320e-03    1.045824690445e+00    4.183887668989e-01    4.083395654273e+00    1.420009321888e+00
24    3.8060000000e+00    8.707464351730e-02    1.121226687713e-02    3.176244584313e-03    1.150297572723e-03    1.042171579295e+00    4.187152787144e-01    4.066267265425e+00    1.390073356489e+00
24    3.8070000000e+00    8.962101128705e-02    1.120792203731e-02    3.356607535455e-03    1.132253319784e-03    1.035747982531e+00    4.040078016371e-01    4.032964731839e+00    1.314352022130e+00
24    3.8080000000e+00    9.238555188297e-02    1.030028197399e-02    3.546188290759e-03    1.041853540067e-03    1.026417678767e+00    3.726727007078e-01    3.996716945625e+00    1.194834895291e+00
24    3.8090000000e+00    9.543515417821e-02    8.772133247138e-03    3.760874924970e-03    9.099166970567e-04    1.022448831810e+00    3.299381624759e-01    4.012096779876e+00    1.085108308376e+00
24    3.8100000000e+00    9.892827910620e-02    7.035703718235e-03    4.035207076747e-03    7.781562319541e-04    1.039431460533e+00    2.941381143706e-01    4.157945343883e+00    1.075034280530e+00
24    3.8110000000e+00    1.031626171878e-01    5.615345656315e-03    4.429050109193e-03    7.035495200874e-04    1.091672680189e+00    2.880244960734e-01    4.476368674257e+00    1.208693394609e+00
24    3.8120000000e+00    1.086006913698e-01    5.249895237590e-03    5.031578107409e-03    7.764826890303e-04    1.175064621138e+00    3.202135463772e-01    4.876913370980e+00    1.434011958476e+00
24    3.8130000000e+00    1.158444153656e-01    6.592772142735e-03    5.951433409591e-03    1.094402103823e-03    1.253596660450e+00    3.691066140214e-01    5.114371996859e+00    1.638494630094e+00
24    3.8140000000e+00    1.255099663930e-01    9.490828113761e-03    7.277966413551e-03    1.691449717446e-03    1.275454164131e+00    4.032219277667e-01    4.970612991081e+00    1.754391666992e+00
24    3.8150000000e+00    1.379618785759e-01    1.335823169721e-02    9.012965938253e-03    2.495098606013e-03    1.213939088651e+00    4.125596684492e-01    4.470340114430e+00    1.725345886509e+00
24    3.8160000000e+00    1.529656022393e-01    1.748987908148e-02    1.101439200987e-02    3.302106097408e-03    1.084812224776e+00    4.010076119252e-01    3.828679636465e+00    1.558458087022e+00
24    3.8170000000e+00    1.694934727173e-01    2.104459923273e-02    1.302564589545e-02    3.880967640975e-03    9.255649258751e-01    3.877268225825e-01    3.244448328488e+00    1.356748408520e+00
24    3.8180000000e+00    1.859603355550e-01    2.327295644964e-02    1.480572757473e-02    4.151754816156e-03    7.698489100827e-01    3.712542911264e-01    2.803691812183e+00    1.117528467056e+00
24    3.8190000000e+00    2.008712332698e-01    2.387975286421e-02    1.625404667834e-02    4.168848729570e-03    6.369700806319e-01    3.470414222488e-01    2.505271336250e+00    8.873674846514e-01
24    3.8200000000e+00    2.134733472117e-01    2.307451876388e-02    1.741894411990e-02    3.987309331736e-03    5.322556216171e-01    3.137891928344e-01    2.312312293873e+00    6.739661585270e-01
24    3.8210000000e+00    2.239960040807e-01    2.133993332284e-02    1.841579774185e-02    3.678077970520e-03    4.508690077489e-01    2.724027780738e-01    2.184203538868e+00    4.939406648563e-01
24    3.8220000000e+00    2.334171372043e-01    1.916173513588e-02    1.934988055829e-02    3.345714957046e-03    3.819160816807e-01    2.281713270594e-01    2.088527980395e+00    3.641170650676e-01
24    3.8230000000e+00    2.429764746963e-01    1.693557278660e-02    2.027896187910e-02    3.069810864813e-03    3.123957200760e-01    1.900258647103e-01    2.004160206121e+00    2.812830912590e-01
24    3.8240000000e+00    2.536885276968e-01    1.515965532542e-02    2.119697876141e-02    2.886974804853e-03    2.310151036171e-01    1.659276487289e-01    1.923268671749e+00    2.278811223932e-01
24    3.8250000000e+00    2.660328028272e-01    1.453045188604e-02    2.203123510730e-02    2.821448386944e-03    1.310734807799e-01    1.606635110646e-01    1.852275960843e+00    1.932494418880e-01
24    3.8260000000e+00    2.799174025652e-01    1.553779315328e-02    2.266292552907e-02    2.877690212803e-03    1.120739307636e-02    1.745803160127e-01    1.808523471845e+00    1.782071269803e-01
24    3.8270000000e+00    2.948957717876e-01    1.789728551357e-02    2.296417761502e-02    3.085737655714e-03    -1.260890166258e-01    2.011714144748e-01    1.813512777113e+00    2.024987702467e-01
24    3.8280000000e+00    3.104698233163e-01    2.070072291919e-02    2.282702734578e-02    3.491016980527e-03    -2.766435164992e-01    2.324591442867e-01    1.887524181371e+00    2.891879243118e-01
24    3.8290000000e+00    3.262684999064e-01    2.301622481176e-02    2.217779972570e-02    4.001421732673e-03    -4.357488628013e-01    2.635013222031e-01    2.047715345930e+00    4.293798578516e-01
24    3.8300000000e+00    3.420261481274e-01    2.433390126087e-02    2.099533477172e-02    4.425033081403e-03    -5.976742830928e-01    2.902553938428e-01    2.306823742383e+00    6.005121719380e-01
24    3.8310000000e+00    3.574655073447e-01    2.452937212966e-02    1.933988248466e-02    4.612388029210e-03    -7.541653852854e-01    3.102431398434e-01    2.668114879222e+00    7.694362009666e-01
24    3.8320000000e+00    3.722433912625e-01    2.352385364191e-02    1.736680527568e-02    4.509245278440e-03    -8.933795496658e-01    3.256018903400e-01    3.115224528991e+00    9.179991047928e-01
24    3.8330000000e+00    3.860224905146e-01    2.130464996129e-02    1.529433604931e-02    4.132300772933e-03    -1.001011247612e+00    3.355367807897e-01    3.602160041451e+00    1.020284445147e+00
24    3.8340000000e+00    3.985966009470e-01    1.808874393593e-02    1.333397103546e-02    3.549568919823e-03    -1.064396740435e+00    3.385391144268e-01    4.055129029770e+00    1.026963701117e+00
24    3.8350000000e+00    4.099529433624e-01    1.441256514567e-02    1.163063509498e-02    2.880826382741e-03    -1.077918893239e+00    3.414488202098e-01    4.394971365401e+00    1.013037115516e+00
24    3.8360000000e+00    4.202332050515e-01    1.129040193256e-02    1.024742554967e-02    2.269845210639e-03    -1.046117314818e+00    3.466431029755e-01    4.572583851063e+00    1.027826510577e+00
24    3.8370000000e+00    4.296440060156e-01    1.000769857946e-02    9.187646120108e-03    1.867089306709e-03    -9.822285515295e-01    3.613231986932e-01    4.593774100806e+00    1.060014917194e+00
24    3.8380000000e+00    4.383788525902e-01    1.109459162931e-02    8.426486646600e-03    1.819582607498e-03    -9.036803798191e-01    3.921590926617e-01    4.513730848874e+00    1.168141643935e+00
24    3.8390000000e+00    4.465762911442e-01    1.385961314457e-02    7.932351269283e-03    2.135303563990e-03    -8.281461806497e-01    4.359160515141e-01    4.403643754049e+00    1.372980926423e+00
24    3.8400000000e+00    4.543142306092e-01    1.745360427780e-02    7.671537566149e-03    2.638397681035e-03    -7.712955806901e-01    4.796937934710e-01    4.313067214319e+00    1.590507750830e+00
24    3.8410000000e+00    4.616399642304e-01    2.111927112118e-02    7.600145881388e-03    3.142526226160e-03    -7.439053878928e-01    5.165132864418e-01    4.254600914895e+00    1.705075451056e+00
24    3.8420000000e+00    4.686278477087e-01    2.408405126599e-02    7.654306432437e-03    3.539648910456e-03    -7.483198883294e-01    5.411775343627e-01    4.218950169418e+00    1.746041563220e+00
24    3.8430000000e+00    4.754249528727e-01    2.578642832041e-02    7.751031627164e-03    3.790870489443e-03    -7.787175045760e-01    5.466181815803e-01    4.200842414284e+00    1.749714028238e+00
24    3.8440000000e+00    4.822308908969e-01    2.586367586441e-02    7.803692083306e-03    3.873195636297e-03    -8.259755343591e-01    5.347812149350e-01    4.210027259885e+00    1.715543809559e+00
24    3.8450000000e+00    4.892084992913e-01    2.399320840353e-02    7.744215195722e-03    3.746099265371e-03    -8.818346330617e-01    5.111276597036e-01    4.263679869649e+00    1.656067847307e+00
24    3.8460000000e+00    4.963944810344e-01    2.026511320873e-02    7.540106730959e-03    3.335420273222e-03    -9.392721719231e-01    4.869211532888e-01    4.373421057050e+00    1.602971178331e+00
24    3.8470000000e+00    5.036843208935e-01    1.563049828813e-02    7.199348542901e-03    2.618074139862e-03    -9.911575001521e-01    4.691304962511e-01    4.536561675429e+00    1.611136767474e+00
24    3.8480000000e+00    5.108989928053e-01    1.142253834827e-02    6.761888051532e-03    1.802760016666e-03    -1.030188841172e+00    4.547468368042e-01    4.733888755531e+00    1.730262057413e+00
24    3.8490000000e+00    5.178773779770e-01    8.528679108999e-03    6.280539856927e-03    1.200973738927e-03    -1.051026537775e+00    4.280720929743e-01    4.934774877328e+00    1.855441405760e+00
24    3.8500000000e+00    5.245292282333e-01    7.420443099659e-03    5.799274362748e-03    9.675716419138e-04    -1.052969847658e+00    3.967135874156e-01    5.108826330721e+00    1.805052894198e+00
28    3.8120000000e+00    8.589091853147e-02    6.457418351244e-03    3.477972749922e-03    9.007566117845e-04    1.192786957860e+00    4.156512510662e-01    4.321754119456e+00    1.519227112631e+00
28    3.8130000000e+00    9.018295665876e-02    8.836306277365e-03    3.870280010077e-03    1.182456464534e-03    1.137622306470e+00    3.863012819266e-01    4.077406322639e+00    1.260601670183e+00
28    3.8140000000e+00    9.629287065170e-02    1.308610672524e-02    4.405662426031e-03    1.626568983718e-03    1.045017994163e+00    4.067610149752e-01    3.738278287437e+00    1.262105116688e+00
28    3.8150000000e+00    1.046984161833e-01    1.709989916984e-02    5.039895116937e-03    1.949039279336e-03    9.076636249969e-01    4.462581719601e-01    3.342577431839e+00    1.276694162908e+00
28    3.8160000000e+00    1.150655690166e-01    1.973969908922e-02    5.659254274077e-03    2.062285705942e-03    7.523969718524e-01    4.690685294139e-01    3.017153530600e+00    1.250851127208e+00
28    3.8170000000e+00    1.260774520325e-01    2.047945256164e-02    6.181312056024e-03    2.058631339892e-03    6.291143501992e-01    4.594181141327e-01    2.865463110929e+00    1.103256815527e+00
28    3.8180000000e+00    1.361233248826e-01    1.888235688477e-02    6.669529352482e-03    2.007062703330e-03    5.798236707641e-01    4.046321985655e-01    2.887106684747e+00    9.165956693188e-01
28    3.8190000000e+00    1.441590892967e-01    1.644018593836e-02    7.313404847997e-03    1.938402967038e-03    6.130439280024e-01    3.552697443411e-01    2.995387170162e+00    8.578694839077e-01
28    3.8200000000e+00    1.500876447103e-01    1.554064427284e-02    8.310625518866e-03    1.954098425013e-03    6.967345452119e-01    3.354149471906e-01    3.073777792966e+00    8.375765952357e-01
28    3.8210000000e+00    1.547029317984e-01    1.694891156072e-02    9.765142097468e-03    2.149218820943e-03    7.787374627590e-01    3.298580367911e-01    3.037244866109e+00    8.125456191168e-01
28    3.8220000000e+00    1.593061088340e-01    1.936448795701e-02    1.163172359295e-02    2.494892350646e-03    8.172607715884e-01    3.370645625878e-01    2.869273928085e+00    8.213164638863e-01
28    3.8230000000e+00    1.649474282330e-01    2.108333534368e-02    1.369538440809e-02    2.878254568632e-03    7.984253055870e-01    3.404518558675e-01    2.617481707618e+00    8.125672288474e-01
28    3.8240000000e+00    1.715600173538e-01    2.138031551121e-02    1.561768865686e-02    3.168793610864e-03    7.382546173457e-01    3.348999355895e-01    2.361525722716e+00    8.341297405312e-01
28    3.8250000000e+00    1.777420227143e-01    2.063049420029e-02    1.708695187444e-02    3.302023855018e-03    6.707015891341e-01    3.286777935925e-01    2.169780333477e+00    8.464824817806e-01
28    3.8260000000e+00    1.816232156391e-01    1.906783929906e-02    1.797506264168e-02    3.279757077969e-03    6.293147341786e-01    3.194589296264e-01    2.074491341574e+00    8.109251315847e-01
28    3.8270000000e+00    1.821901429260e-01    1.672830392529e-02    1.835278209186e-02    3.132785615608e-03    6.341496587761e-01    3.055995599228e-01    2.080908028090e+00    8.174999787401e-01
28    3.8280000000e+00    1.800661815357e-01    1.430433498871e-02    1.841969333348e-02    2.882481544575e-03    6.878568881824e-01    2.822452766842e-01    2.186043916152e+00    8.392176608776e-01
28    3.8290000000e+00    1.775339137005e-01    1.278978793247e-02    1.852227022053e-02    2.654247506851e-03    7.762345947947e-01    2.518560928636e-01    2.372699872584e+00    8.343411373550e-01
28    3.8300000000e+00    1.782853508839e-01    1.298862403534e-02    1.927192260543e-02    2.733957586813e-03    8.628137434377e-01    2.283211093047e-01    2.555570782406e+00    7.757079215423e-01
28    3.8310000000e+00    1.870822662805e-01    1.529719859512e-02    2.153716198036e-02    3.222695712103e-03    8.744232025274e-01    2.245021307270e-01    2.522141824864e+00    6.540633562539e-01
28    3.8320000000e+00    2.087530208169e-01    1.944459638520e-02    2.589179443209e-02    3.667759686838e-03    7.239445277516e-01    2.359391349977e-01    2.119462381714e+00    4.310895912811e-01
28    3.8330000000e+00    2.457899209436e-01    2.305523469479e-02    3.135376606205e-02    3.629552758946e-03    3.947230187528e-01    2.464898211795e-01    1.590716973420e+00    1.805946378449e-01
28    3.8340000000e+00    2.953176345374e-01    2.255549609375e-02    3.470306450090e-02    4.156901455985e-03    -5.826226829451e-02    2.574322524193e-01    1.362916310773e+00    3.694653750397e-01
28    3.8350000000e+00    3.487894656312e-01    1.755528944226e-02    3.270166296219e-02    4.560850766036e-03    -5.910732281503e-01    2.636406016062e-01    1.743063535103e+00    8.677997130476e-01
28    3.8360000000e+00    3.964621608009e-01    1.166812687861e-02    2.569649767020e-02    3.540961439891e-03    -1.194028064947e+00    2.689126995853e-01    3.027927253527e+00    1.523305007629e+00
28    3.8370000000e+00    4.326719561526e-01    8.207932582661e-03    1.727192285594e-02    2.296793057234e-03    -1.850122393555e+00    3.755619707991e-01    5.642627082397e+00    2.458493556106e+00
32    3.8120000000e+00    7.022396717377e-02    4.479502595636e-03    1.822039237514e-03    3.594113881674e-04    9.250249068487e-01    3.334324326483e-01    3.659540199550e+00    1.054759610257e+00
32    3.8130000000e+00    7.157629692945e-02    5.661569942651e-03    1.874237519692e-03    4.246968363389e-04    9.137522199207e-01    3.596764550813e-01    3.567183619923e+00    1.188100432966e+00
32    3.8140000000e+00    7.157428672596e-02    8.292749131868e-03    1.858042188613e-03    5.856424568476e-04    9.226915407308e-01    4.437231778679e-01    3.565051854740e+00    1.545893687503e+00
32    3.8150000000e+00    6.912074695015e-02    1.049283749956e-02    1.750577623346e-03    7.159174634451e-04    9.800869435403e-01    5.295334401649e-01    3.758023696394e+00    1.995422030492e+00
32    3.8160000000e+00    6.450531021591e-02    1.073705505694e-02    1.543420889093e-03    7.134730485256e-04    1.077350057084e+00    5.589789460006e-01    4.223771729356e+00    2.285475678848e+00
32    3.8170000000e+00    5.989221707198e-02    9.153031293709e-03    1.311446856181e-03    5.464158943266e-04    1.176995377453e+00    5.496156453550e-01    5.040015117360e+00    2.660477518747e+00
32    3.8180000000e+00    5.751381628508e-02    6.507389051482e-03    1.220295486675e-03    3.481557336051e-04    1.370249719084e+00    5.477976457121e-01    6.712301052495e+00    3.369760008601e+00
32    3.8190000000e+00    5.835686226443e-02    4.300846545496e-03    1.415988048900e-03    2.647613001723e-04    1.730902106760e+00    6.252618613702e-01    8.691766880133e+00    4.329102405065e+00
32    3.8200000000e+00    6.275305926447e-02    4.093753521807e-03    1.966579993537e-03    4.061959703806e-04    1.885137058803e+00    6.675819630915e-01    8.417239176548e+00    4.283507864721e+00
32    3.8210000000e+00    7.075453687285e-02    5.758649754199e-03    2.824323193139e-03    6.906680276443e-04    1.713912101143e+00    5.608341342671e-01    6.620146437862e+00    3.339850936330e+00
32    3.8220000000e+00    8.145767932983e-02    8.071908957850e-03    3.789324871272e-03    9.744628494588e-04    1.431883441903e+00    4.572608404462e-01    5.033095305857e+00    2.378400810692e+00
32    3.8230000000e+00    9.278808660268e-02    9.549569790654e-03    4.628529585215e-03    1.115110057904e-03    1.189115132707e+00    3.855982007944e-01    4.071535390490e+00    1.633410322771e+00
32    3.8240000000e+00    1.025959684881e-01    9.682655732497e-03    5.245096584329e-03    1.121600734437e-03    1.026775780779e+00    3.375157838505e-01    3.572927602504e+00    1.170943212074e+00
32    3.8250000000e+00    1.096164434133e-01    9.651717737942e-03    5.660772328238e-03    1.136668136207e-03    9.433174925637e-01    3.252247412459e-01    3.368470634412e+00    1.001527282592e+00
32    3.8260000000e+00    1.135537801202e-01    1.038682896648e-02    5.943598716837e-03    1.252365981851e-03    9.404184961734e-01    3.393736454409e-01    3.419655890857e+00    1.030065086218e+00
32    3.8270000000e+00    1.153612205818e-01    1.114361225686e-02    6.265172458820e-03    1.427832939662e-03    1.029852468435e+00    3.574918241828e-01    3.780104500308e+00    1.237081584443e+00
32    3.8280000000e+00    1.179436086726e-01    1.094396256880e-02    7.021410419317e-03    1.634115861556e-03    1.185832685803e+00    3.747470980234e-01    4.323308927961e+00    1.624243028136e+00
32    3.8290000000e+00    1.261557849005e-01    1.017661257388e-02    8.796094553754e-03    1.926425961868e-03    1.254901223393e+00    3.651565815194e-01    4.343088580825e+00    1.792462105528e+00
32    3.8300000000e+00    1.452447049337e-01    1.043923145371e-02    1.189354608516e-02    2.304857032126e-03    1.079573264630e+00    2.952798694635e-01    3.496290249047e+00    1.324816020840e+00
32    3.8310000000e+00    1.779017919588e-01    1.232148589139e-02    1.564878918651e-02    2.758109048060e-03    7.262823354785e-01    2.241814231935e-01    2.529520147735e+00    7.538307063003e-01
32    3.8320000000e+00    2.222377203803e-01    1.598586005465e-02    1.865123292012e-02    3.003907524510e-03    3.364719548511e-01    1.964528343549e-01    1.982422979390e+00    3.905880832482e-01
32    3.8330000000e+00    2.740166012918e-01    1.956529915166e-02    2.000483423139e-02    2.656341385887e-03    -3.804843684479e-02    2.216993142257e-01    1.847370836677e+00    1.827983794580e-01
32    3.8340000000e+00    3.300638539762e-01    1.983731431917e-02    1.927376641067e-02    2.951646878069e-03    -4.487393182037e-01    2.565153420340e-01    2.084634947792e+00    4.598788659387e-01
32    3.8350000000e+00    3.850798600501e-01    1.578206239319e-02    1.575098196483e-02    3.150904233244e-03    -9.716620540305e-01    2.687590832591e-01    3.053262384997e+00    1.068749720826e+00
32    3.8360000000e+00    4.292618888331e-01    9.740141567632e-03    1.045840613412e-02    2.215694632063e-03    -1.580920988387e+00    2.997728553713e-01    5.414085701468e+00    1.700412397665e+00
32    3.8370000000e+00    4.573818313560e-01    6.038457274655e-03    6.087542905902e-03    1.287892726268e-03    -2.024796060870e+00    4.974926610492e-01    9.042006785645e+00    2.756279598587e+00


==> anc/Figure-7.dat <==
Ns    Beta                Mean                  Error-mean
16    3.7880000000e+00    1.012289681454e-01    1.139647776792e-04
16    3.7890000000e+00    1.008214943533e-01    1.098525969347e-04
16    3.7900000000e+00    1.004193078552e-01    1.083498173121e-04
16    3.7910000000e+00    1.000235145224e-01    1.079521251568e-04
16    3.7920000000e+00    9.963438503358e-02    1.076119112677e-04
16    3.7930000000e+00    9.925130108865e-02    1.067639173385e-04
16    3.7940000000e+00    9.887279562968e-02    1.052502550210e-04
16    3.7950000000e+00    9.849668019351e-02    1.032082656464e-04
16    3.7960000000e+00    9.812023740758e-02    1.009691953278e-04
16    3.7970000000e+00    9.774045273615e-02    9.898870811692e-05
16    3.7980000000e+00    9.735426575186e-02    9.780217429507e-05
16    3.7990000000e+00    9.695883104850e-02    9.797191716574e-05
16    3.8000000000e+00    9.655178431351e-02    9.998666886274e-05
16    3.8010000000e+00    9.613150378040e-02    1.041143312275e-04
16    3.8020000000e+00    9.569734136898e-02    1.102847318355e-04
16    3.8030000000e+00    9.524977867484e-02    1.180967991609e-04
16    3.8040000000e+00    9.479045421235e-02    1.269522900091e-04
16    3.8050000000e+00    9.432202218764e-02    1.362178264671e-04
16    3.8060000000e+00    9.384784131569e-02    1.453186929317e-04
16    3.8070000000e+00    9.337154154982e-02    1.537472126972e-04
16    3.8080000000e+00    9.289655436813e-02    1.610390094666e-04
16    3.8090000000e+00    9.242570030423e-02    1.667790226700e-04
16    3.8100000000e+00    9.196090454207e-02    1.706535472897e-04
16    3.8110000000e+00    9.150307098666e-02    1.725166511402e-04
16    3.8120000000e+00    9.105210646210e-02    1.724292827980e-04
16    3.8130000000e+00    9.060706182021e-02    1.706496339465e-04
16    3.8140000000e+00    9.016634754281e-02    1.675753876852e-04
16    3.8150000000e+00    8.972798458071e-02    1.636531848745e-04
16    3.8160000000e+00    8.928985942346e-02    1.592847763705e-04
16    3.8170000000e+00    8.884996266620e-02    1.547687765694e-04
16    3.8180000000e+00    8.840659859734e-02    1.503061725514e-04
16    3.8190000000e+00    8.795855910952e-02    1.460657110150e-04
16    3.8200000000e+00    8.750525675369e-02    1.422731862008e-04
16    3.8210000000e+00    8.704681056424e-02    1.392753841539e-04
16    3.8220000000e+00    8.658407502921e-02    1.375333400479e-04
16    3.8230000000e+00    8.611860161669e-02    1.375169252120e-04
16    3.8240000000e+00    8.565252597817e-02    1.395178659574e-04
16    3.8250000000e+00    8.518838388561e-02    1.434701036465e-04
16    3.8260000000e+00    8.472887283142e-02    1.488999125643e-04
16    3.8270000000e+00    8.427658995882e-02    1.550562889281e-04
16    3.8280000000e+00    8.383378499012e-02    1.611490876467e-04
16    3.8290000000e+00    8.340216577649e-02    1.665683468112e-04
16    3.8300000000e+00    8.298278393038e-02    1.710002192821e-04
16    3.8310000000e+00    8.257601168352e-02    1.744294788497e-04
16    3.8320000000e+00    8.218160406691e-02    1.770675672557e-04
16    3.8330000000e+00    8.179882548407e-02    1.792517949378e-04
16    3.8340000000e+00    8.142661103338e-02    1.813427685031e-04
16    3.8350000000e+00    8.106373058934e-02    1.836339485652e-04
16    3.8360000000e+00    8.070892724503e-02    1.862912082917e-04
16    3.8370000000e+00    8.036101081789e-02    1.893409670881e-04
16    3.8380000000e+00    8.001889866047e-02    1.927009434870e-04
16    3.8390000000e+00    7.968160873841e-02    1.962133108615e-04
16    3.8400000000e+00    7.934822114088e-02    1.996392272558e-04
16    3.8410000000e+00    7.901783118897e-02    2.026220090474e-04
16    3.8420000000e+00    7.868951882071e-02    2.046802084776e-04
16    3.8430000000e+00    7.836235353256e-02    2.052910354938e-04
16    3.8440000000e+00    7.803544312481e-02    2.040648525654e-04
16    3.8450000000e+00    7.770801983889e-02    2.009514806199e-04
16    3.8460000000e+00    7.737954476718e-02    1.964072750863e-04
16    3.8470000000e+00    7.704980398779e-02    1.914780783643e-04
16    3.8480000000e+00    7.671897149640e-02    1.877744692464e-04
16    3.8490000000e+00    7.638762384061e-02    1.873083300223e-04
16    3.8500000000e+00    7.605670555761e-02    1.921630762481e-04
20    3.7880000000e+00    1.020861970295e-01    6.634682329842e-05
20    3.7890000000e+00    1.016973700015e-01    6.564423481393e-05
20    3.7900000000e+00    1.013070361514e-01    7.010402569966e-05
20    3.7910000000e+00    1.009138459335e-01    7.744721285908e-05
20    3.7920000000e+00    1.005172982028e-01    8.534514535367e-05
20    3.7930000000e+00    1.001181508930e-01    9.160852225788e-05
20    3.7940000000e+00    9.971823547926e-02    9.448112861744e-05
20    3.7950000000e+00    9.931973979574e-02    9.300164564418e-05
20    3.7960000000e+00    9.892429848753e-02    8.727152366590e-05
20    3.7970000000e+00    9.853228960457e-02    7.852580761569e-05
20    3.7980000000e+00    9.814256073389e-02    6.900659529557e-05
20    3.7990000000e+00    9.775257744261e-02    6.169123335365e-05
20    3.8000000000e+00    9.735887312897e-02    5.963519142978e-05
20    3.8010000000e+00    9.695769379246e-02    6.451315925467e-05
20    3.8020000000e+00    9.654577420928e-02    7.574575124518e-05
20    3.8030000000e+00    9.612116613720e-02    9.163638783117e-05
20    3.8040000000e+00    9.568394329205e-02    1.104432623637e-04
20    3.8050000000e+00    9.523649075484e-02    1.303135897908e-04
20    3.8060000000e+00    9.478308969432e-02    1.489904080332e-04
20    3.8070000000e+00    9.432876786334e-02    1.640108473328e-04
20    3.8080000000e+00    9.387783094869e-02    1.735047914999e-04
20    3.8090000000e+00    9.343276951543e-02    1.771436775803e-04
20    3.8100000000e+00    9.299405228418e-02    1.765753422486e-04
20    3.8110000000e+00    9.256079858706e-02    1.750535071951e-04
20    3.8120000000e+00    9.213188944056e-02    1.764127708395e-04
20    3.8130000000e+00    9.170696856688e-02    1.835121000784e-04
20    3.8140000000e+00    9.128692848809e-02    1.966198770719e-04
20    3.8150000000e+00    9.087371791620e-02    2.130951148743e-04
20    3.8160000000e+00    9.046956622751e-02    2.288882877641e-04
20    3.8170000000e+00    9.007594145124e-02    2.405803695441e-04
20    3.8180000000e+00    8.969264010159e-02    2.465937260446e-04
20    3.8190000000e+00    8.931729314912e-02    2.471649804488e-04
20    3.8200000000e+00    8.894534107998e-02    2.435600070647e-04
20    3.8210000000e+00    8.857035071640e-02    2.373969048375e-04
20    3.8220000000e+00    8.818451382120e-02    2.304150795842e-04
20    3.8230000000e+00    8.777925080353e-02    2.243836753892e-04
20    3.8240000000e+00    8.734594374094e-02    2.209901682821e-04
20    3.8250000000e+00    8.687687545734e-02    2.217807040784e-04
20    3.8260000000e+00    8.636643039781e-02    2.280299146440e-04
20    3.8270000000e+00    8.581250891371e-02    2.402266608760e-04
20    3.8280000000e+00    8.521790719529e-02    2.569610676528e-04
20    3.8290000000e+00    8.459115986819e-02    2.740365219442e-04
20    3.8300000000e+00    8.394620220439e-02    2.855409346196e-04
20    3.8310000000e+00    8.330044599402e-02    2.867129386051e-04
20    3.8320000000e+00    8.267156096902e-02    2.762049815133e-04
20    3.8330000000e+00    8.207403041101e-02    2.564105912060e-04
20    3.8340000000e+00    8.151676596375e-02    2.323892859776e-04
20    3.8350000000e+00    8.100248414554e-02    2.101640768845e-04
20    3.8360000000e+00    8.052864097245e-02    1.948984289158e-04
20    3.8370000000e+00    8.008916314374e-02    1.892545352809e-04
20    3.8380000000e+00    7.967623361263e-02    1.925789425884e-04
20    3.8390000000e+00    7.928173778947e-02    2.017946723874e-04
20    3.8400000000e+00    7.889831778439e-02    2.131208325592e-04
20    3.8410000000e+00    7.852014541877e-02    2.230375895467e-04
20    3.8420000000e+00    7.814349800026e-02    2.284936406337e-04
20    3.8430000000e+00    7.776708122059e-02    2.271243210458e-04
20    3.8440000000e+00    7.739191716403e-02    2.177642360427e-04
20    3.8450000000e+00    7.702065479436e-02    2.009269364587e-04
20    3.8460000000e+00    7.665641545165e-02    1.787697094237e-04
20    3.8470000000e+00    7.630159178207e-02    1.544766167199e-04
20    3.8480000000e+00    7.595709494234e-02    1.315607891712e-04
20    3.8490000000e+00    7.562229094280e-02    1.136012223547e-04
20    3.8500000000e+00    7.529546835839e-02    1.042166831238e-04
24    3.7880000000e+00    1.019841415343e-01    5.235051330573e-05
24    3.7890000000e+00    1.016005798644e-01    5.527956463209e-05
24    3.7900000000e+00    1.012156935897e-01    6.740182806060e-05
24    3.7910000000e+00    1.008256144405e-01    8.475577760698e-05
24    3.7920000000e+00    1.004288087105e-01    1.028530296132e-04
24    3.7930000000e+00    1.000274734909e-01    1.164898014013e-04
24    3.7940000000e+00    9.962704055217e-02    1.212749949122e-04
24    3.7950000000e+00    9.923359210259e-02    1.158649937700e-04
24    3.7960000000e+00    9.885071873739e-02    1.025518549384e-04
24    3.7970000000e+00    9.847797718172e-02    8.586582982712e-05
24    3.7980000000e+00    9.811182298988e-02    7.063695122625e-05
24    3.7990000000e+00    9.774803669040e-02    6.078636946027e-05
24    3.8000000000e+00    9.738389197725e-02    5.890082732330e-05
24    3.8010000000e+00    9.701890585087e-02    6.599043523715e-05
24    3.8020000000e+00    9.665410968561e-02    8.155817576128e-05
24    3.8030000000e+00    9.629061623124e-02    1.037169184349e-04
24    3.8040000000e+00    9.592858149683e-02    1.286507298183e-04
24    3.8050000000e+00    9.556733606185e-02    1.505468014532e-04
24    3.8060000000e+00    9.520647150234e-02    1.630848117937e-04
24    3.8070000000e+00    9.484667684540e-02    1.619650583363e-04
24    3.8080000000e+00    9.448921650491e-02    1.470831775610e-04
24    3.8090000000e+00    9.413426508300e-02    1.229164783047e-04
24    3.8100000000e+00    9.377938540510e-02    9.675026402963e-05
24    3.8110000000e+00    9.341899861407e-02    7.646005274727e-05
24    3.8120000000e+00    9.304468225572e-02    6.964243061699e-05
24    3.8130000000e+00    9.264609931249e-02    8.099623071303e-05
24    3.8140000000e+00    9.221306687829e-02    1.093611112479e-04
24    3.8150000000e+00    9.173926958631e-02    1.515667451338e-04
24    3.8160000000e+00    9.122662882827e-02    2.027471094633e-04
24    3.8170000000e+00    9.068735488893e-02    2.541654330270e-04
24    3.8180000000e+00    9.014083781262e-02    2.949299173082e-04
24    3.8190000000e+00    8.960603104553e-02    3.175302137222e-04
24    3.8200000000e+00    8.909372306996e-02    3.224559494222e-04
24    3.8210000000e+00    8.860301577550e-02    3.159131588032e-04
24    3.8220000000e+00    8.812313960396e-02    3.031364752872e-04
24    3.8230000000e+00    8.763898424372e-02    2.867206829697e-04
24    3.8240000000e+00    8.713775134724e-02    2.717322335627e-04
24    3.8250000000e+00    8.661407439969e-02    2.691892700404e-04
24    3.8260000000e+00    8.607137637846e-02    2.884672672395e-04
24    3.8270000000e+00    8.551888521123e-02    3.256076287772e-04
24    3.8280000000e+00    8.496653993099e-02    3.664738785435e-04
24    3.8290000000e+00    8.442148742626e-02    3.982819671718e-04
24    3.8300000000e+00    8.388796422034e-02    4.143887814164e-04
24    3.8310000000e+00    8.336911257190e-02    4.134688189475e-04
24    3.8320000000e+00    8.286809228745e-02    3.950367539083e-04
24    3.8330000000e+00    8.238732323881e-02    3.587438302164e-04
24    3.8340000000e+00    8.192686617743e-02    3.093805145006e-04
24    3.8350000000e+00    8.148365085338e-02    2.562370743372e-04
24    3.8360000000e+00    8.105220477516e-02    2.127541074943e-04
24    3.8370000000e+00    8.062635709282e-02    1.966935636024e-04
24    3.8380000000e+00    8.020117083522e-02    2.197174714956e-04
24    3.8390000000e+00    7.977457890373e-02    2.764396927952e-04
24    3.8400000000e+00    7.934816332794e-02    3.505355270780e-04
24    3.8410000000e+00    7.892639386806e-02    4.226719641507e-04
24    3.8420000000e+00    7.851417262360e-02    4.758713302568e-04
24    3.8430000000e+00    7.811391885008e-02    4.998563114161e-04
24    3.8440000000e+00    7.772433967374e-02    4.907802745867e-04
24    3.8450000000e+00    7.734185197217e-02    4.476675846522e-04
24    3.8460000000e+00    7.696326923823e-02    3.760612971331e-04
24    3.8470000000e+00    7.658755409848e-02    2.919944079379e-04
24    3.8480000000e+00    7.621580394750e-02    2.152385849916e-04
24    3.8490000000e+00    7.585025275284e-02    1.623487069837e-04
24    3.8500000000e+00    7.549343338973e-02    1.461424639787e-04
28    3.8120000000e+00    9.316995072310e-02    7.598623900398e-05
28    3.8130000000e+00    9.280033882524e-02    8.793636240500e-05
28    3.8140000000e+00    9.242289058300e-02    1.212706623958e-04
28    3.8150000000e+00    9.203508716008e-02    1.656150323136e-04
28    3.8160000000e+00    9.163785533638e-02    2.073012351255e-04
28    3.8170000000e+00    9.123445147585e-02    2.300845935111e-04
28    3.8180000000e+00    9.082688977638e-02    2.256501839234e-04
28    3.8190000000e+00    9.041495009809e-02    2.024198024413e-04
28    3.8200000000e+00    8.999733124179e-02    1.878913152615e-04
28    3.8210000000e+00    8.957158925190e-02    2.025829422913e-04
28    3.8220000000e+00    8.913406338039e-02    2.313580102431e-04
28    3.8230000000e+00    8.868387696987e-02    2.490872096807e-04
28    3.8240000000e+00    8.823023128929e-02    2.476879623629e-04
28    3.8250000000e+00    8.779482732577e-02    2.389807429142e-04
28    3.8260000000e+00    8.740276245371e-02    2.375200414186e-04
28    3.8270000000e+00    8.706704164912e-02    2.409681118660e-04
28    3.8280000000e+00    8.677879239965e-02    2.436014969688e-04
28    3.8290000000e+00    8.650707408335e-02    2.475437596432e-04
28    3.8300000000e+00    8.620159744138e-02    2.586147557044e-04
28    3.8310000000e+00    8.579411106258e-02    2.894606046204e-04
28    3.8320000000e+00    8.520693126706e-02    3.544656194113e-04
28    3.8330000000e+00    8.438554474745e-02    4.230403852963e-04
28    3.8340000000e+00    8.335273224887e-02    4.180460324604e-04
28    3.8350000000e+00    8.223110505469e-02    3.326987965293e-04
28    3.8360000000e+00    8.118296660203e-02    2.394757580033e-04
28    3.8370000000e+00    8.031723441181e-02    1.857990585593e-04
32    3.8120000000e+00    9.333886606820e-02    6.057225421290e-05
32    3.8130000000e+00    9.297429063068e-02    7.337453333122e-05
32    3.8140000000e+00    9.260742591036e-02    1.003447249265e-04
32    3.8150000000e+00    9.224288847710e-02    1.220891551294e-04
32    3.8160000000e+00    9.188858136554e-02    1.239483343797e-04
32    3.8170000000e+00    9.155120273639e-02    1.072284401278e-04
32    3.8180000000e+00    9.122735733958e-02    8.327463818302e-05
32    3.8190000000e+00    9.090228721283e-02    6.373381106748e-05
32    3.8200000000e+00    9.055700252937e-02    5.930199323300e-05
32    3.8210000000e+00    9.017956096657e-02    6.941351586711e-05
32    3.8220000000e+00    8.977600471847e-02    8.330448041669e-05
32    3.8230000000e+00    8.936715736714e-02    8.995569736850e-05
32    3.8240000000e+00    8.897133013489e-02    8.759885770293e-05
32    3.8250000000e+00    8.859555039763e-02    8.656035733717e-05
32    3.8260000000e+00    8.824006833270e-02    9.260364700238e-05
32    3.8270000000e+00    8.789816068745e-02    9.883067848800e-05
32    3.8280000000e+00    8.754624080400e-02    9.913745743994e-05
32    3.8290000000e+00    8.713838118799e-02    9.816641148383e-05
32    3.8300000000e+00    8.661752388173e-02    1.049736187562e-04
32    3.8310000000e+00    8.594194732247e-02    1.266491647689e-04
32    3.8320000000e+00    8.510462011268e-02    1.836433013774e-04
32    3.8330000000e+00    8.411480379697e-02    2.736466882252e-04
32    3.8340000000e+00    8.298185421623e-02    3.262030325856e-04
32    3.8350000000e+00    8.179481572239e-02    2.796715089032e-04
32    3.8360000000e+00    8.075676170977e-02    1.834401547447e-04
32    3.8370000000e+00    7.999172362704e-02    1.295526105637e-04


==> anc/Figure-8.dat <==
Mass-set      Beta                P-loop-rotated        Error-P-loop-rotated
0             3.7000000000e+00    1.174979532200e-01    5.427742494471e-03
0             3.7010101010e+00    1.199659963179e-01    5.404851053422e-03
0             3.7020202020e+00    1.227679583025e-01    5.629882500100e-03
0             3.7030303030e+00    1.259000669064e-01    6.023462626418e-03
0             3.7040404040e+00    1.293487761660e-01    6.509638611667e-03
0             3.7050505051e+00    1.330894321412e-01    7.023986035549e-03
0             3.7060606061e+00    1.370855211162e-01    7.519301879701e-03
0             3.7070707071e+00    1.412889766607e-01    7.967641585015e-03
0             3.7080808081e+00    1.456417580809e-01    8.359679863854e-03
0             3.7090909091e+00    1.500786769097e-01    8.702795086632e-03
0             3.7101010101e+00    1.545313646019e-01    9.018528639044e-03
0             3.7111111111e+00    1.589333336449e-01    9.338045899076e-03
0             3.7121212121e+00    1.632261264953e-01    9.693024903620e-03
0             3.7131313131e+00    1.673663839674e-01    1.010205569501e-02
0             3.7141414141e+00    1.713332473363e-01    1.055830973547e-02
0             3.7151515152e+00    1.751349957260e-01    1.102673478952e-02
0             3.7161616162e+00    1.788134914443e-01    1.145386863730e-02
0             3.7171717172e+00    1.824450771159e-01    1.178496958292e-02
0             3.7181818182e+00    1.861370622900e-01    1.197966247824e-02
0             3.7191919192e+00    1.900196930159e-01    1.202085226958e-02
0             3.7202020202e+00    1.942342942795e-01    1.191778732793e-02
0             3.7212121212e+00    1.989189365538e-01    1.170735690729e-02
0             3.7222222222e+00    2.041933896016e-01    1.145583906381e-02
0             3.7232323232e+00    2.101452020172e-01    1.125796528932e-02
0             3.7242424242e+00    2.168184472033e-01    1.122484153792e-02
0             3.7252525253e+00    2.242061132383e-01    1.145318231183e-02
0             3.7262626263e+00    2.322465864784e-01    1.198316635224e-02
0             3.7272727273e+00    2.408245191860e-01    1.277216412142e-02
0             3.7282828283e+00    2.497766330267e-01    1.370617640083e-02
0             3.7292929293e+00    2.589032510071e-01    1.464017865528e-02
0             3.7303030303e+00    2.679858638787e-01    1.544223681251e-02
0             3.7313131313e+00    2.768094622878e-01    1.602410623191e-02
0             3.7323232323e+00    2.851862344866e-01    1.635367200634e-02
0             3.7333333333e+00    2.929758146407e-01    1.645293034743e-02
0             3.7343434343e+00    3.000976769215e-01    1.638785261590e-02
0             3.7353535354e+00    3.065335112472e-01    1.625295408773e-02
0             3.7363636364e+00    3.123203314345e-01    1.614879792737e-02
0             3.7373737374e+00    3.175372239361e-01    1.615266058297e-02
0             3.7383838384e+00    3.222893179442e-01    1.629159293055e-02
0             3.7393939394e+00    3.266919804640e-01    1.653301198401e-02
0             3.7404040404e+00    3.308571564461e-01    1.679978358015e-02
0             3.7414141414e+00    3.348828261081e-01    1.699967866277e-02
0             3.7424242424e+00    3.388459774382e-01    1.705177712268e-02
0             3.7434343434e+00    3.427991906156e-01    1.690102334206e-02
0             3.7444444444e+00    3.467706895329e-01    1.652400414611e-02
0             3.7454545455e+00    3.507674118302e-01    1.593224151658e-02
0             3.7464646465e+00    3.547803086866e-01    1.517438817515e-02
0             3.7474747475e+00    3.587908239022e-01    1.433331645282e-02
0             3.7484848485e+00    3.627774164195e-01    1.351340570099e-02
0             3.7494949495e+00    3.667211109130e-01    1.281723768019e-02
0             3.7505050505e+00    3.706093474660e-01    1.231712801927e-02
0             3.7515151515e+00    3.744377873777e-01    1.203273861470e-02
0             3.7525252525e+00    3.782101513789e-01    1.192694241396e-02
0             3.7535353535e+00    3.819365444999e-01    1.192343539832e-02
0             3.7545454545e+00    3.856309880459e-01    1.193612404478e-02
0             3.7555555556e+00    3.893089510737e-01    1.189560780388e-02
0             3.7565656566e+00    3.929855203178e-01    1.176443032302e-02
0             3.7575757576e+00    3.966744955897e-01    1.153988225277e-02
0             3.7585858586e+00    4.003882712120e-01    1.124616002155e-02
0             3.7595959596e+00    4.041380089984e-01    1.091930103744e-02
0             3.7606060606e+00    4.079334721519e-01    1.059027388078e-02
0             3.7616161616e+00    4.117820296501e-01    1.027274571525e-02
0             3.7626262626e+00    4.156867343803e-01    9.960352918339e-03
0             3.7636363636e+00    4.196438946971e-01    9.633328932937e-03
0             3.7646464646e+00    4.236410048728e-01    9.269248197128e-03
0             3.7656565657e+00    4.276560542748e-01    8.851724632696e-03
0             3.7666666667e+00    4.316589653133e-01    8.374378814226e-03
0             3.7676767677e+00    4.356152565011e-01    7.841356655738e-03
0             3.7686868687e+00    4.394912399906e-01    7.266882422247e-03
0             3.7696969697e+00    4.432594856617e-01    6.674938617651e-03
0             3.7707070707e+00    4.469031611129e-01    6.098582286325e-03
0             3.7717171717e+00    4.504182010968e-01    5.578263459915e-03
0             3.7727272727e+00    4.538128672461e-01    5.159165800828e-03
0             3.7737373737e+00    4.571048729537e-01    4.887596506410e-03
0             3.7747474747e+00    4.603166888456e-01    4.805905380075e-03
0             3.7757575758e+00    4.634698740702e-01    4.946256543435e-03
0             3.7767676768e+00    4.665793336079e-01    5.326141657142e-03
0             3.7777777778e+00    4.696483403838e-01    5.948133609382e-03
0             3.7787878788e+00    4.726650112001e-01    6.801278669150e-03
0             3.7797979798e+00    4.756007005520e-01    7.859796821479e-03
0             3.7808080808e+00    4.784105102601e-01    9.079758118448e-03
0             3.7818181818e+00    4.810358644115e-01    1.039850692934e-02
0             3.7828282828e+00    4.834089498439e-01    1.174000462949e-02
0             3.7838383838e+00    4.854588162385e-01    1.302506167946e-02
0             3.7848484848e+00    4.871190232182e-01    1.418302710012e-02
0             3.7858585859e+00    4.883367596753e-01    1.516122398191e-02
0             3.7868686869e+00    4.890831038535e-01    1.592827617410e-02
0             3.7878787879e+00    4.893633655989e-01    1.646866097609e-02
0             3.7888888889e+00    4.892253498850e-01    1.677173512470e-02
0             3.7898989899e+00    4.887624631629e-01    1.682488938247e-02
0             3.7909090909e+00    4.881087725550e-01    1.661727872028e-02
0             3.7919191919e+00    4.874250625381e-01    1.615047330384e-02
0             3.7929292929e+00    4.868781955348e-01    1.544842907986e-02
0             3.7939393939e+00    4.866189982679e-01    1.456224998478e-02
0             3.7949494949e+00    4.867646524049e-01    1.356843283338e-02
0             3.7959595960e+00    4.873897077838e-01    1.256234313666e-02
0             3.7969696970e+00    4.885266217567e-01    1.165212004764e-02
0             3.7979797980e+00    4.901739883935e-01    1.095858244809e-02
0             3.7989898990e+00    4.923093407171e-01    1.062239433805e-02
0             3.8000000000e+00    4.949033973090e-01    1.081058797112e-02
1             3.7880000000e+00    1.421785333255e-01    4.941141834655e-03
1             3.7890000000e+00    1.435691825909e-01    4.724916350865e-03
1             3.7900000000e+00    1.447544371659e-01    4.606803281135e-03
1             3.7910000000e+00    1.457382498854e-01    4.549390679183e-03
1             3.7920000000e+00    1.465585952321e-01    4.523514980096e-03
1             3.7930000000e+00    1.472854849675e-01    4.507611393368e-03
1             3.7940000000e+00    1.480155974252e-01    4.487982021930e-03
1             3.7950000000e+00    1.488644866867e-01    4.459010970153e-03
1             3.7960000000e+00    1.499578904654e-01    4.423295322233e-03
1             3.7970000000e+00    1.514235133355e-01    4.391671894107e-03
1             3.7980000000e+00    1.533839369649e-01    4.382660978402e-03
1             3.7990000000e+00    1.559503797372e-01    4.420281653688e-03
1             3.8000000000e+00    1.592163783828e-01    4.529035458999e-03
1             3.8010000000e+00    1.632504830614e-01    4.726028922891e-03
1             3.8020000000e+00    1.680878661173e-01    5.012795030146e-03
1             3.8030000000e+00    1.737220803801e-01    5.371003612679e-03
1             3.8040000000e+00    1.800994386936e-01    5.764433265694e-03
1             3.8050000000e+00    1.871188654551e-01    6.146032810629e-03
1             3.8060000000e+00    1.946391316903e-01    6.467161079939e-03
1             3.8070000000e+00    2.024933455949e-01    6.686441585658e-03
1             3.8080000000e+00    2.105083136012e-01    6.776405015312e-03
1             3.8090000000e+00    2.185249550524e-01    6.726634515491e-03
1             3.8100000000e+00    2.264158996915e-01    6.542908781005e-03
1             3.8110000000e+00    2.340975158668e-01    6.243049262931e-03
1             3.8120000000e+00    2.415352170534e-01    5.851323294284e-03
1             3.8130000000e+00    2.487423023028e-01    5.393578217906e-03
1             3.8140000000e+00    2.557734667651e-01    4.894546502243e-03
1             3.8150000000e+00    2.627144801538e-01    4.377580553934e-03
1             3.8160000000e+00    2.696695491775e-01    3.866383082782e-03
1             3.8170000000e+00    2.767477338794e-01    3.388461146789e-03
1             3.8180000000e+00    2.840495987669e-01    2.980278970205e-03
1             3.8190000000e+00    2.916551113278e-01    2.692068855988e-03
1             3.8200000000e+00    2.996136869760e-01    2.583013922384e-03
1             3.8210000000e+00    3.079372080821e-01    2.694698776090e-03
1             3.8220000000e+00    3.165967684757e-01    3.021408371386e-03
1             3.8230000000e+00    3.255237153303e-01    3.517547469284e-03
1             3.8240000000e+00    3.346151950778e-01    4.127153863550e-03
1             3.8250000000e+00    3.437438370266e-01    4.799254780408e-03
1             3.8260000000e+00    3.527705221973e-01    5.489386910717e-03
1             3.8270000000e+00    3.615585738108e-01    6.158980029525e-03
1             3.8280000000e+00    3.699873699947e-01    6.776846211632e-03
1             3.8290000000e+00    3.779634503342e-01    7.322041150219e-03
1             3.8300000000e+00    3.854276542901e-01    7.786222101684e-03
1             3.8310000000e+00    3.923575724074e-01    8.174132906031e-03
1             3.8320000000e+00    3.987654263402e-01    8.501781282298e-03
1             3.8330000000e+00    4.046922404818e-01    8.792724571606e-03
1             3.8340000000e+00    4.101996933764e-01    9.073523356113e-03
1             3.8350000000e+00    4.153612539569e-01    9.369603191794e-03
1             3.8360000000e+00    4.202540976284e-01    9.702056645522e-03
1             3.8370000000e+00    4.249529009160e-01    1.008463229287e-02
1             3.8380000000e+00    4.295260246836e-01    1.051981879656e-02
1             3.8390000000e+00    4.340339562040e-01    1.099466980958e-02
1             3.8400000000e+00    4.385293447877e-01    1.147933490273e-02
1             3.8410000000e+00    4.430576664841e-01    1.193109981652e-02
1             3.8420000000e+00    4.476575744442e-01    1.230358439868e-02
1             3.8430000000e+00    4.523603251214e-01    1.255773085818e-02
1             3.8440000000e+00    4.571882047581e-01    1.267111480836e-02
1             3.8450000000e+00    4.621524315576e-01    1.264426583173e-02
1             3.8460000000e+00    4.672513594042e-01    1.250452675908e-02
1             3.8470000000e+00    4.724698125984e-01    1.230809643374e-02
1             3.8480000000e+00    4.777800274806e-01    1.213997204730e-02
1             3.8490000000e+00    4.831441061778e-01    1.211095106413e-02
1             3.8500000000e+00    4.885173561095e-01    1.235134034351e-02
3             3.8250000000e+00    7.702544553697e-02    1.928467506743e-03
3             3.8260101010e+00    7.750429966196e-02    1.923033197718e-03
3             3.8270202020e+00    7.814783721537e-02    1.986434337414e-03
3             3.8280303030e+00    7.896226499246e-02    2.103763626071e-03
3             3.8290404040e+00    7.994828383641e-02    2.254911036272e-03
3             3.8300505051e+00    8.109112840866e-02    2.414586233535e-03
3             3.8310606061e+00    8.235296172035e-02    2.557885232198e-03
3             3.8320707071e+00    8.367195968002e-02    2.667126790100e-03
3             3.8330808081e+00    8.497024038304e-02    2.736896015875e-03
3             3.8340909091e+00    8.616866459080e-02    2.775058790866e-03
3             3.8351010101e+00    8.720316602824e-02    2.798817726201e-03
3             3.8361111111e+00    8.803701483296e-02    2.827196561172e-03
3             3.8371212121e+00    8.866604335139e-02    2.873328320027e-03
3             3.8381313131e+00    8.911709862697e-02    2.939943627498e-03
3             3.8391414141e+00    8.944182956348e-02    3.019365576598e-03
3             3.8401515152e+00    8.970798143347e-02    3.096907505674e-03
3             3.8411616162e+00    8.998948817513e-02    3.155738264831e-03
3             3.8421717172e+00    9.035589178416e-02    3.181744796337e-03
3             3.8431818182e+00    9.086163489734e-02    3.167350462140e-03
3             3.8441919192e+00    9.153656160172e-02    3.113502217609e-03
3             3.8452020202e+00    9.237987620271e-02    3.029608961194e-03
3             3.8462121212e+00    9.335993738992e-02    2.931782388495e-03
3             3.8472222222e+00    9.442109064717e-02    2.839624898802e-03
3             3.8482323232e+00    9.549660425196e-02    2.771461790064e-03
3             3.8492424242e+00    9.652465113230e-02    2.738709643381e-03
3             3.8502525253e+00    9.746310557581e-02    2.741936078856e-03
3             3.8512626263e+00    9.829912492803e-02    2.771429430988e-03
3             3.8522727273e+00    9.905098495656e-02    2.812100230984e-03
3             3.8532828283e+00    9.976200538526e-02    2.849358246810e-03
3             3.8542929293e+00    1.004888871282e-01    2.872851488007e-03
3             3.8553030303e+00    1.012884279289e-01    2.877485511950e-03
3             3.8563131313e+00    1.022066767467e-01    2.862963706432e-03
3             3.8573232323e+00    1.032731687570e-01    2.833259818364e-03
3             3.8583333333e+00    1.045007561828e-01    2.796616377356e-03
3             3.8593434343e+00    1.058897270372e-01    2.765668374242e-03
3             3.8603535354e+00    1.074339886719e-01    2.756680825069e-03
3             3.8613636364e+00    1.091271003553e-01    2.786995570266e-03
3             3.8623737374e+00    1.109665217198e-01    2.870723415453e-03
3             3.8633838384e+00    1.129552180444e-01    3.014184785329e-03
3             3.8643939394e+00    1.151004839663e-01    3.213414900443e-03
3             3.8654040404e+00    1.174104359320e-01    3.454989019267e-03
3             3.8664141414e+00    1.198890910556e-01    3.719346312946e-03
3             3.8674242424e+00    1.225312950361e-01    3.984844093671e-03
3             3.8684343434e+00    1.253188903947e-01    4.231378154499e-03
3             3.8694444444e+00    1.282192810215e-01    4.443386063634e-03
3             3.8704545455e+00    1.311869115785e-01    4.612534428445e-03
3             3.8714646465e+00    1.341673553854e-01    4.740107872824e-03
3             3.8724747475e+00    1.371030768691e-01    4.838227042106e-03
3             3.8734848485e+00    1.399397713094e-01    4.928328081635e-03
3             3.8744949495e+00    1.426324275722e-01    5.035821987287e-03
3             3.8755050505e+00    1.451506057919e-01    5.181776317003e-03
3             3.8765151515e+00    1.474825937055e-01    5.374884881223e-03
3             3.8775252525e+00    1.496380508984e-01    5.607778792884e-03
3             3.8785353535e+00    1.516486522415e-01    5.859376956580e-03
3             3.8795454545e+00    1.535663755614e-01    6.101416526568e-03
3             3.8805555556e+00    1.554595934995e-01    6.306054809641e-03
3             3.8815656566e+00    1.574078753205e-01    6.452769944022e-03
3             3.8825757576e+00    1.594969363636e-01    6.534251165173e-03
3             3.8835858586e+00    1.618150360638e-01    6.561276417815e-03
3             3.8845959596e+00    1.644512442999e-01    6.566276702264e-03
3             3.8856060606e+00    1.674947826834e-01    6.604597340174e-03
3             3.8866161616e+00    1.710337406760e-01    6.750588664491e-03
3             3.8876262626e+00    1.751513191421e-01    7.083674591417e-03
3             3.8886363636e+00    1.799184800985e-01    7.663247809004e-03
3             3.8896464646e+00    1.853833286117e-01    8.502993673099e-03
3             3.8906565657e+00    1.915593703373e-01    9.560532251442e-03
3             3.8916666667e+00    1.984163595999e-01    1.074603328829e-02
3             3.8926767677e+00    2.058779077020e-01    1.194166869274e-02
3             3.8936868687e+00    2.138286147110e-01    1.302580478321e-02
3             3.8946969697e+00    2.221303104973e-01    1.390135742093e-02
3             3.8957070707e+00    2.306433565890e-01    1.452853327595e-02
3             3.8967171717e+00    2.392468155790e-01    1.495837236912e-02
3             3.8977272727e+00    2.478518684583e-01    1.535505479149e-02
3             3.8987373737e+00    2.564057509222e-01    1.598504641159e-02
3             3.8997474747e+00    2.648870541338e-01    1.715683491345e-02
3             3.9007575758e+00    2.732958600066e-01    1.913640705011e-02
3             3.9017676768e+00    2.816430962716e-01    2.210017177663e-02
3             3.9027777778e+00    2.899428574271e-01    2.613531753607e-02
3             3.9037878788e+00    2.982098163486e-01    3.122272461276e-02
3             3.9047979798e+00    3.064618488299e-01    3.717330713549e-02
3             3.9058080808e+00    3.147260844019e-01    4.357915527512e-02
3             3.9068181818e+00    3.230451329844e-01    4.985272624539e-02
3             3.9078282828e+00    3.314795188422e-01    5.534638669539e-02
3             3.9088383838e+00    3.401027473776e-01    5.949240714968e-02
3             3.9098484848e+00    3.489874215321e-01    6.193911387780e-02
3             3.9108585859e+00    3.581846594487e-01    6.268168005681e-02
3             3.9118686869e+00    3.677037853803e-01    6.211383476803e-02
3             3.9128787879e+00    3.775019383187e-01    6.082499942872e-02
3             3.9138888889e+00    3.874904483165e-01    5.916243987066e-02
3             3.9148989899e+00    3.975565483319e-01    5.701050635122e-02
3             3.9159090909e+00    4.075906455703e-01    5.404355513615e-02
3             3.9169191919e+00    4.175074532695e-01    5.009054459727e-02
3             3.9179292929e+00    4.272546381874e-01    4.527074087158e-02
3             3.9189393939e+00    4.368100993670e-01    3.992873940968e-02
3             3.9199494949e+00    4.461732727459e-01    3.450914475912e-02
3             3.9209595960e+00    4.553558095837e-01    2.944909164349e-02
3             3.9219696970e+00    4.643746095908e-01    2.511342682483e-02
3             3.9229797980e+00    4.732477413725e-01    2.178726785427e-02
3             3.9239898990e+00    4.819923193801e-01    1.970612333870e-02
3             3.9250000000e+00    4.906230009336e-01    1.904677334710e-02

